Online and Offline Reinforcement Learning by Planning with a Learned Model

Learning efficiently from small amounts of data has long been the focus of model-based reinforcement learning, both for the online case when interacting with the environment and the offline case when learning from a fixed dataset. However, to date no single unified algorithm could demonstrate state-of-the-art results in both settings. In this work, we describe the Reanalyse algorithm which uses model-based policy and value improvement operators to compute new improved training targets on existing data points, allowing efficient learning for data budgets varying by several orders of magnitude. We further show that Reanalyse can also be used to learn entirely from demonstrations without any environment interactions, as in the case of offline Reinforcement Learning (offline RL). Combining Reanalyse with the MuZero algorithm, we introduce MuZero Unplugged, a single unified algorithm for any data budget, including offline RL. In contrast to previous work, our algorithm does not require any special adaptations for the off-policy or offline RL settings. MuZero Unplugged sets new state-of-the-art results in the RL Unplugged offline RL benchmark as well as in the online RL benchmark of Atari in the standard 200 million frame setting.

==> anc/atari_200m_baselines.json <==
{
  "alien": {
    "human": 7127.8,
    "random": 227.75
  },
  "amidar": {
    "human": 1719.53,
    "random": 5.77
  },
  "assault": {
    "human": 742.0,
    "random": 222.39
  },
  "asterix": {
    "human": 8503.33,
    "random": 210.0
  },
  "asteroids": {
    "human": 47388.67,
    "random": 719.1
  },
  "atlantis": {
    "human": 29028.13,
    "random": 12850.0
  },
  "bank_heist": {
    "human": 753.13,
    "random": 14.2
  },
  "battle_zone": {
    "human": 37187.5,
    "random": 2360.0
  },
  "beam_rider": {
    "human": 16926.53,
    "random": 363.88
  },
  "berzerk": {
    "human": 2630.42,
    "random": 123.65
  },
  "bowling": {
    "human": 160.73,
    "random": 23.11
  },
  "boxing": {
    "human": 12.06,
    "random": 0.05
  },
  "breakout": {
    "human": 30.47,
    "random": 1.72
  },
  "centipede": {
    "human": 12017.04,
    "random": 2090.87
  },
  "chopper_command": {
    "human": 7387.8,
    "random": 811.0
  },
  "crazy_climber": {
    "human": 35829.41,
    "random": 10780.5
  },
  "defender": {
    "human": 18688.89,
    "random": 2874.5
  },
  "demon_attack": {
    "human": 1971.0,
    "random": 152.07
  },
  "double_dunk": {
    "human": -16.4,
    "random": -18.55
  },
  "enduro": {
    "human": 860.53,
    "random": 0.0
  },
  "fishing_derby": {
    "human": -38.8,
    "random": -91.71
  },
  "freeway": {
    "human": 29.6,
    "random": 0.01
  },
  "frostbite": {
    "human": 4334.67,
    "random": 65.2
  },
  "gopher": {
    "human": 2412.5,
    "random": 257.6
  },
  "gravitar": {
    "human": 3351.43,
    "random": 173.0
  },
  "hero": {
    "human": 30826.38,
    "random": 1026.97
  },
  "ice_hockey": {
    "human": 0.88,
    "random": -11.15
  },
  "jamesbond": {
    "human": 302.8,
    "random": 29.0
  },
  "kangaroo": {
    "human": 3035.0,
    "random": 52.0
  },
  "krull": {
    "human": 2665.53,
    "random": 1598.05
  },
  "kung_fu_master": {
    "human": 22736.25,
    "random": 258.5
  },
  "montezuma_revenge": {
    "human": 4753.33,
    "random": 0.0
  },
  "ms_pacman": {
    "human": 6951.6,
    "random": 307.3
  },
  "name_this_game": {
    "human": 8049.0,
    "random": 2292.35
  },
  "phoenix": {
    "human": 7242.6,
    "random": 761.4
  },
  "pitfall": {
    "human": 6463.69,
    "random": -229.44
  },
  "pong": {
    "human": 14.59,
    "random": -20.71
  },
  "private_eye": {
    "human": 69571.27,
    "random": 24.94
  },
  "qbert": {
    "human": 13455.0,
    "random": 163.88
  },
  "riverraid": {
    "human": 17118.0,
    "random": 1338.5
  },
  "road_runner": {
    "human": 7845.0,
    "random": 11.5
  },
  "robotank": {
    "human": 11.94,
    "random": 2.16
  },
  "seaquest": {
    "human": 42054.71,
    "random": 68.4
  },
  "skiing": {
    "human": -4336.93,
    "random": -17098.09
  },
  "solaris": {
    "human": 12326.67,
    "random": 1236.3
  },
  "space_invaders": {
    "human": 1668.67,
    "random": 148.03
  },
  "star_gunner": {
    "human": 10250.0,
    "random": 664.0
  },
  "surround": {
    "human": 6.53,
    "random": -9.99
  },
  "tennis": {
    "human": -8.27,
    "random": -23.84
  },
  "time_pilot": {
    "human": 5229.1,
    "random": 3568.0
  },
  "tutankham": {
    "human": 167.59,
    "random": 11.43
  },
  "up_n_down": {
    "human": 11693.23,
    "random": 533.4
  },
  "venture": {
    "human": 1187.5,
    "random": 0.0
  },
  "video_pinball": {
    "human": 17667.9,
    "random": 0.0
  },
  "wizard_of_wor": {
    "human": 4756.52,
    "random": 563.5
  },
  "yars_revenge": {
    "human": 54576.93,
    "random": 3092.91
  },
  "zaxxon": {
    "human": 9173.3,
    "random": 32.5
  }
}


==> anc/atari_200m_results.json <==
{
  "muzero": {
    "alien": {
      "mean": [0.0, 238.15, 247.43, 230.92, 224.99, 235.47, 256.52, 296.73, 347.21, 477.5, 558.93, 594.95, 644.89, 742.49, 862.79, 924.17, 1031.75, 1077.7, 1165.3, 1221.72, 1351.89, 1496.99, 1617.67, 1708.43, 1888.54, 2022.88, 2508.94, 2669.68, 3285.94, 3480.99, 3714.65, 4233.55, 4520.05, 4863.69, 5918.08, 6245.4, 7579.85, 8028.65, 9162.36, 10860.67, 11366.97, 12541.07, 13695.09, 16008.94, 16811.22, 18654.44, 20550.93, 23563.05, 24416.54, 25367.5, 28292.18, 29474.58, 30473.23, 33290.97, 34413.74, 35766.65, 36836.72, 39758.29, 42843.95, 43812.55, 44804.54, 46758.74, 48978.66, 49662.43, 51674.47, 53023.47, 54133.74, 54279.96, 54358.1, 55521.6, 56620.35, 56774.27, 57295.21, 57961.34, 58552.61, 59119.55, 60576.43, 61738.9, 62395.26, 62662.12, 64152.33, 65643.08, 65796.05, 66788.09, 67561.18, 68072.91, 68273.39, 68900.41, 69681.8, 69090.3, 68279.41, 68389.57, 68389.84, 68223.45, 69753.1, 70117.83, 70657.43, 73414.6, 74594.1, 77602.56, 79167.67, 80257.09, 83118.95, 85634.76, 85491.95, 85575.52, 85301.88, 84939.38, 85747.61, 85628.55, 85889.76, 84759.62, 84603.37, 84300.22],
      "frames": [0.0, 4.3, 4.8, 6.4, 7.5, 8.6, 9.8, 10.9, 12.2, 14.5, 15.9, 16.4, 17.0, 18.1, 19.6, 20.3, 21.8, 22.5, 24.1, 24.7, 26.3, 27.7, 29.3, 30.0, 31.4, 32.2, 34.2, 35.0, 37.3, 38.1, 38.9, 40.5, 41.2, 42.1, 44.3, 45.1, 47.7, 48.4, 49.9, 52.8, 53.8, 55.7, 57.4, 60.7, 61.8, 64.0, 66.0, 69.5, 70.7, 71.7, 76.1, 77.6, 79.0, 82.8, 84.1, 85.2, 86.6, 91.3, 95.8, 97.2, 98.4, 102.4, 106.1, 107.3, 110.5, 114.1, 117.7, 118.8, 119.8, 123.0, 125.6, 126.4, 127.3, 130.2, 131.3, 132.3, 135.1, 138.2, 139.1, 140.1, 143.3, 146.2, 147.2, 148.2, 151.2, 153.9, 154.7, 155.6, 158.1, 160.7, 163.0, 163.8, 164.4, 166.6, 168.9, 169.7, 170.6, 173.2, 176.1, 179.3, 180.2, 181.1, 183.6, 185.8, 186.5, 187.3, 189.8, 191.9, 192.6, 193.4, 196.0, 198.0, 198.8, 199.7]
    },
    "amidar": {
      "mean": [0.0, 1.9, 2.27, 5.58, 10.39, 13.67, 18.73, 24.55, 29.93, 35.25, 40.08, 67.74, 72.88, 76.4, 80.48, 87.52, 90.99, 93.59, 99.36, 102.44, 104.5, 106.45, 107.93, 110.19, 110.76, 111.89, 112.37, 113.97, 115.51, 116.48, 119.3, 121.17, 124.48, 128.8, 135.39, 138.69, 147.85, 155.09, 170.79, 188.96, 202.77, 220.66, 262.46, 274.26, 288.38, 299.93, 312.11, 328.43, 346.88, 361.35, 375.62, 398.49, 417.3, 437.74, 454.71, 507.04, 528.41, 586.49, 604.69, 661.95, 717.54, 790.82, 816.05, 843.0, 874.94, 905.1, 935.73, 1042.3, 1076.18, 1199.82, 1233.97, 1358.8, 1389.81, 1523.04, 1570.52, 1690.52, 1889.69, 1968.39, 2214.69, 2323.84, 2437.89, 2550.8, 2806.09, 2883.22, 3164.94, 3476.05, 3554.6, 3778.84, 3887.43, 3966.02, 4043.28, 4150.6, 4285.94, 4417.96, 4539.17, 4924.48, 5029.37, 5154.04, 5543.89, 5666.17, 5751.88, 5895.87, 6577.46, 6677.53, 6818.74, 6950.9, 7100.43, 7233.8, 7378.1, 7517.64, 7637.5, 7763.73, 7914.32, 8052.63, 8210.98, 8381.97, 8530.22, 8683.48, 8835.67, 8935.39, 9022.42, 9127.76, 9288.07, 9432.86, 9603.76, 9710.51, 9956.95, 10167.07, 10395.84, 10665.08, 10939.21, 11261.2, 11683.78, 12023.06, 12329.92, 12667.59, 13011.88],
      "frames": [0.0, 5.0, 5.5, 6.0, 6.7, 7.1, 8.0, 9.0, 9.8, 10.6, 11.6, 14.3, 14.8, 15.3, 15.8, 17.0, 17.5, 18.1, 19.2, 20.0, 20.9, 21.7, 22.5, 23.9, 24.6, 25.2, 25.8, 26.5, 27.2, 27.9, 28.7, 29.5, 30.2, 31.0, 32.6, 33.3, 34.8, 35.7, 37.1, 38.6, 40.2, 41.7, 43.9, 44.6, 45.4, 46.0, 46.7, 47.4, 48.2, 49.0, 49.7, 50.4, 51.2, 51.9, 52.7, 55.0, 55.7, 57.9, 58.6, 60.7, 62.9, 65.1, 65.8, 66.5, 67.3, 68.1, 68.9, 71.1, 71.8, 74.2, 75.1, 77.6, 78.3, 81.0, 82.0, 83.7, 86.9, 88.0, 91.5, 92.8, 94.1, 95.1, 98.2, 99.5, 104.1, 108.3, 109.5, 113.6, 115.0, 116.2, 117.6, 119.0, 120.5, 121.8, 123.0, 126.5, 127.9, 129.2, 134.2, 136.2, 138.2, 140.2, 147.9, 149.6, 151.2, 152.6, 154.0, 155.4, 156.8, 158.1, 159.5, 161.0, 162.5, 163.9, 165.2, 166.6, 168.1, 169.4, 170.7, 172.2, 173.6, 175.0, 176.5, 177.8, 179.4, 181.0, 182.7, 184.4, 185.9, 187.5, 189.2, 190.9, 192.7, 194.3, 195.9, 197.5, 199.2]
    },
    "assault": {
      "mean": [0.0, 245.2, 244.46, 245.48, 280.36, 328.28, 369.29, 406.66, 473.3, 593.17, 673.05, 771.09, 816.87, 865.55, 1037.88, 1139.32, 1293.67, 1405.14, 1649.29, 1909.14, 2072.24, 2401.61, 2770.92, 3118.25, 3356.73, 4103.61, 4337.96, 5189.49, 5501.89, 5855.2, 6820.68, 7244.03, 7622.97, 8998.4, 9563.08, 10003.65, 11471.97, 11934.92, 12352.12, 13706.96, 14965.53, 15266.42, 15646.34, 16648.89, 16932.29, 17166.04, 17419.8, 17908.97, 18037.52, 18170.17, 18838.93, 19207.58, 19423.66, 19952.56, 20227.53, 20902.08, 21736.41, 22011.31, 22280.62, 23223.49, 23694.35, 24105.14, 24098.88, 24254.01, 24686.04, 24768.21, 24814.77, 24652.18, 24557.72, 24374.85, 24268.92, 23996.31, 23691.37, 23419.69, 23408.48, 23483.13, 23814.13, 24055.54, 25007.04, 25672.1, 25979.48, 26346.14, 26138.07, 26234.67, 26030.28, 26222.42, 26466.75, 26547.77, 27648.83, 27254.99, 26681.32, 26899.07, 28148.52, 28701.18, 16282.0, 26730.4, 26304.72, 26505.86, 25733.56, 25904.39, 28858.35, 32346.84, 32826.62, 34930.03, 38745.37],
      "frames": [0.0, 4.3, 5.6, 6.7, 7.8, 9.1, 10.5, 11.7, 13.1, 14.8, 15.8, 16.9, 17.3, 17.8, 19.2, 20.0, 20.9, 21.6, 23.1, 24.7, 25.5, 27.0, 28.4, 30.2, 31.1, 33.9, 35.0, 39.4, 41.0, 42.3, 45.8, 47.2, 48.7, 52.7, 54.1, 55.7, 61.3, 63.2, 65.0, 70.8, 75.1, 76.6, 77.9, 82.1, 83.5, 85.1, 86.7, 90.5, 92.0, 93.4, 99.1, 100.7, 102.0, 105.3, 106.2, 108.7, 110.7, 111.7, 112.8, 116.5, 120.6, 122.1, 123.5, 124.8, 128.5, 131.6, 132.4, 133.4, 135.8, 138.5, 139.3, 140.1, 142.9, 145.7, 148.4, 149.4, 150.4, 151.5, 154.5, 155.5, 156.4, 158.8, 159.5, 160.3, 161.0, 163.4, 164.3, 165.2, 168.1, 171.0, 175.0, 175.9, 179.2, 182.1, 182.1, 184.7, 185.2, 185.6, 187.6, 188.2, 190.2, 192.3, 193.4, 195.8, 198.4]
    },
    "asterix": {
      "mean": [0.0, 273.9, 273.82, 285.31, 322.69, 409.18, 532.66, 722.1, 984.04, 1355.5, 1836.39, 2073.53, 2443.47, 3842.66, 5142.38, 9039.42, 11771.99, 14678.36, 18307.98, 24713.02, 39745.92, 50376.93, 61080.34, 74865.15, 88938.65, 104651.5, 116277.87, 129768.84, 144484.72, 163098.52, 184997.45, 203654.95, 215710.83, 258334.5, 271136.75, 275444.88, 276437.28, 265510.03, 202821.75, 179229.59, 164938.98, 128709.17, 130128.97, 131631.58, 121128.38, 118626.28, 119954.11, 118662.91, 130300.86, 138395.55, 169637.89, 268659.5, 319246.38, 366064.69, 444980.94, 472681.44, 493401.09, 554161.81, 571201.62, 583615.94, 585732.75, 587065.69, 612706.94, 648390.88, 657366.19, 673918.38, 689160.44, 717975.0, 744539.75, 755688.5, 765275.75, 771839.81, 791521.38, 845893.88, 851527.12, 856224.88, 860812.5],
      "frames": [0.0, 4.1, 5.2, 6.3, 7.8, 9.3, 10.6, 12.0, 13.4, 15.0, 16.4, 16.9, 17.4, 18.6, 19.5, 21.5, 22.6, 23.4, 24.3, 25.6, 28.4, 29.7, 31.2, 32.8, 34.1, 35.4, 37.2, 39.1, 41.6, 44.5, 47.0, 50.1, 53.5, 64.8, 68.7, 80.4, 84.1, 87.7, 97.5, 100.1, 102.7, 108.7, 110.6, 112.5, 117.6, 119.5, 121.6, 123.9, 132.9, 135.8, 138.6, 145.6, 147.5, 149.5, 154.6, 156.2, 157.7, 162.0, 166.2, 170.7, 172.2, 173.8, 177.8, 180.4, 181.4, 182.4, 183.4, 186.5, 189.0, 191.2, 191.8, 192.5, 194.6, 196.2, 196.7, 197.2, 200.0]
    },
    "asteroids": {
      "mean": [0.0, 1005.44, 994.61, 976.75, 975.02, 1006.69, 1036.56, 1086.23, 1138.05, 1225.83, 1311.91, 1394.2, 1532.58, 1715.59, 1974.6, 2090.14, 2211.02, 2503.2, 2840.84, 3022.78, 3363.16, 3793.04, 4390.57, 5191.51, 5624.15, 6053.59, 7057.36, 9310.75, 10057.4, 10965.23, 14785.23, 16205.63, 20717.92, 26497.9, 28378.69, 30475.54, 32642.54, 34169.41, 40647.73, 42869.37, 45206.84, 55237.76, 59747.41, 72827.02, 77039.74, 90073.68, 103252.07, 116310.08, 119877.33, 124168.03, 135535.83, 154665.84, 158859.34, 164028.59, 181125.73, 191385.39, 206557.98, 221876.09, 225114.34, 231255.16, 237094.84, 240091.41, 241139.2, 243636.95, 250417.22, 252889.05, 252866.09, 258456.06, 257642.53, 256995.03, 255908.59, 256960.11, 263885.16, 267809.84, 268177.91, 265336.41],
      "frames": [0.0, 4.0, 4.7, 6.0, 7.1, 8.4, 9.6, 10.8, 11.9, 13.0, 14.1, 15.2, 16.2, 17.7, 19.3, 20.0, 20.7, 22.2, 23.7, 24.5, 26.0, 27.5, 29.2, 30.9, 31.7, 32.5, 34.1, 37.2, 38.4, 39.8, 44.1, 45.3, 48.9, 54.0, 55.7, 57.5, 59.4, 61.4, 67.2, 69.2, 71.1, 77.4, 79.2, 84.7, 86.7, 93.1, 99.9, 106.4, 108.5, 110.7, 117.2, 125.9, 128.2, 130.4, 136.1, 141.7, 147.1, 151.8, 153.3, 157.8, 162.1, 163.5, 165.0, 169.2, 172.8, 174.0, 177.6, 181.3, 182.4, 183.6, 184.7, 188.0, 191.3, 192.4, 193.5, 197.2]
    },
    "atlantis": {
      "mean": [0.0, 20155.46, 20123.73, 19921.19, 20236.41, 20447.3, 20889.34, 21201.87, 21709.88, 23785.33, 27044.66, 28620.35, 31955.39, 34060.77, 39574.04, 41826.8, 45278.92, 59102.31, 71088.25, 91086.83, 99426.42, 113754.3, 125041.23, 129449.73, 134608.81, 160271.97, 170386.88, 175385.2, 182615.98, 194510.09, 199420.48, 219557.8, 226793.45, 240299.2, 244375.05, 259214.19, 300342.38, 332574.94, 336185.53, 346019.69, 385303.75, 519756.06, 525624.81, 532997.81, 539473.75, 528902.0, 542544.06, 574428.75, 572813.12, 573734.0, 560572.75, 579140.94, 658913.25, 672884.25, 700435.81, 756203.25, 787160.31, 801201.62, 804170.25, 733642.0, 761195.38, 764396.06, 765264.56, 750778.06, 755947.81, 747657.62, 706481.12, 714441.62, 714917.12, 749085.19, 842788.94, 965091.69, 1005876.56, 1014702.25, 1022071.56, 1030668.0, 982052.94, 1004232.31, 1038355.06, 1055658.62],
      "frames": [0.0, 6.2, 6.7, 7.8, 8.8, 9.9, 11.0, 12.1, 13.2, 14.7, 16.1, 16.9, 18.2, 19.1, 20.8, 21.6, 22.7, 25.1, 28.3, 31.4, 32.6, 34.9, 37.5, 38.9, 40.7, 43.2, 45.0, 48.0, 49.9, 56.2, 58.1, 59.9, 60.7, 64.2, 66.0, 68.1, 74.5, 76.6, 78.8, 85.5, 93.5, 102.4, 104.0, 104.5, 105.3, 109.0, 110.5, 117.9, 120.2, 122.8, 129.7, 135.6, 140.2, 141.5, 142.9, 147.4, 152.0, 153.4, 155.0, 159.0, 159.5, 160.0, 161.7, 162.3, 163.0, 165.2, 168.1, 169.1, 173.0, 177.0, 178.4, 179.8, 183.7, 187.3, 188.3, 189.4, 192.2, 195.1, 196.1, 197.0]
    },
    "bank_heist": {
      "mean": [0.0, 12.52, 12.58, 12.63, 14.21, 23.22, 39.39, 59.14, 80.15, 122.56, 146.13, 176.26, 190.27, 223.7, 251.12, 258.35, 268.2, 276.18, 281.96, 287.02, 297.34, 308.58, 322.66, 329.66, 341.36, 355.41, 361.23, 372.51, 375.23, 388.52, 396.01, 400.6, 416.31, 436.25, 444.08, 473.59, 508.21, 518.51, 544.03, 576.46, 587.13, 597.5, 636.15, 645.53, 687.75, 704.63, 719.42, 782.92, 794.71, 815.19, 863.31, 877.9, 912.12, 919.06, 921.95, 928.98, 932.15, 937.54, 938.68, 940.38, 948.96, 954.25, 969.3, 976.84, 987.96, 987.08, 988.49, 985.59, 973.1, 959.45, 954.31, 950.81, 941.01, 937.57, 929.55, 929.22, 926.62, 924.85, 920.31, 915.77, 914.47, 906.85, 904.45, 900.26, 906.75, 907.95, 918.79, 922.69, 937.91, 954.16, 957.56, 980.76, 994.39, 1033.27, 1072.88, 1086.98, 1127.41, 1144.56, 1184.44, 1193.88, 1220.51, 1233.56, 1267.0, 1295.5, 1300.78, 1306.2, 1307.62, 1320.12, 1326.07, 1337.87, 1350.4, 1356.75, 1376.26, 1396.56, 1398.42, 1401.6, 1404.33, 1401.71, 1393.89, 1391.47, 1380.98, 1380.91, 1374.94, 1369.75, 1370.94, 1371.34, 1376.46, 1376.84, 1377.47, 1379.24, 1382.46, 1384.26, 1392.33, 1396.5, 1405.67, 1423.07, 1429.19],
      "frames": [0.0, 3.7, 4.9, 5.9, 7.1, 8.4, 9.4, 10.5, 11.9, 13.8, 14.8, 16.0, 16.5, 17.7, 19.1, 19.9, 21.4, 23.0, 24.5, 25.1, 26.3, 28.0, 29.4, 30.1, 31.6, 33.2, 34.0, 36.3, 37.1, 39.5, 41.8, 42.6, 44.7, 46.9, 47.7, 49.6, 51.7, 52.5, 54.4, 56.6, 57.3, 58.0, 60.2, 60.8, 62.9, 63.7, 64.3, 66.4, 67.1, 67.8, 69.9, 70.7, 72.9, 73.7, 74.4, 76.6, 77.2, 78.0, 78.9, 79.5, 81.8, 82.6, 84.8, 85.6, 87.7, 88.5, 90.8, 91.6, 93.9, 96.1, 96.8, 97.5, 99.6, 100.2, 102.3, 102.9, 105.0, 105.7, 108.0, 110.0, 110.8, 112.9, 113.7, 115.8, 118.1, 118.9, 121.4, 122.1, 124.6, 126.9, 127.8, 130.0, 130.8, 133.0, 135.1, 135.9, 138.0, 138.6, 140.7, 141.3, 143.2, 144.0, 146.0, 148.0, 148.7, 149.5, 150.2, 152.5, 153.2, 154.6, 156.8, 157.5, 159.6, 161.9, 162.6, 164.4, 166.8, 167.6, 170.0, 170.7, 173.2, 174.0, 176.5, 178.8, 179.5, 180.3, 182.6, 183.3, 185.4, 186.0, 188.4, 189.1, 191.3, 192.1, 194.4, 198.2, 198.9]
    },
    "battle_zone": {
      "mean": [0.0, 2128.16, 2173.53, 2532.34, 3634.44, 5190.18, 6498.34, 7818.45, 8741.87, 9560.07, 13412.34, 15385.53, 16242.36, 16810.42, 17976.12, 19251.35, 19971.07, 20762.55, 22144.81, 23004.41, 23795.75, 24545.86, 25331.0, 26171.55, 27715.96, 29199.86, 30540.65, 30991.16, 31544.82, 32165.46, 32684.54, 33152.49, 33846.04, 34221.27, 34491.03, 35105.09, 35786.59, 36143.98, 36362.33, 36973.61, 37322.27, 37761.71, 37842.57, 38058.41, 38472.17, 38517.57, 38768.04, 39257.63, 39450.7, 39659.5, 40546.18, 40731.47, 40940.85, 41873.01, 42003.32, 42196.94, 42403.0, 42398.75, 42472.88, 42650.39, 42866.16, 42845.41, 43507.23, 43641.07, 44026.87, 44154.34, 44283.53, 44644.07, 45355.07, 45788.11, 46364.61, 46565.75, 47120.56, 47354.29, 48076.07, 48359.68, 48499.24, 48892.4, 48934.43, 49132.07, 49885.87, 50129.03, 50667.05, 51478.09, 51765.45, 52496.37, 52741.01, 53613.64, 54066.11, 54477.65, 54678.52, 54885.27, 55272.87, 55742.32, 56646.83, 57042.11, 57353.13, 57813.24, 58308.57, 59046.25, 59543.64, 60101.94, 60433.77, 60909.09, 61194.83, 61337.62, 61577.07, 61583.43, 61825.97, 62055.62, 62745.52, 63294.81, 64064.77, 64240.64, 64638.53, 65148.5, 66589.45, 67191.14, 67936.98, 70993.06, 72770.48, 75667.76, 77350.18, 80797.76, 83113.25, 87125.82, 92069.36, 96323.97, 98682.22, 101356.93, 102787.14, 103921.02, 105977.41, 106750.31, 109161.09, 110158.62, 111830.05, 112861.13, 114617.7, 116166.44, 117288.2, 117948.33, 118973.94, 120821.01, 121649.34, 124004.87, 124763.43, 126561.14, 126991.8, 129405.99, 131502.17, 131999.52, 133760.77, 134864.45, 135652.55, 137061.02, 138453.44, 140195.0, 142669.59, 143568.02, 145041.56, 147026.69, 148691.02],
      "frames": [0.0, 6.0, 6.5, 6.9, 7.9, 9.1, 10.2, 11.4, 12.4, 13.5, 15.2, 16.3, 16.8, 17.4, 18.4, 19.9, 20.7, 21.4, 23.0, 23.7, 24.5, 25.2, 25.8, 26.5, 28.0, 29.5, 30.9, 31.7, 32.4, 33.3, 34.0, 34.7, 36.3, 37.1, 37.9, 39.5, 41.0, 41.7, 42.4, 43.9, 45.5, 46.9, 47.6, 48.3, 49.8, 50.6, 52.1, 54.2, 54.9, 55.6, 57.7, 58.5, 59.4, 61.6, 62.4, 63.2, 64.0, 64.8, 65.6, 66.4, 68.0, 68.7, 70.9, 71.7, 73.1, 73.8, 74.5, 76.0, 78.1, 79.6, 80.9, 82.4, 83.9, 84.7, 86.7, 88.3, 89.0, 90.6, 91.3, 92.6, 95.0, 95.7, 97.2, 98.7, 99.4, 101.0, 101.7, 104.0, 105.5, 106.3, 107.0, 107.9, 108.6, 109.3, 110.7, 111.6, 112.3, 113.1, 113.9, 114.7, 115.4, 116.1, 116.8, 117.4, 118.1, 118.9, 119.6, 120.4, 121.2, 122.0, 122.8, 123.6, 124.4, 125.2, 126.0, 126.6, 129.1, 130.0, 130.7, 133.4, 134.1, 135.6, 136.4, 138.1, 139.0, 140.6, 142.4, 144.0, 145.8, 147.3, 148.1, 148.9, 150.4, 151.2, 152.7, 154.3, 155.9, 156.8, 158.6, 161.4, 162.3, 163.2, 164.9, 166.5, 167.3, 169.9, 170.9, 172.6, 173.5, 176.3, 178.9, 180.7, 183.4, 184.3, 185.0, 186.7, 188.4, 191.0, 192.6, 193.4, 194.2, 196.0, 197.8]
    },
    "beam_rider": {
      "mean": [0.0, 361.84, 361.61, 361.29, 345.13, 328.33, 348.28, 400.17, 630.61, 924.15, 1167.91, 1549.88, 2200.75, 2832.04, 3554.04, 4289.34, 4784.21, 5259.04, 5748.13, 6280.28, 7129.49, 7999.0, 8700.91, 9425.21, 10180.42, 11265.38, 12664.46, 13751.97, 14624.64, 15693.55, 16851.62, 18055.29, 19595.02, 21023.85, 22745.66, 24229.41, 25782.04, 27208.27, 29241.59, 30388.71, 32049.89, 33232.58, 34950.76, 36272.21, 37647.58, 39052.18, 40218.08, 41880.28, 43645.11, 45151.71, 46273.68, 47262.37, 51566.45, 55154.25, 56719.1, 61530.84, 63607.51, 67349.14, 69486.16, 75041.59, 76657.56, 81853.5, 83787.62, 87795.2, 92102.16, 94071.67, 99977.26, 102847.57, 107338.02, 110788.01, 112571.68, 113241.4, 114183.98, 116306.39, 119468.59, 120818.17, 120959.68, 122168.0, 124335.59, 125723.8, 122926.98, 122218.62, 122446.2, 121949.74, 123720.84, 124193.23, 126246.57, 125085.2],
      "frames": [0.0, 6.3, 6.7, 7.1, 7.8, 8.9, 10.0, 11.3, 13.0, 14.7, 16.6, 18.3, 20.0, 21.7, 24.0, 26.1, 27.1, 27.9, 28.6, 29.4, 30.8, 32.5, 34.3, 36.1, 38.0, 40.0, 41.7, 43.5, 45.0, 46.5, 48.4, 50.2, 52.0, 53.5, 55.0, 56.4, 57.8, 59.3, 60.8, 62.5, 64.1, 65.9, 67.9, 69.6, 71.1, 72.9, 74.5, 76.1, 77.8, 79.6, 81.4, 83.1, 86.6, 89.9, 91.6, 95.3, 96.8, 99.7, 101.5, 104.9, 106.8, 110.1, 111.6, 115.0, 118.0, 119.5, 122.0, 123.1, 125.4, 127.5, 128.5, 130.4, 131.4, 133.0, 135.0, 136.1, 138.4, 139.7, 142.1, 143.2, 145.5, 146.5, 148.3, 149.3, 151.0, 151.5, 152.7, 153.4]
    },
    "berzerk": {
      "mean": [0.0, 195.99, 201.38, 233.33, 283.66, 328.92, 368.77, 420.24, 483.77, 557.12, 605.48, 659.72, 685.31, 729.84, 800.51, 813.49, 817.17, 823.04, 828.02, 829.67, 832.7, 833.35, 832.88, 838.41, 852.61, 873.38, 882.07, 898.23, 919.72, 929.47, 947.1, 955.69, 971.88, 987.77, 993.87, 1001.02, 1000.97, 1001.62, 1003.36, 1004.93, 1023.27, 1042.35, 1060.42, 1067.92, 1087.49, 1114.29, 1153.71, 1159.43, 1173.19, 1181.39, 1192.84, 1190.32, 1193.37, 1202.85, 1191.04, 1183.88, 1194.46, 1185.31, 1191.27, 1205.78, 1217.32, 1226.4, 1252.72, 1254.76, 1264.38, 1258.49, 1252.61, 1249.7, 1251.49, 1246.65, 1254.54, 1260.88, 1267.54, 1267.64, 1276.83, 1296.31, 1303.13, 1306.7, 1316.79, 1323.27, 1327.08, 1340.11, 1341.87, 1343.49, 1345.59, 1355.87, 1355.78, 1375.01, 1376.63, 1385.96, 1396.77, 1409.68, 1430.42, 1444.26, 1461.28, 1466.01, 1494.08, 1521.21, 1524.91, 1544.78, 1566.54, 1579.14, 1601.09, 1631.84, 1654.98, 1692.07, 1729.31, 1750.54, 1766.22, 1810.61, 1834.89, 1836.18, 1840.33, 1859.6, 1888.75, 1924.71, 1951.7, 1990.82, 2002.23, 2042.01, 2107.38, 2123.52, 2191.51, 2218.15, 2334.33, 2515.05, 2718.82, 2984.79, 3093.77, 3332.04, 3603.24, 3857.91, 4471.02, 4940.02, 5639.37, 5821.18],
      "frames": [0.0, 4.0, 5.6, 7.9, 9.3, 10.7, 12.1, 13.6, 14.8, 16.3, 17.3, 18.4, 18.9, 20.4, 20.5, 23.3, 23.8, 25.2, 26.5, 27.8, 29.0, 30.1, 31.3, 32.0, 34.0, 36.1, 37.0, 38.6, 40.3, 41.1, 43.3, 44.1, 46.4, 48.7, 49.5, 51.9, 52.7, 54.3, 56.8, 57.4, 59.0, 60.5, 61.3, 62.1, 62.9, 64.5, 66.0, 67.6, 69.1, 69.9, 70.6, 71.5, 72.9, 73.8, 74.7, 76.9, 78.5, 79.9, 81.5, 83.0, 84.6, 85.4, 87.9, 90.1, 90.9, 92.3, 93.0, 93.8, 95.3, 96.1, 97.6, 99.1, 99.9, 101.6, 103.1, 104.9, 106.4, 107.1, 108.7, 109.5, 111.0, 112.5, 113.3, 114.8, 115.5, 117.0, 118.5, 120.0, 121.6, 122.3, 123.8, 124.6, 126.1, 127.6, 129.3, 130.1, 131.6, 133.3, 134.0, 135.5, 137.1, 138.4, 139.3, 140.8, 141.6, 143.2, 144.8, 146.4, 147.1, 148.7, 150.3, 151.0, 151.8, 153.3, 154.2, 155.7, 156.5, 157.9, 159.5, 161.0, 162.6, 163.3, 164.7, 165.4, 167.1, 168.6, 170.5, 172.3, 173.2, 175.2, 177.4, 179.7, 184.3, 188.7, 193.5, 194.8]
    },
    "bowling": {
      "mean": [0.0, 26.22, 26.19, 26.09, 26.0, 25.77, 26.16, 26.55, 26.76, 27.01, 27.32, 28.14, 29.1, 30.09, 32.24, 35.45, 36.91, 38.1, 40.71, 43.15, 44.43, 47.44, 50.4, 51.92, 54.56, 57.16, 57.98, 58.4, 58.93, 59.06, 59.39, 59.54, 59.78, 59.81, 60.01, 60.15, 60.22, 60.38, 60.84, 61.07, 61.32, 61.66, 62.01, 62.47, 64.23, 64.7, 66.61, 68.7, 69.56, 72.42, 74.74, 75.39, 77.35, 77.98, 78.69, 80.35, 80.73, 82.17, 83.31, 83.76, 84.73, 85.26, 85.59, 86.35, 86.7, 87.75, 88.23, 89.42, 89.75, 90.89, 91.21, 91.57, 92.76, 93.08, 93.93, 94.36, 95.42, 95.65, 96.54, 96.78, 97.32, 97.73, 98.42, 98.5, 98.63, 98.83, 99.73, 99.96, 100.7, 100.93, 101.23, 101.84, 102.0, 102.5, 103.04, 103.64, 104.72, 105.74, 106.84, 107.24, 0.0, 111.47, 111.32, 111.75, 112.55, 112.85, 114.19, 114.9, 119.08, 122.3, 125.44, 129.41, 133.45, 136.82, 137.23, 138.12, 138.31, 138.33],
      "frames": [0.0, 10.2, 10.9, 12.3, 13.1, 14.5, 16.1, 17.3, 18.2, 19.2, 20.4, 21.8, 23.0, 24.1, 26.3, 27.5, 28.0, 28.6, 29.8, 30.9, 31.4, 33.0, 34.8, 35.5, 36.8, 38.4, 39.0, 40.3, 41.7, 42.4, 43.8, 46.0, 47.9, 48.6, 50.8, 52.8, 53.5, 54.1, 56.1, 56.7, 57.3, 59.1, 59.7, 60.3, 62.1, 62.7, 64.5, 66.3, 67.1, 68.9, 70.5, 71.2, 73.0, 73.7, 74.4, 76.1, 76.7, 78.9, 80.7, 81.4, 83.4, 84.1, 84.8, 86.7, 87.4, 89.3, 90.0, 91.9, 92.4, 94.4, 95.1, 95.8, 97.6, 98.4, 100.1, 100.7, 102.4, 102.8, 105.0, 105.7, 106.9, 107.5, 109.8, 110.5, 111.0, 111.8, 113.7, 114.3, 116.4, 117.0, 117.6, 119.6, 120.3, 122.2, 123.5, 124.2, 125.5, 127.1, 128.4, 129.1, 129.1, 137.1, 138.5, 140.6, 142.9, 143.9, 145.5, 146.3, 148.4, 150.0, 151.7, 154.4, 156.7, 159.1, 159.8, 162.7, 163.5, 164.4]
    },
    "boxing": {
      "mean": [0.0, -0.94, -0.88, -0.66, 0.95, 8.96, 13.7, 19.25, 30.43, 36.39, 42.26, 52.08, 69.4, 75.04, 82.86, 86.63, 91.19, 92.63, 94.87, 96.71, 97.76, 98.23, 98.74, 98.94, 99.23, 99.35, 99.42, 99.49, 99.55, 99.57, 99.65, 99.67, 99.71, 99.72, 99.72, 99.74, 99.74, 99.8, 99.8, 99.84, 99.83, 99.82, 99.81, 99.83, 99.82, 99.83, 99.82, 99.84, 99.83, 99.83, 99.81, 99.79, 99.77, 99.77, 99.77, 99.77, 99.78, 99.78, 99.77, 99.76, 99.77, 99.75, 99.77, 99.76, 99.75, 99.77, 99.76, 99.75, 99.77, 99.76, 99.75, 99.76, 99.75, 99.76, 99.77, 99.78, 99.71, 99.71, 99.72, 99.73, 99.83, 99.83, 99.84, 99.82, 99.83, 99.84, 99.83, 99.84, 99.84, 99.84, 99.84, 99.84, 99.84, 99.84, 99.84, 99.84, 99.85, 99.85, 99.86, 99.85, 99.84, 99.82, 99.82, 99.82, 99.83, 99.84, 99.83, 99.85, 99.83, 99.83, 99.84, 99.85, 99.85, 99.84, 99.84, 99.84, 99.84, 99.85, 99.84, 99.83, 99.86, 99.94, 99.99, 99.99, 99.99, 99.99],
      "frames": [0.0, 10.6, 11.2, 12.7, 13.4, 14.7, 15.1, 15.7, 17.0, 17.8, 18.7, 20.0, 20.9, 21.2, 21.8, 22.2, 22.6, 22.8, 23.2, 23.9, 24.5, 24.8, 25.4, 25.8, 26.5, 27.3, 27.7, 28.2, 29.2, 29.7, 30.7, 31.2, 32.4, 33.8, 35.1, 36.5, 38.0, 39.6, 41.1, 42.8, 44.6, 46.3, 48.1, 49.0, 51.0, 52.8, 53.9, 56.0, 58.2, 59.3, 61.8, 64.4, 65.6, 66.9, 69.3, 70.5, 71.8, 73.1, 74.2, 75.4, 76.5, 78.9, 80.0, 81.2, 82.3, 83.4, 84.5, 85.6, 86.7, 87.8, 88.9, 90.0, 91.2, 92.3, 93.5, 94.7, 96.1, 97.2, 98.3, 99.4, 101.5, 102.6, 103.8, 104.9, 106.0, 107.1, 108.3, 109.5, 110.6, 111.7, 112.8, 113.9, 115.1, 116.2, 117.4, 118.6, 119.7, 120.9, 122.1, 123.3, 124.5, 125.7, 126.9, 128.1, 129.3, 130.6, 131.8, 133.0, 135.4, 137.8, 140.2, 141.3, 143.8, 146.2, 148.4, 150.8, 153.2, 155.7, 158.2, 160.6, 163.4, 170.3, 177.3, 184.1, 186.3, 195.2]
    },
    "breakout": {
      "mean": [0.0, 1.06, 1.07, 1.53, 2.0, 2.77, 4.21, 6.49, 9.32, 14.22, 31.63, 53.18, 60.63, 68.43, 89.98, 111.47, 128.04, 146.66, 166.3, 187.81, 217.74, 229.4, 239.73, 257.06, 264.32, 269.85, 275.67, 285.1, 290.27, 295.13, 296.18, 299.52, 301.03, 302.99, 305.61, 309.07, 309.58, 311.29, 312.34, 312.41, 311.64, 311.07, 311.47, 314.96, 316.14, 316.54, 315.95, 317.4, 323.26, 325.49, 328.62, 329.68, 335.14, 335.69, 340.2, 342.7, 347.71, 348.76, 354.96, 354.96, 356.8, 361.08, 363.84, 365.99, 365.04, 361.88, 364.19, 360.46, 362.21, 360.19, 362.07, 364.05, 366.86, 367.31, 370.12, 368.6, 369.49, 371.87, 372.67, 375.18, 377.56, 381.56, 383.91, 383.73, 386.69, 387.5, 386.06, 389.28, 389.85, 394.84, 395.28, 394.83, 401.65, 402.36, 406.76, 403.44, 403.71, 402.98, 401.78, 401.98, 417.12, 470.36, 498.6, 576.34, 667.45, 767.59, 806.93, 845.56, 853.89, 858.0, 856.73, 855.32, 855.16, 855.2, 853.86, 852.55, 852.16, 852.66, 851.97, 850.76, 851.23, 851.25, 852.13, 852.38, 852.88, 851.92],
      "frames": [0.0, 4.7, 5.6, 7.3, 8.1, 8.9, 10.0, 11.2, 12.5, 13.7, 15.8, 17.6, 18.1, 18.7, 19.9, 21.0, 21.7, 22.6, 23.5, 24.5, 26.2, 26.9, 27.6, 28.9, 29.5, 30.3, 31.0, 32.4, 33.2, 33.9, 34.7, 36.1, 36.7, 37.4, 38.2, 40.2, 40.9, 43.0, 43.7, 44.5, 46.8, 47.4, 49.6, 51.8, 52.5, 54.6, 55.3, 56.0, 58.3, 59.0, 61.6, 62.4, 65.2, 66.0, 66.8, 67.7, 69.7, 70.4, 72.7, 73.4, 74.1, 76.4, 77.2, 79.8, 82.1, 82.9, 84.8, 85.5, 88.0, 90.3, 91.1, 93.4, 94.0, 94.6, 96.8, 97.5, 99.5, 100.1, 100.9, 103.1, 103.9, 106.1, 106.9, 107.6, 109.9, 110.5, 112.8, 113.5, 114.3, 116.7, 117.3, 119.6, 121.7, 122.5, 125.1, 127.3, 128.1, 130.8, 133.3, 133.9, 137.9, 143.4, 145.4, 151.2, 156.5, 160.9, 162.3, 163.6, 164.9, 168.5, 171.9, 175.6, 176.9, 178.1, 180.9, 183.5, 184.3, 185.3, 188.4, 189.7, 190.9, 192.0, 194.8, 195.4, 196.2, 198.9]
    },
    "centipede": {
      "mean": [0.0, 1986.16, 1999.09, 2081.06, 2224.92, 2507.18, 2879.03, 3345.33, 4005.17, 4912.51, 5999.48, 6865.77, 7591.35, 8641.43, 11609.51, 13453.05, 17637.36, 21193.99, 23172.62, 27142.81, 31426.43, 35719.39, 37978.22, 41705.32, 45978.68, 48887.29, 54819.99, 60481.52, 63601.01, 80532.88, 89517.71, 190619.81, 240645.3, 348836.62, 431250.59, 449607.53, 463959.62, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 654921.25, 660348.19],
      "frames": [0.0, 4.0, 4.6, 6.2, 7.5, 8.6, 9.7, 11.0, 12.3, 13.2, 14.3, 15.0, 15.4, 16.1, 17.7, 18.6, 20.6, 22.4, 23.6, 25.5, 27.7, 30.3, 31.9, 35.5, 40.4, 43.3, 49.9, 57.1, 60.8, 72.8, 76.9, 88.1, 91.2, 96.5, 103.4, 105.7, 108.4, 108.4, 134.4, 145.6, 149.2, 157.8, 172.5, 185.7, 196.2]
    },
    "chopper_command": {
      "mean": [0.0, 700.98, 645.71, 672.57, 767.6, 906.07, 1108.58, 1242.97, 1435.26, 1988.1, 2807.69, 3255.25, 4279.35, 5776.93, 6794.48, 8082.47, 9522.71, 11026.26, 13927.7, 17358.41, 20276.49, 21726.09, 26009.04, 32411.22, 38088.81, 42762.88, 50682.0, 53833.49, 70191.14, 75437.99, 82100.82, 103419.07, 161541.78, 198855.5, 244825.78, 432873.59, 542843.19, 717816.12, 849973.0, 883767.75, 906205.81, 934824.62, 948317.69, 952220.88, 958412.12, 970310.12, 980240.56, 987660.5, 988378.38, 988924.06, 989282.81, 986464.69, 986118.94, 984433.0, 978959.81, 972363.94, 969439.69, 966552.88, 961926.94],
      "frames": [0.0, 4.5, 5.5, 6.3, 7.4, 8.6, 9.8, 11.1, 12.2, 13.9, 15.1, 15.6, 16.6, 18.0, 18.7, 19.6, 20.5, 21.4, 23.3, 25.1, 26.5, 27.7, 29.6, 32.0, 34.7, 36.3, 40.5, 43.0, 51.8, 54.9, 58.3, 69.4, 80.6, 84.2, 88.2, 98.8, 102.7, 112.9, 123.6, 126.9, 130.3, 138.7, 146.5, 148.9, 151.7, 160.2, 167.7, 170.3, 172.6, 178.8, 180.7, 185.7, 187.3, 188.7, 192.7, 196.0, 197.1, 198.0, 199.1]
    },
    "crazy_climber": {
      "mean": [0.0, 9382.17, 9302.79, 9145.34, 9255.36, 10245.83, 11571.77, 13004.86, 15565.04, 18262.12, 20535.68, 37027.86, 43291.57, 47273.61, 54304.36, 57463.16, 63530.8, 65667.08, 68465.28, 73765.78, 77628.88, 82008.61, 83836.0, 86422.03, 87806.68, 90376.8, 93097.55, 94491.63, 97170.2, 99622.2, 102221.89, 105105.73, 107710.38, 109915.78, 110820.44, 111665.82, 113755.82, 115129.28, 116973.91, 117172.59, 117569.31, 119433.92, 120772.22, 121537.46, 122228.3, 124341.02, 124934.61, 125143.52, 126643.95, 128613.84, 129780.46, 130174.41, 130701.03, 130258.79, 130116.6, 130609.38, 132008.56, 133552.88, 133941.83, 134210.36, 135071.47, 135273.33, 135808.3, 137407.42, 138717.16, 139798.7, 139850.84, 140033.8, 140458.45, 140385.08, 140400.66, 141379.77, 141604.47, 141611.81, 141837.48, 142434.84, 142865.3, 143457.88, 144490.31, 146061.55, 146608.52, 146634.39, 148016.14, 148689.59, 149415.95, 149925.39, 150865.19, 150877.05, 150827.44, 150619.36, 151375.91, 151231.48, 151862.66, 152267.62, 152541.78, 157106.78, 162932.3, 164051.69, 166612.47, 172124.89, 178845.23, 183569.69, 185624.17, 187095.44, 189615.3, 189549.19, 190438.0, 190492.83, 190305.91, 189894.77, 190606.83, 191852.33, 192800.48, 193038.72, 192573.02, 193145.2, 193061.09, 192672.09, 193261.08, 195514.94, 196457.72, 196876.89, 197004.56, 196566.92],
      "frames": [0.0, 10.4, 11.1, 12.3, 12.7, 14.5, 15.8, 16.6, 17.6, 18.9, 20.1, 23.1, 24.5, 25.5, 26.6, 27.1, 28.2, 28.8, 29.4, 30.7, 32.1, 33.7, 34.5, 36.2, 36.9, 38.0, 39.2, 40.0, 41.6, 42.4, 44.3, 46.9, 49.2, 51.5, 52.3, 53.0, 55.5, 57.7, 60.1, 60.8, 61.4, 63.6, 65.8, 66.5, 67.2, 69.6, 70.3, 71.0, 73.4, 75.7, 78.4, 79.2, 80.0, 82.7, 83.5, 84.3, 86.9, 89.0, 89.8, 90.6, 93.1, 93.9, 94.5, 96.8, 97.5, 100.2, 101.1, 101.9, 104.0, 104.7, 105.5, 108.2, 108.9, 109.6, 112.0, 114.8, 115.8, 116.7, 119.3, 122.3, 123.0, 123.8, 126.0, 128.5, 129.3, 130.1, 132.9, 136.2, 137.1, 138.0, 140.7, 143.4, 145.7, 146.4, 147.1, 149.2, 152.1, 153.1, 154.0, 156.8, 159.6, 161.7, 162.3, 163.1, 166.0, 168.9, 172.0, 175.0, 177.5, 178.5, 179.3, 181.5, 183.8, 184.6, 185.4, 187.6, 188.4, 189.2, 192.4, 195.3, 197.9, 198.5, 199.1, 199.9]
    },
    "defender": {
      "mean": [0.0, 3183.47, 3169.85, 3266.12, 3779.64, 5281.33, 7025.13, 9346.52, 10870.94, 12987.72, 17655.67, 26154.55, 30683.14, 35765.72, 38896.12, 44045.48, 46549.63, 49229.21, 53723.1, 58516.51, 62257.73, 64359.71, 68291.62, 73943.32, 75949.05, 81570.98, 83963.01, 89394.36, 96299.76, 100145.97, 116277.0, 155390.42, 228177.39, 254834.69, 281877.28, 362538.84, 380013.25, 395618.94, 404922.78, 426329.06, 432213.09, 435242.91, 443520.38, 446335.62, 448919.88, 457668.84, 460329.47, 463595.97, 470385.12, 473097.69, 474999.78, 481003.66, 482384.94, 484445.34, 489060.72, 490751.91, 492080.16, 496832.25, 498600.44, 499928.72, 504324.0, 505732.66, 507162.44, 511616.28, 513096.0, 513701.88, 516970.75, 517887.81, 519002.88],
      "frames": [0.0, 6.8, 7.5, 8.9, 9.9, 11.2, 12.6, 14.0, 15.7, 17.7, 20.3, 23.1, 24.6, 26.1, 26.7, 28.5, 29.5, 30.4, 32.4, 34.4, 36.8, 38.2, 41.4, 45.2, 47.1, 50.9, 53.1, 57.5, 62.7, 65.5, 71.3, 80.5, 90.0, 93.3, 96.4, 105.5, 108.3, 110.9, 113.6, 122.2, 125.1, 127.8, 134.9, 137.1, 139.0, 144.7, 146.4, 148.2, 154.1, 156.0, 157.7, 162.6, 164.3, 165.9, 171.2, 172.9, 174.5, 179.1, 180.8, 182.1, 186.3, 187.5, 188.9, 192.7, 193.8, 194.9, 198.0, 198.9, 199.9]
    },
    "demon_attack": {
      "mean": [0.0, 161.13, 161.45, 163.5, 167.67, 211.32, 250.77, 295.62, 349.06, 415.05, 496.55, 882.44, 1478.76, 1823.0, 2101.73, 2312.46, 2493.83, 3360.0, 4186.56, 4450.19, 5185.26, 5610.53, 6826.99, 8184.04, 8858.24, 10449.99, 12198.73, 13927.09, 25377.72, 42239.74, 57426.27, 70387.73, 91409.9, 97487.84, 114376.47, 115689.78, 118058.63, 123694.45, 127350.28, 128868.4, 130504.62, 134464.44, 135217.61, 135880.03, 137528.44, 138198.17, 138409.11, 138504.61, 138722.16, 138982.69, 139054.95, 139157.84, 139345.8, 139442.42, 139502.42, 139788.64, 140115.81, 140221.52, 140331.22, 140579.59, 140785.12, 140971.77, 141184.72, 141254.94, 141310.83, 141508.56],
      "frames": [0.0, 9.6, 10.4, 11.6, 12.3, 13.9, 15.0, 16.3, 17.6, 18.7, 19.9, 21.9, 24.4, 25.5, 26.2, 27.2, 28.2, 30.5, 32.6, 34.0, 36.8, 38.6, 42.6, 47.1, 49.8, 55.4, 61.6, 65.5, 72.8, 79.3, 82.5, 88.2, 96.3, 98.7, 105.5, 107.4, 109.3, 115.7, 122.2, 124.2, 126.2, 132.3, 134.1, 136.0, 141.5, 146.9, 148.6, 150.3, 155.0, 159.6, 161.0, 162.4, 166.0, 167.3, 168.7, 172.8, 176.9, 178.4, 179.8, 183.8, 187.8, 191.4, 194.6, 195.6, 196.6, 199.2]
    },
    "double_dunk": {
      "mean": [0.0, -18.18, -18.18, -18.17, -18.25, -18.25, -18.26, -18.26, -18.21, -18.15, -18.02, -17.79, -17.67, -17.58, -17.41, -17.16, -16.96, -16.23, -15.48, -15.16, -14.93, -14.28, -13.95, -13.64, -13.27, -12.55, -11.7, -11.04, -10.66, -9.93, -9.53, -8.13, -7.78, -5.99, -5.59, -4.93, -3.29, -2.61, -2.04, -0.4, 0.11, 0.73, 1.32, 1.82, 3.8, 4.43, 4.94, 6.42, 6.9, 7.33, 8.74, 9.11, 9.53, 10.76, 11.19, 12.15, 12.56, 12.86, 13.91, 14.18, 14.5, 15.49, 15.78, 16.56, 17.31, 17.5, 18.05, 18.53, 18.63, 18.73, 18.88, 19.26, 19.41, 19.87, 20.04, 20.36, 20.47, 20.84, 21.05, 21.13, 21.29, 21.33, 21.45, 21.52, 21.6, 21.7, 21.73, 21.96, 22.02, 22.09, 22.13, 22.17, 22.27, 22.27, 22.3, 22.37, 22.39, 22.42, 22.44, 22.47, 22.48, 22.59, 22.65, 22.73, 22.92, 22.96, 23.17, 23.37, 23.5, 23.52, 23.56, 23.57, 23.58, 23.66, 23.66, 23.68, 23.71, 23.75, 23.77, 23.79, 23.81, 23.82, 23.85, 23.85, 23.84, 23.85, 23.85, 23.85, 23.86, 23.86, 23.87, 23.87, 23.87, 23.87, 23.87, 23.87, 23.86, 23.85, 23.85, 23.85, 23.85, 23.85, 23.86, 23.85, 23.85, 23.86, 23.86, 23.86, 23.86, 23.87, 23.89, 23.89, 23.91, 23.92, 23.92],
      "frames": [0.0, 8.7, 9.3, 10.2, 11.0, 12.1, 13.2, 14.3, 15.3, 16.4, 17.9, 19.2, 20.4, 20.9, 22.5, 23.6, 24.3, 25.7, 27.4, 28.3, 29.2, 30.7, 31.5, 32.2, 33.0, 34.5, 36.3, 38.2, 39.2, 41.2, 42.2, 44.2, 45.1, 47.4, 48.0, 48.7, 50.9, 51.6, 52.3, 54.4, 55.2, 56.0, 56.9, 57.7, 59.6, 60.4, 61.2, 63.4, 64.0, 64.7, 66.6, 67.2, 67.8, 69.7, 70.5, 72.3, 73.0, 73.5, 75.0, 75.7, 76.2, 77.8, 78.5, 80.2, 82.0, 82.6, 84.2, 86.2, 86.8, 87.3, 88.0, 89.6, 90.2, 92.0, 92.5, 94.4, 95.0, 96.7, 98.4, 99.0, 100.9, 101.4, 103.1, 103.7, 104.3, 106.2, 106.8, 108.8, 109.4, 110.6, 111.2, 111.8, 113.6, 114.1, 114.7, 116.6, 117.2, 119.2, 119.9, 120.5, 121.9, 123.8, 124.5, 125.2, 127.3, 127.9, 130.1, 132.1, 134.3, 134.9, 136.4, 137.1, 137.8, 140.0, 141.5, 142.8, 144.3, 145.6, 147.1, 148.4, 149.9, 150.6, 152.7, 154.1, 156.2, 158.4, 159.2, 160.6, 161.9, 163.4, 164.9, 165.7, 166.4, 167.8, 168.5, 170.0, 171.5, 173.0, 173.7, 175.3, 176.0, 177.5, 178.3, 179.9, 180.6, 182.1, 183.7, 184.4, 186.1, 187.7, 190.8, 191.6, 194.4, 197.4, 198.1]
    },
    "enduro": {
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
      "frames": [0.0, 16.1, 18.0, 18.8, 19.6, 20.8, 22.4, 23.6, 24.5, 25.6, 26.6, 28.1, 29.7, 30.8, 31.5, 33.1, 33.8, 34.8, 35.3, 35.8, 36.9, 37.6, 39.0, 40.4, 41.2, 42.6, 43.6, 44.1, 45.4, 46.7, 47.4, 48.0, 49.6, 50.5, 53.5, 54.3, 56.5, 58.2, 58.8, 59.4, 61.2, 62.0, 62.6, 64.3, 65.0, 65.7, 67.8, 68.6, 69.4, 70.2, 72.3, 72.9, 73.4, 75.3, 78.2, 79.0, 81.6, 82.4, 83.1, 83.8, 85.9, 86.5, 87.2, 89.4, 90.1, 90.7, 92.5, 93.1, 93.7, 95.9, 96.5, 97.2, 99.5, 100.3, 101.1, 103.2, 103.9, 104.4, 106.2, 107.0, 109.2, 111.3, 111.9, 114.4, 117.1, 117.9, 118.7, 120.8, 121.7, 123.9, 126.0, 126.4, 128.3, 128.9, 130.7, 131.3, 133.9, 136.5, 137.4, 139.7, 141.8, 144.0, 144.6, 146.8, 149.0, 149.5, 150.2, 152.2, 152.8, 153.5, 154.2, 156.2, 156.7, 157.5, 159.7, 160.3, 161.1, 163.8, 164.4, 166.2, 166.8, 167.5, 169.9, 170.7, 171.3, 173.0, 173.6, 174.5, 177.1, 177.9, 178.5, 180.6, 181.5, 183.3, 185.3, 185.9, 188.3, 190.4, 191.0, 191.7, 193.7, 194.4, 195.0, 197.0, 197.7, 199.6]
    },
    "fishing_derby": {
      "mean": [0.0, -90.75, -90.76, -90.76, -90.42, -89.9, -89.23, -88.6, -87.83, -86.7, -84.77, -80.74, -76.86, -74.01, -69.81, -66.67, -57.95, -51.33, -39.67, -27.63, -20.96, -14.8, -4.24, 4.58, 8.72, 12.23, 17.31, 19.11, 21.42, 25.04, 25.68, 27.19, 27.6, 28.1, 29.49, 29.71, 31.09, 31.39, 31.84, 32.15, 33.2, 33.32, 34.16, 34.4, 34.83, 35.04, 35.43, 35.55, 35.86, 36.01, 36.09, 36.16, 36.48, 36.63, 37.05, 37.82, 38.58, 39.16, 40.01, 40.23, 40.55, 41.36, 41.73, 41.93, 42.32, 42.59, 42.87, 43.34, 43.87, 44.26, 44.38, 45.05, 45.42, 45.98, 46.41, 46.82, 47.31, 47.52, 47.81, 48.07, 48.27, 48.75, 49.02, 49.43, 49.88, 50.17, 50.36, 50.58, 50.61, 50.75, 50.84, 50.94, 51.33, 51.44, 51.69, 52.01, 52.49, 52.93, 53.36, 54.18, 55.09, 56.05, 56.54, 57.43, 58.16, 58.74, 59.24, 59.33, 59.59, 59.78, 59.9, 60.06, 60.24, 60.48, 60.65, 60.69, 60.8, 61.02, 61.1, 61.39, 61.74, 61.82, 62.08, 62.18, 62.2, 62.2, 62.19, 62.21, 62.2, 62.27, 62.27, 62.33, 62.54],
      "frames": [0.0, 8.1, 8.7, 9.7, 10.4, 11.5, 12.5, 13.9, 14.9, 15.9, 17.4, 18.6, 19.9, 20.6, 21.4, 21.9, 23.2, 24.1, 25.6, 27.2, 28.1, 28.8, 30.3, 31.6, 32.2, 32.8, 34.3, 34.9, 36.2, 38.2, 38.8, 40.7, 41.4, 42.1, 44.0, 44.6, 46.4, 47.0, 47.6, 48.2, 50.3, 51.0, 52.9, 53.7, 55.1, 55.8, 57.2, 57.8, 60.0, 60.8, 62.3, 63.0, 64.5, 65.4, 67.6, 69.9, 72.2, 73.8, 76.1, 76.9, 77.6, 79.8, 81.5, 82.2, 83.8, 84.6, 86.1, 87.7, 90.0, 91.5, 92.3, 94.6, 96.0, 97.4, 98.8, 100.3, 101.7, 103.8, 104.4, 105.7, 106.5, 107.8, 109.1, 110.5, 111.9, 112.5, 113.1, 114.4, 115.8, 117.3, 117.9, 119.2, 120.7, 121.4, 122.8, 124.4, 125.7, 127.0, 128.5, 130.4, 132.1, 133.8, 134.8, 136.9, 138.7, 140.6, 142.6, 144.5, 147.4, 150.2, 151.2, 152.2, 154.2, 156.1, 158.2, 159.2, 160.2, 163.3, 164.2, 166.8, 169.7, 170.7, 173.6, 176.5, 177.4, 180.2, 183.0, 183.9, 184.7, 187.5, 188.5, 191.1, 196.0]
    },
    "freeway": {
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.01, 0.04, 0.09, 0.2, 0.21, 0.24, 0.27, 0.29, 0.24, 0.23, 0.24, 0.24, 0.21, 0.41, 0.55, 0.81, 0.87, 1.11, 1.58, 1.89, 2.26, 2.94, 4.03, 5.5, 7.55, 9.3, 10.68, 11.81, 12.87, 13.1, 13.35, 13.9, 14.46, 14.91, 15.23, 15.69, 16.18, 16.47, 16.71, 16.81, 17.03, 17.18, 17.22, 17.23, 17.33, 17.41, 17.49, 17.53, 17.61, 17.61, 17.7, 17.72, 17.73, 17.72, 17.73, 17.8, 17.82, 17.76, 17.76, 17.75, 17.79, 17.79, 17.8, 17.84, 18.52, 19.25, 20.91, 21.79, 23.28, 23.65, 24.08, 25.17, 25.67, 26.33, 26.92, 27.96, 27.81, 27.67, 27.64, 27.61, 27.63, 27.65, 27.65, 27.66, 27.68, 27.68, 27.7, 27.7, 27.64, 27.65, 27.65, 27.7, 27.71, 27.69, 27.68, 27.74, 27.84, 27.83, 27.83, 27.83, 27.98, 29.24, 29.51, 30.57],
      "frames": [0.0, 7.1, 7.5, 7.9, 9.0, 10.2, 11.3, 12.3, 14.1, 14.9, 15.5, 15.9, 16.6, 17.2, 17.8, 18.5, 19.3, 19.9, 20.6, 21.2, 21.7, 23.2, 23.7, 24.6, 25.3, 26.1, 27.6, 29.1, 30.9, 31.6, 33.1, 33.8, 34.9, 36.5, 37.1, 38.4, 39.1, 40.5, 41.7, 43.1, 43.9, 45.4, 46.3, 48.1, 48.8, 49.8, 50.5, 52.2, 52.9, 54.8, 56.4, 57.1, 58.6, 60.3, 61.0, 62.8, 63.6, 65.1, 65.6, 67.2, 68.7, 69.5, 71.0, 72.5, 74.0, 75.6, 77.2, 78.9, 80.2, 81.6, 82.9, 84.3, 85.9, 87.3, 88.5, 89.8, 91.2, 92.6, 94.1, 95.4, 97.1, 97.7, 99.1, 99.7, 101.1, 102.5, 104.0, 105.4, 106.6, 108.1, 109.5, 110.1, 111.5, 112.3, 113.8, 115.4, 116.7, 118.1, 118.8, 120.0, 121.3, 121.9, 123.3, 124.0, 125.3, 126.8, 128.2, 128.8, 130.2, 131.0, 132.2, 133.1, 134.4, 135.9, 138.0, 140.2, 140.8, 143.0, 145.4, 147.4, 148.0, 150.3, 151.0, 153.2, 153.9, 156.1, 157.9, 159.8, 160.4, 162.5, 164.5, 166.7, 167.7, 170.8, 172.8, 175.5, 176.5, 179.6, 182.8, 184.3, 185.1, 188.3, 189.9, 193.4, 194.1, 198.0]
    },
    "frostbite": {
      "mean": [0.0, 72.03, 73.46, 73.48, 89.93, 111.46, 134.13, 162.51, 245.03, 524.95, 733.07, 852.09, 1061.71, 1171.13, 1378.49, 1604.69, 1710.39, 1814.46, 1861.25, 1888.88, 1962.54, 1999.55, 1969.67, 1959.1, 2079.67, 2109.94, 2259.73, 2390.65, 2431.92, 2421.44, 2385.84, 2439.34, 2506.76, 2542.83, 2447.11, 2430.84, 2454.52, 2472.24, 2455.48, 2575.45, 2629.81, 2837.43, 2912.32, 3209.76, 3312.54, 3646.97, 3711.55, 3806.06, 3970.44, 4037.89, 4269.7, 4347.61, 4500.55, 4531.65, 4676.2, 4743.16, 4781.27, 4813.09, 4894.57, 4929.65, 4962.07, 4988.16, 5057.07, 5074.0, 5161.98, 5483.93, 5861.31, 5999.23, 6288.99, 6393.96, 6539.13, 6853.57, 7139.63, 7225.04, 7511.77, 7633.81, 7820.17, 8012.73, 8210.1, 8436.77, 8535.75, 8664.48, 8675.33, 8776.69, 8891.64, 8918.49, 8971.77, 9080.89, 9131.16, 9186.75, 9432.46, 9524.39, 9696.48, 9854.07, 10078.36, 10235.24, 10569.45, 10861.3, 11500.48, 11767.49, 12357.24, 12622.81, 12886.87, 13868.75, 14247.27, 15538.33, 15944.02, 16318.45, 17414.85, 17808.33, 19117.62, 19502.47, 19834.92, 20953.73, 21412.52, 21817.38, 22878.96, 23317.47, 24293.24, 25384.98, 25739.11, 26133.58, 26986.83, 27272.52, 28025.59, 28829.08, 29009.89, 29236.3, 30078.12, 30225.09],
      "frames": [0.0, 3.8, 4.4, 5.7, 7.0, 8.3, 9.7, 10.8, 12.1, 13.9, 15.1, 15.7, 16.7, 17.5, 18.8, 20.4, 21.3, 22.3, 23.3, 24.1, 25.7, 27.0, 27.7, 29.0, 29.8, 30.5, 32.0, 33.6, 34.9, 35.6, 37.7, 38.5, 40.7, 41.3, 43.7, 44.3, 46.5, 47.3, 48.0, 50.2, 50.8, 52.9, 53.6, 56.1, 56.8, 59.0, 59.7, 60.3, 62.5, 63.2, 65.4, 66.0, 68.1, 68.9, 71.0, 71.7, 72.4, 73.1, 75.4, 76.0, 78.1, 78.9, 80.5, 81.9, 82.6, 84.9, 87.1, 87.9, 89.5, 90.2, 91.0, 92.4, 94.8, 95.5, 97.8, 98.5, 100.0, 101.5, 103.1, 105.3, 106.0, 108.2, 109.0, 110.5, 112.0, 112.7, 113.5, 114.9, 115.7, 116.4, 118.8, 119.6, 121.4, 123.0, 124.5, 125.9, 128.2, 130.6, 133.1, 134.1, 135.8, 136.7, 137.7, 140.8, 141.8, 145.2, 146.4, 147.8, 151.3, 152.4, 156.0, 157.3, 158.8, 162.8, 163.9, 165.1, 169.0, 170.0, 173.6, 176.8, 178.1, 179.3, 182.6, 183.7, 187.1, 190.7, 191.9, 192.9, 196.4, 197.6]
    },
    "gopher": {
      "mean": [0.0, 276.48, 276.54, 278.48, 259.03, 275.89, 323.18, 446.23, 511.04, 686.07, 1076.15, 1546.87, 2033.97, 2708.34, 3084.57, 3312.27, 3680.04, 3959.58, 4310.68, 4993.52, 5332.99, 5782.37, 6257.14, 7321.4, 7722.48, 8945.98, 9918.35, 10676.52, 11629.53, 11914.51, 12267.48, 13484.01, 14767.22, 15475.69, 20309.29, 22166.67, 23085.46, 24052.32, 27020.99, 31182.11, 34360.41, 36020.33, 40125.27, 42352.45, 47401.23, 62922.02, 70228.3, 80763.34, 88138.8, 89965.83, 79915.34, 80187.55, 81597.83, 81861.21, 82270.68, 82294.0, 79433.57, 72431.34, 69865.26, 68450.38, 65646.71, 70801.37, 81636.61, 82038.23, 85836.5, 88503.06, 79359.12, 79305.19, 79586.59, 76843.59, 73518.3, 70870.36, 66574.68, 64872.36, 64582.12, 63934.13, 75861.09, 78132.26],
      "frames": [0.0, 4.5, 5.0, 5.5, 6.6, 7.8, 8.8, 10.1, 11.3, 12.4, 14.0, 15.6, 16.8, 18.4, 20.0, 20.8, 21.5, 22.3, 23.3, 25.1, 27.0, 28.5, 30.5, 33.2, 34.1, 37.5, 40.9, 42.1, 44.8, 46.2, 47.7, 54.1, 62.0, 65.0, 66.1, 69.3, 71.1, 73.1, 75.3, 83.1, 85.9, 88.7, 97.9, 101.3, 104.6, 113.2, 115.9, 118.6, 126.1, 128.5, 130.5, 131.0, 133.1, 134.1, 135.3, 139.8, 145.1, 151.1, 153.1, 155.1, 160.6, 162.5, 169.0, 170.6, 176.3, 180.0, 181.3, 181.6, 182.8, 184.4, 186.0, 188.1, 190.5, 193.1, 193.9, 194.7, 197.1, 199.8]
    },
    "gravitar": {
      "mean": [0.0, 195.16, 192.53, 195.35, 207.71, 224.28, 239.87, 267.4, 303.75, 378.63, 539.61, 578.58, 692.72, 849.71, 928.84, 1165.74, 1465.9, 1604.4, 1900.44, 2197.27, 2483.71, 2607.46, 2725.11, 2837.36, 3058.6, 3133.84, 3207.89, 3397.11, 3457.61, 3525.17, 3634.11, 3688.31, 3786.93, 3929.63, 3978.28, 4142.77, 4192.74, 4336.98, 4365.01, 4481.71, 4514.45, 4546.12, 4588.14, 4600.31, 4618.9, 4626.63, 4671.13, 4686.02, 4733.67, 4752.89, 4773.01, 4803.38, 4837.61, 4915.51, 4943.04, 5022.36, 5045.16, 5073.54, 5152.43, 5167.92, 5220.51, 5233.28, 5255.13, 5325.0, 5358.46, 5370.0, 5378.29, 5432.29, 5455.16, 5446.45, 5506.41, 5487.68, 5517.5, 5645.7, 5707.88, 5936.04, 6066.05, 6163.97, 6297.95, 6415.02, 6817.5, 6903.38, 7146.74, 7221.21, 7371.2, 7499.13, 7535.82, 7523.31, 7555.93, 7484.56, 7476.83, 7437.14, 7461.24, 7439.98, 7410.25, 7380.5, 7315.0, 7282.96, 7330.52, 7517.47, 7668.46, 7853.61, 8355.94, 8529.73, 9072.41, 9277.03, 9818.69, 10349.31, 10400.38, 10516.38, 10949.31, 11012.54, 11370.58, 11487.4, 11576.38, 11584.66, 11496.29, 11333.05, 11209.41, 11051.8, 10877.14, 10504.03, 10020.93, 9964.35, 9923.62, 9906.44, 9865.13, 9984.26, 10402.84, 10615.5, 10766.38, 11153.63, 11265.88, 11357.03, 11419.62, 11612.38, 12164.95, 12281.96, 12388.74, 12418.26, 12483.38, 12612.07, 12666.43, 12709.44],
      "frames": [0.0, 4.6, 5.0, 6.1, 7.1, 8.2, 9.5, 10.7, 11.8, 13.3, 15.4, 15.9, 16.8, 18.0, 18.5, 19.8, 21.5, 22.1, 23.6, 25.2, 26.7, 27.4, 28.3, 29.0, 30.5, 31.3, 32.1, 34.5, 35.3, 36.1, 38.3, 39.1, 41.3, 43.3, 43.9, 45.7, 46.3, 48.1, 48.6, 50.6, 51.4, 52.0, 54.0, 54.8, 55.5, 56.2, 58.3, 58.8, 60.9, 61.5, 62.3, 63.2, 64.3, 67.2, 68.2, 71.1, 72.0, 72.9, 75.9, 76.9, 79.9, 80.8, 81.6, 84.5, 85.4, 86.3, 87.2, 89.8, 90.7, 91.7, 94.2, 95.0, 95.7, 98.2, 99.0, 101.4, 102.2, 103.0, 104.0, 104.7, 107.2, 107.9, 110.4, 111.2, 113.5, 115.9, 116.5, 118.8, 119.7, 120.4, 122.6, 123.4, 125.8, 126.5, 128.8, 129.5, 131.7, 133.5, 134.1, 136.1, 136.8, 137.5, 139.7, 140.4, 142.8, 143.6, 145.7, 147.7, 148.4, 149.2, 151.4, 152.2, 154.4, 155.1, 155.8, 158.1, 158.8, 161.2, 162.0, 164.3, 165.3, 167.6, 170.0, 170.6, 172.8, 175.2, 176.1, 178.4, 180.9, 181.6, 182.3, 184.7, 185.6, 186.4, 187.2, 188.0, 190.4, 191.1, 193.3, 194.1, 196.2, 198.3, 199.0, 199.7]
    },
    "hero": {
      "mean": [0.0, 506.44, 554.62, 1233.0, 1769.95, 2275.35, 2700.83, 3119.37, 4387.27, 5317.84, 6052.81, 6428.79, 6685.22, 7398.26, 8296.74, 8832.8, 9832.25, 10680.53, 11586.89, 12030.73, 12746.14, 13126.44, 13274.69, 13383.64, 13567.3, 13709.26, 13917.34, 14021.25, 14039.1, 14068.48, 14070.45, 14071.97, 14064.4, 14062.53, 14063.24, 14079.16, 14091.33, 14103.69, 14149.65, 14173.69, 14197.98, 14259.88, 14283.72, 14354.26, 14427.93, 14458.24, 14482.98, 14653.62, 14751.76, 14860.84, 15899.39, 16163.64, 17395.97, 17809.73, 18139.58, 19108.71, 19521.36, 20064.55, 21959.7, 22574.24, 23895.66, 25779.64, 26234.54, 26790.74, 28940.92, 29619.25, 30222.22, 31678.08, 32128.18, 32533.13, 33765.51, 34260.33, 34569.93, 35723.57, 36243.27, 36383.61, 36419.68, 36508.74, 36548.24, 36571.63, 36670.5, 36696.71, 36727.45, 36771.16, 36808.09, 36835.03, 36906.13, 36924.12, 36948.67, 36941.22, 36924.57, 36915.86, 36905.03, 36897.03, 36904.92, 36849.73, 36834.42, 0.0, 37105.16, 37112.88, 37088.48, 37173.61, 37197.25, 37239.58, 37277.83, 37279.75, 37285.49, 37313.01, 37343.12, 37321.51, 37323.92, 37335.26, 37319.71, 37314.5, 37316.58, 37314.64, 37288.47, 37251.78, 37199.57, 37184.63, 37187.9, 37210.16, 37200.7, 37194.68, 37182.86, 37166.25, 37160.09, 37209.61, 37226.62, 37245.55, 37243.14, 37217.21, 37184.83, 37074.41, 37062.08, 37051.04, 37036.77, 36965.95, 36900.92, 36707.71, 36649.83, 36592.23],
      "frames": [0.0, 4.4, 5.5, 6.9, 8.2, 9.2, 10.5, 11.6, 13.3, 14.7, 15.8, 16.4, 16.7, 17.8, 19.5, 20.4, 21.8, 23.3, 24.8, 25.4, 26.7, 28.1, 28.9, 29.6, 31.4, 33.1, 36.0, 38.7, 39.4, 41.5, 42.1, 42.6, 44.5, 45.1, 45.9, 48.8, 49.8, 50.6, 53.5, 54.5, 55.5, 58.0, 58.9, 61.7, 64.2, 65.3, 66.0, 68.6, 69.5, 70.5, 73.5, 74.3, 76.5, 77.2, 77.9, 80.4, 81.4, 82.2, 84.3, 84.9, 87.3, 90.3, 91.3, 92.2, 94.3, 95.0, 95.6, 98.0, 98.6, 99.3, 101.5, 102.2, 102.7, 105.2, 107.5, 108.3, 109.0, 111.4, 112.5, 113.6, 116.2, 117.0, 117.8, 120.0, 120.8, 121.5, 123.7, 124.4, 125.1, 127.4, 128.2, 129.1, 131.3, 131.9, 132.8, 135.2, 136.2, 136.2, 139.9, 140.9, 141.6, 144.0, 146.4, 147.8, 150.2, 152.7, 153.4, 155.5, 158.0, 161.1, 161.8, 162.5, 164.7, 165.7, 166.8, 169.2, 169.8, 170.5, 172.4, 173.0, 173.7, 176.1, 176.7, 177.7, 180.3, 180.9, 181.6, 183.3, 183.9, 184.7, 186.7, 187.2, 187.9, 190.1, 191.0, 192.2, 195.3, 195.8, 196.3, 198.3, 198.8, 199.2]
    },
    "ice_hockey": {
      "mean": [0.0, -11.5, -11.53, -11.53, -11.51, -11.55, -11.57, -11.65, -11.72, -11.84, -11.91, -11.92, -11.88, -11.9, -11.97, -12.1, -12.08, -12.02, -11.96, -11.67, -11.49, -11.0, -10.56, -10.35, -10.26, -10.05, -9.93, -9.67, -9.33, -9.01, -8.57, -8.38, -8.05, -7.88, -7.39, -6.65, -6.53, -5.97, -5.67, -5.58, -5.39, -5.07, -4.93, -4.8, -4.4, -3.71, -3.55, -3.4, -2.62, -2.47, -2.06, -1.92, -1.58, -1.49, -1.42, -1.15, -1.01, -0.92, -0.64, -0.54, -0.43, -0.15, -0.04, 0.11, 0.39, 0.48, 0.61, 0.92, 1.2, 1.24, 1.52, 1.75, 1.79, 1.86, 2.05, 2.17, 2.18, 2.38, 2.38, 2.49, 2.71, 2.93, 3.0, 3.09, 3.17, 3.45, 3.51, 3.81, 4.34, 4.46, 4.63, 5.09, 5.17, 5.29, 5.82, 6.44, 6.99, 7.65, 7.83, 7.99, 8.6, 8.66, 8.85, 9.33, 9.6, 9.9, 10.14, 10.25, 10.29, 10.55, 10.81, 11.0, 11.14, 11.26, 11.33, 11.64, 11.97, 12.01, 12.06, 12.31, 12.35, 12.4, 12.51, 12.8, 12.89, 12.96, 13.2, 13.2, 13.39, 13.4, 13.45, 13.42, 13.73, 13.83, 13.89, 13.9, 13.91, 13.94, 13.96, 14.13, 14.24, 14.45, 14.49, 14.62],
      "frames": [0.0, 15.6, 17.0, 18.7, 19.3, 20.3, 21.1, 22.2, 23.2, 24.4, 25.2, 26.1, 27.2, 28.2, 29.9, 32.3, 33.3, 33.9, 34.5, 35.9, 36.3, 37.7, 39.1, 39.7, 40.3, 41.7, 42.3, 43.5, 45.0, 45.6, 46.8, 47.4, 48.8, 49.7, 51.8, 54.5, 55.1, 58.2, 61.3, 62.0, 62.6, 64.5, 65.1, 65.8, 67.7, 70.9, 71.8, 72.6, 75.4, 76.1, 78.0, 78.6, 81.7, 82.5, 83.1, 85.1, 85.7, 86.2, 88.0, 88.6, 89.1, 90.9, 91.4, 92.0, 93.8, 94.4, 95.1, 97.2, 99.9, 100.5, 103.5, 105.1, 105.6, 106.2, 107.9, 108.4, 109.0, 111.0, 111.6, 112.2, 113.7, 115.3, 116.0, 116.8, 117.4, 119.7, 120.2, 121.9, 124.5, 125.1, 125.6, 128.6, 129.3, 130.2, 132.3, 133.9, 135.7, 138.3, 138.8, 139.3, 142.0, 142.8, 143.8, 145.6, 147.6, 149.5, 151.3, 151.9, 152.5, 154.1, 155.7, 157.3, 159.2, 159.7, 160.2, 162.0, 164.0, 164.7, 165.5, 168.5, 169.1, 169.8, 171.6, 173.3, 173.8, 174.5, 176.4, 178.3, 179.7, 180.3, 181.0, 181.7, 184.1, 186.5, 187.2, 187.8, 189.6, 190.2, 190.7, 192.9, 194.5, 196.9, 197.4, 199.3]
    },
    "jamesbond": {
      "mean": [0.0, 42.86, 43.41, 52.06, 71.79, 91.07, 108.13, 123.34, 136.59, 178.51, 215.01, 241.47, 255.61, 278.32, 291.49, 318.99, 347.17, 381.04, 394.32, 411.42, 448.01, 484.67, 499.01, 525.01, 556.99, 577.87, 589.2, 612.81, 640.62, 642.46, 650.4, 655.41, 689.95, 696.2, 714.06, 744.23, 749.73, 766.27, 774.15, 787.98, 812.48, 813.43, 839.89, 843.77, 853.1, 916.05, 938.8, 994.38, 1011.28, 1019.08, 1074.68, 1084.02, 1210.19, 1240.84, 1271.42, 1420.56, 1543.28, 1634.69, 1758.89, 2132.15, 2285.74, 2640.41, 2762.46, 2891.0, 3135.03, 3213.84, 3409.22, 3467.21, 3620.98, 3752.38, 3841.01, 4120.22, 4294.02, 4455.04, 4734.88, 4915.64, 5069.63, 5812.07, 6158.04, 7108.02, 7326.16, 8219.57, 8888.14, 9263.08, 10272.57, 10527.52, 10828.28, 11624.94, 11883.18, 13012.88, 14307.17, 14840.43, 15180.5, 16067.12, 16464.62, 17433.4, 18148.36, 18432.14, 18797.06, 20241.03, 20608.68, 21039.12, 22510.49, 23134.59, 24675.6, 26206.76, 26787.26, 27205.55, 28129.54, 29008.65, 29393.34, 30142.01, 30739.69, 31273.0, 31407.05, 31608.0, 31859.29, 32165.74, 32321.68, 32372.12, 32595.27, 32650.95, 32719.29, 32972.49, 33009.97, 33283.41, 33618.11, 33732.96, 33799.58],
      "frames": [0.0, 3.9, 5.2, 6.1, 7.3, 8.6, 9.7, 10.9, 11.9, 13.5, 14.8, 15.7, 16.4, 17.3, 17.9, 19.4, 21.1, 22.9, 23.6, 24.5, 25.9, 27.5, 28.3, 29.8, 31.4, 33.1, 33.8, 35.6, 38.1, 38.9, 39.7, 40.4, 42.9, 43.7, 44.5, 46.9, 47.7, 49.9, 50.8, 51.6, 54.0, 54.7, 55.6, 56.4, 57.2, 59.6, 60.4, 62.8, 63.6, 64.4, 67.0, 67.7, 70.1, 70.9, 71.7, 74.0, 75.0, 75.8, 76.6, 79.1, 79.9, 82.2, 83.1, 84.0, 86.4, 87.1, 89.2, 89.9, 91.7, 93.7, 94.4, 96.4, 97.1, 97.8, 99.9, 100.7, 101.4, 103.7, 104.5, 106.7, 107.5, 109.6, 111.7, 112.4, 114.4, 115.3, 116.1, 118.9, 119.8, 122.3, 125.1, 126.1, 127.0, 129.9, 130.9, 133.8, 136.9, 137.7, 138.4, 141.4, 142.2, 143.0, 146.2, 147.3, 150.8, 153.7, 154.7, 155.6, 158.8, 162.0, 163.1, 167.0, 170.7, 173.6, 174.6, 175.6, 178.8, 182.2, 183.1, 183.7, 186.3, 187.1, 187.8, 190.3, 191.2, 194.0, 196.2, 198.9, 199.8]
    },
    "kangaroo": {
      "mean": [0.0, 42.12, 41.74, 49.64, 51.17, 97.73, 164.95, 217.55, 276.93, 380.06, 503.21, 592.7, 644.5, 713.47, 982.41, 1085.18, 1298.62, 1482.04, 1769.57, 2037.37, 2336.84, 3056.25, 3751.59, 4569.09, 5297.46, 5719.96, 6234.73, 6907.35, 7820.36, 8685.94, 8928.92, 9136.14, 9551.82, 9636.03, 10033.7, 10229.95, 10286.69, 10393.63, 10477.52, 10609.82, 10674.0, 10727.68, 10991.61, 11078.67, 11159.97, 11553.52, 11668.7, 12067.31, 12411.91, 12509.11, 12626.92, 12870.81, 13077.33, 13095.7, 13104.57, 13221.96, 13257.38, 13278.76, 13342.15, 13391.84, 13463.24, 13461.31, 13518.75, 13532.16, 13560.41, 13546.29, 13519.96, 13496.74, 13497.71, 13495.12, 13506.87, 13523.83, 13514.86, 13481.46, 13470.4, 13464.89, 13443.17, 13468.49, 13507.26, 13505.63, 13499.49, 13491.88, 13510.76, 13513.16, 13526.1, 13567.7, 13604.5, 13612.81, 13622.79, 13583.37, 13583.13, 13607.42, 13591.9, 13578.33, 13576.61, 13540.7, 13570.34, 13772.54, 13829.58, 13918.63, 14137.61, 14199.05, 14379.05, 14537.71, 14580.28, 14594.32, 14586.52, 14580.61, 14581.38, 14574.28, 14558.27, 14552.84, 14585.56, 14581.05, 14600.85, 14601.56, 14586.26, 14594.96, 14599.65, 14592.09, 14556.53, 14543.17, 14526.22, 14536.56, 14508.41, 14522.94, 14495.34, 14446.34, 14463.77, 14474.29, 14484.94, 14487.99, 14498.01, 14489.14, 14494.77, 14495.43, 14505.65, 14532.6, 14514.92, 14512.23, 14542.54, 14556.96],
      "frames": [0.0, 3.8, 4.4, 6.0, 7.4, 8.7, 10.1, 11.4, 12.8, 14.7, 16.6, 17.8, 18.4, 19.0, 20.4, 21.0, 21.8, 22.5, 23.4, 24.2, 25.1, 26.8, 28.1, 29.6, 31.1, 32.0, 33.6, 35.4, 37.9, 40.8, 41.7, 42.9, 45.9, 46.8, 49.8, 52.6, 53.4, 55.9, 57.6, 60.6, 61.6, 62.5, 65.0, 65.9, 66.9, 69.8, 70.6, 73.4, 75.8, 76.4, 77.2, 79.6, 82.0, 82.8, 83.6, 85.9, 86.8, 87.7, 89.8, 91.9, 93.8, 96.0, 96.7, 97.4, 99.5, 100.2, 100.9, 103.4, 104.1, 104.8, 106.6, 107.1, 107.5, 109.6, 110.2, 110.9, 112.7, 113.5, 114.2, 116.6, 118.7, 119.4, 119.9, 121.7, 122.3, 124.2, 126.8, 127.4, 128.1, 129.7, 130.4, 131.4, 133.8, 134.4, 134.9, 136.7, 137.3, 139.2, 140.0, 140.6, 143.1, 143.8, 145.8, 148.1, 148.9, 149.6, 151.6, 152.4, 153.3, 155.4, 156.0, 158.3, 160.7, 161.4, 162.0, 164.4, 165.0, 165.9, 168.1, 168.6, 171.4, 173.3, 174.0, 174.7, 176.5, 177.2, 179.7, 182.1, 182.7, 183.3, 185.9, 186.8, 187.6, 189.7, 190.4, 192.2, 192.9, 195.1, 195.8, 196.7, 198.9, 199.5]
    },
    "krull": {
      "mean": [0.0, 2273.99, 2454.58, 3159.36, 3949.6, 4536.67, 4882.3, 5248.43, 6521.83, 7174.2, 7549.93, 7925.17, 8070.06, 8167.56, 8339.16, 8491.47, 8564.7, 8728.49, 9054.22, 9251.94, 9321.78, 9408.09, 9486.97, 9570.14, 9651.25, 9840.3, 9960.99, 10129.73, 10174.08, 10211.06, 10303.09, 10341.51, 10418.84, 10464.35, 10474.52, 10473.6, 10549.49, 10601.95, 10600.34, 10610.48, 10609.46, 10664.04, 10692.57, 10698.04, 10719.92, 10759.8, 10793.35, 10864.77, 10894.35, 10905.92, 10912.99, 10965.06, 10982.86, 11004.24, 10997.77, 11098.77, 11127.79, 11177.22, 11187.33, 11277.75, 11345.81, 11367.08, 11386.35, 11411.77, 11464.26, 11492.96, 11500.12, 11544.27, 11575.54, 11585.11, 11616.73, 11638.42, 11647.23, 11649.32, 11645.85, 11667.29, 11647.44, 11662.61, 11690.09, 11694.95, 11700.87, 11709.29, 11719.69, 11707.52, 11677.08, 11694.72, 11708.17, 11702.47, 11723.24, 11750.62, 11751.68, 11748.79, 11768.26, 11797.05, 11811.25, 11829.13, 11863.97, 11853.38, 11838.29, 11838.33, 11820.05, 11815.62, 11803.83, 11832.01, 11872.76, 11958.68, 12002.85, 12033.02, 12120.33, 12131.11, 12120.83, 12178.63, 12215.0, 12223.41, 12222.57, 12258.78, 12216.66, 12215.51, 12204.02, 12216.12, 12223.56, 12230.85, 12272.33, 12273.01, 12299.96, 12317.61, 12315.16, 12319.13, 12295.9, 12295.65, 12286.47, 12292.19, 12316.22, 12322.54, 12347.25, 12321.29, 12339.25, 12348.58, 12392.24, 12409.96, 12417.52, 12418.58, 12460.1, 12469.02, 12515.73, 12537.17],
      "frames": [0.0, 5.1, 6.2, 7.4, 8.7, 10.0, 11.1, 12.3, 13.5, 15.0, 15.5, 16.5, 17.2, 18.0, 19.4, 20.1, 20.8, 22.3, 23.5, 25.0, 25.7, 26.3, 27.1, 27.8, 28.5, 30.7, 32.0, 34.1, 34.7, 36.1, 37.5, 38.1, 39.5, 41.1, 41.8, 42.7, 44.9, 46.4, 47.9, 48.6, 50.0, 51.4, 52.9, 53.7, 55.1, 56.7, 57.4, 58.9, 60.3, 61.0, 62.5, 64.0, 64.8, 66.3, 67.8, 69.2, 70.1, 71.5, 72.2, 73.6, 74.9, 75.7, 77.2, 77.9, 79.4, 80.8, 82.2, 83.6, 85.2, 86.0, 87.4, 88.8, 89.5, 91.0, 92.5, 93.4, 95.0, 96.4, 97.1, 98.6, 99.3, 100.6, 102.3, 103.1, 104.5, 105.3, 106.8, 108.4, 109.8, 111.4, 112.3, 113.7, 115.3, 116.1, 117.4, 118.2, 119.7, 121.4, 122.9, 123.7, 125.3, 126.7, 127.4, 128.9, 130.5, 132.2, 133.8, 135.3, 136.9, 138.4, 139.9, 141.5, 143.1, 143.9, 145.5, 147.1, 148.6, 149.4, 151.0, 152.5, 154.0, 154.9, 158.2, 160.5, 162.8, 163.5, 165.7, 168.1, 170.5, 171.2, 173.4, 176.0, 178.4, 179.3, 181.6, 183.8, 186.3, 187.1, 189.4, 190.1, 192.5, 193.2, 195.5, 196.2, 198.5, 199.3]
    },
    "kung_fu_master": {
      "mean": [0.0, 599.36, 581.34, 645.41, 956.5, 1731.21, 2733.41, 4189.17, 5926.74, 7347.83, 10287.03, 13578.86, 14764.18, 16965.76, 17863.94, 20119.81, 22698.01, 24799.38, 26285.16, 27007.0, 28593.65, 29880.78, 31049.9, 32117.1, 32720.15, 33703.04, 34151.6, 34798.8, 36479.43, 38028.18, 38597.36, 39050.77, 41116.63, 41646.3, 42287.44, 43690.07, 44100.26, 44591.01, 45844.02, 46549.24, 46885.86, 48270.94, 48881.11, 49459.69, 50667.01, 51024.54, 51768.44, 53322.58, 53924.95, 54314.7, 56033.82, 56580.6, 57099.55, 58670.62, 59304.96, 60140.11, 60976.54, 62712.2, 63073.93, 63614.13, 65726.0, 66190.8, 66858.42, 68978.66, 69954.26, 71926.88, 74054.27, 76052.34, 77305.64, 78435.02, 81062.74, 81994.85, 82993.11, 86210.84, 87281.23, 88451.44, 91512.58, 92399.77, 95624.94, 98616.73, 99729.85, 100606.32, 103805.3, 105095.4, 105887.97, 107933.61, 109934.48, 110920.1, 111643.54, 113654.63, 115618.43, 117645.65, 119284.92, 121139.37, 121560.05, 122025.97, 123534.92, 124591.02, 125430.8, 126270.61, 127494.14, 133528.23, 135927.23, 137590.75, 142791.31, 148214.44, 150297.78, 152369.72, 157486.12, 159966.02, 161467.81, 164163.16, 164453.55, 164578.47, 164578.27, 164633.53, 164599.47],
      "frames": [0.0, 4.9, 5.4, 5.8, 6.6, 7.8, 8.8, 10.1, 11.5, 12.9, 14.9, 16.8, 17.6, 18.9, 19.5, 21.1, 23.0, 25.1, 27.3, 28.3, 30.0, 31.9, 33.2, 35.0, 35.9, 38.5, 39.9, 41.2, 44.5, 47.9, 49.2, 50.3, 53.3, 54.1, 54.8, 57.3, 58.0, 58.9, 61.8, 62.7, 63.4, 66.4, 67.3, 68.1, 71.3, 72.4, 73.6, 76.4, 77.3, 78.4, 80.8, 81.9, 83.1, 86.8, 88.0, 89.1, 89.9, 93.2, 94.3, 95.4, 98.9, 99.5, 100.3, 102.5, 103.4, 106.3, 109.6, 113.0, 114.2, 115.2, 118.0, 118.8, 119.6, 121.7, 122.4, 123.1, 125.3, 126.1, 129.2, 132.2, 133.1, 134.0, 136.5, 137.4, 138.5, 141.8, 144.9, 146.1, 147.1, 150.2, 153.6, 156.9, 159.9, 163.1, 164.0, 164.9, 167.7, 171.1, 172.4, 173.5, 174.6, 177.2, 178.1, 178.7, 181.4, 184.2, 185.1, 186.1, 188.9, 190.0, 191.1, 193.8, 194.5, 195.2, 197.3, 198.0, 198.7]
    },
    "montezuma_revenge": {
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.21, 0.24, 0.34, 0.61, 1.26, 1.53, 2.19, 2.06, 1.97, 1.81, 1.13, 0.75, 0.07, 0.07, 0.06, 0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.03, 0.03, 0.03, 0.03, 0.03, 0.03, 0.03, 0.27, 0.27, 0.27, 0.27, 0.27, 0.3, 0.3, 0.16, 0.03, 0.03, 0.03, 0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.03, 0.03, 0.03, 0.04, 0.04, 0.04, 0.04, 0.03, 0.07, 0.07, 0.07, 0.1, 0.11, 0.11, 0.11, 0.12, 0.13, 0.05, 0.05, 0.06, 0.06, 0.07, 0.0, 0.0, 0.0, 0.0, 0.0],
      "frames": [0.0, 4.0, 5.2, 6.0, 7.5, 8.8, 10.2, 11.7, 13.2, 14.6, 15.9, 18.0, 19.4, 20.1, 21.8, 22.5, 23.4, 24.2, 25.0, 25.7, 26.6, 27.5, 28.7, 30.1, 31.7, 33.3, 35.0, 36.8, 39.5, 41.9, 42.7, 45.1, 46.0, 48.6, 49.6, 51.4, 52.8, 55.8, 57.7, 58.7, 60.6, 63.7, 64.3, 66.7, 68.8, 70.3, 71.3, 73.0, 73.7, 74.4, 76.2, 77.7, 78.7, 80.3, 82.0, 84.1, 86.0, 87.8, 88.5, 90.1, 90.6, 92.9, 93.6, 94.0, 95.6, 96.5, 98.0, 99.7, 100.7, 102.7, 103.9, 104.8, 106.7, 107.6, 109.2, 111.1, 113.4, 114.4, 116.6, 117.5, 119.3, 121.1, 122.0, 123.6, 125.4, 126.2, 127.2, 129.0, 129.5, 130.1, 131.4, 132.3, 134.6, 135.4, 137.6, 138.4, 140.3, 140.6, 142.2, 145.2, 148.7, 155.2, 163.3, 167.8, 176.0, 178.5, 180.5, 186.1, 187.9, 189.7, 196.3, 198.8]
    },
    "ms_pacman": {
      "mean": [0.0, 337.28, 338.3, 362.06, 409.79, 481.7, 569.66, 671.84, 791.12, 1005.87, 1269.83, 1390.24, 1472.42, 1671.71, 1755.86, 1988.93, 2062.14, 2176.45, 2376.27, 2545.21, 2623.61, 2734.02, 2838.67, 2963.09, 3192.31, 3622.13, 3823.31, 4260.34, 4744.38, 5418.98, 5475.69, 5799.94, 6067.77, 6724.9, 7016.42, 7275.37, 7912.71, 8492.59, 9286.27, 10276.61, 11704.35, 12219.61, 13865.89, 15719.39, 16353.01, 18154.89, 18695.39, 20762.48, 21431.06, 23205.31, 23646.31, 24188.12, 24673.18, 25093.72, 25657.87, 26093.47, 26485.18, 27678.83, 28232.77, 28732.76, 29989.07, 30434.47, 31576.75, 32625.42, 32973.27, 33901.06, 34164.81, 35045.44, 35426.52, 35731.96, 36780.25, 37089.38, 37520.49, 37882.63, 38150.7, 38398.82, 38768.36, 39148.86, 40411.41, 40694.5, 40991.88, 41908.91, 42168.48, 42367.66, 42712.21, 43016.43, 43557.06, 43915.06, 43967.51, 44207.43, 44596.14, 44607.5, 44832.46, 44537.95, 44679.64, 44700.57, 44861.58, 45066.97, 45098.64, 45192.46, 44828.04, 44775.77, 45077.36, 45076.64, 45292.73, 45367.01, 46728.91, 47252.27, 47767.87, 49525.25, 50316.02, 50766.84, 52632.62, 53525.53, 54020.84, 56350.47, 56666.26, 57419.38, 58069.3, 58305.97, 58335.0, 58411.55, 58810.96, 58975.66, 58969.56, 59263.65, 59151.96, 59421.84],
      "frames": [0.0, 3.7, 4.1, 4.7, 6.0, 7.3, 8.6, 9.9, 11.1, 12.5, 14.2, 14.9, 15.5, 16.7, 17.3, 18.8, 19.6, 20.3, 21.9, 23.5, 24.2, 25.0, 25.7, 26.3, 27.7, 29.3, 30.0, 31.5, 33.1, 34.8, 35.4, 36.1, 36.8, 38.4, 39.1, 39.9, 41.6, 43.1, 44.8, 46.5, 49.1, 49.9, 52.7, 55.6, 56.6, 59.7, 60.9, 64.4, 65.6, 68.8, 69.9, 71.1, 72.2, 73.5, 74.7, 76.0, 77.3, 81.2, 82.7, 84.2, 88.3, 89.5, 92.8, 96.1, 97.4, 100.2, 101.0, 103.6, 104.5, 105.6, 108.9, 110.1, 111.2, 112.3, 113.4, 114.5, 115.6, 117.0, 120.7, 121.9, 122.9, 125.7, 126.6, 127.7, 131.4, 132.5, 135.0, 137.1, 138.0, 138.9, 141.5, 142.5, 143.4, 146.3, 147.1, 147.9, 151.3, 152.2, 153.2, 156.2, 158.8, 159.5, 161.2, 161.8, 162.5, 165.1, 167.8, 168.8, 169.8, 173.0, 174.0, 174.9, 177.9, 178.7, 179.6, 182.1, 182.8, 183.7, 186.2, 189.1, 190.1, 191.0, 193.7, 194.7, 195.7, 198.1, 198.8, 199.5]
    },
    "name_this_game": {
      "mean": [0.0, 1714.0, 1719.1, 1743.93, 1890.22, 2075.91, 2283.67, 2580.34, 2799.09, 3084.26, 3359.34, 4454.98, 6203.64, 6817.28, 7982.71, 9127.09, 9632.66, 10774.72, 11406.2, 13053.01, 13686.19, 15614.53, 16609.63, 17586.98, 19497.08, 21695.92, 22759.09, 24246.87, 26169.12, 27131.28, 28803.09, 29668.57, 31131.46, 31736.7, 32181.03, 33984.32, 34544.95, 36549.23, 36980.61, 38736.63, 40189.13, 40473.57, 40772.46, 41982.89, 42356.03, 43449.04, 44520.66, 44977.64, 45289.62, 45492.0, 46643.54, 47208.47, 47626.91, 50055.75, 51075.34, 54557.28, 58448.19, 60064.88, 61670.35, 67079.84, 72867.42, 74346.3, 76458.99, 81462.3, 86784.7, 87696.91, 88543.39, 92080.51, 94231.77, 94589.67, 94244.74, 94554.07, 95801.73, 96709.77, 96921.0, 97112.12, 96976.42, 97885.55, 98349.01, 98777.62, 98842.94, 101463.46],
      "frames": [0.0, 10.4, 11.0, 12.3, 13.9, 15.1, 16.5, 18.2, 19.6, 21.5, 23.2, 26.7, 30.0, 31.5, 34.3, 36.8, 37.7, 39.7, 40.8, 43.2, 44.5, 47.1, 48.7, 50.3, 53.4, 56.4, 57.8, 60.3, 63.1, 64.9, 68.1, 69.6, 72.4, 74.0, 75.4, 80.9, 82.3, 86.9, 88.1, 93.5, 99.6, 100.9, 102.3, 106.9, 107.9, 110.8, 113.7, 114.6, 115.5, 116.4, 119.9, 121.1, 122.6, 128.6, 130.2, 136.1, 140.4, 141.9, 143.5, 148.4, 152.7, 154.1, 155.4, 159.2, 162.9, 164.2, 165.6, 169.3, 172.5, 173.6, 174.8, 178.8, 182.9, 186.5, 187.5, 188.4, 189.4, 193.0, 194.0, 195.1, 197.6, 199.8]
    },
    "phoenix": {
      "mean": [0.0, 1104.01, 1099.81, 1122.45, 1185.83, 1305.81, 1518.74, 1683.76, 1751.99, 1958.59, 2341.05, 2652.3, 3028.25, 3657.75, 4203.91, 4744.56, 5078.58, 5402.05, 5718.45, 6502.71, 7495.91, 7730.01, 8224.56, 9003.84, 10288.07, 12201.92, 13023.67, 15463.88, 17542.36, 19463.54, 20824.44, 22203.27, 22989.02, 24974.23, 27665.08, 34916.66, 42880.71, 44918.05, 47356.99, 56510.71, 58589.92, 68065.44, 70801.16, 73301.2, 78533.7, 79150.01, 80337.66, 83581.72, 85715.1, 85769.16, 86256.82, 87360.1, 90552.49, 90977.81, 91302.57, 93898.39, 94851.01, 95253.26, 98116.16, 99137.84, 100110.82, 101295.94, 100378.9, 99167.53, 99224.94, 98124.59, 97666.46, 97040.0, 96959.81, 96003.02, 95333.57, 96521.78, 96216.72, 96930.73, 96881.34, 96395.7, 96595.46, 96575.84, 97312.68, 98140.93, 98943.44, 99398.72, 100616.59, 102124.52, 101939.98, 104817.48, 104901.73, 107357.1, 108067.16, 109457.23, 110701.29, 110755.62, 112121.31, 112779.41, 113757.56, 121017.59],
      "frames": [0.0, 5.9, 6.4, 7.8, 9.0, 10.0, 11.2, 12.4, 14.1, 17.7, 21.8, 25.6, 32.0, 33.6, 35.1, 36.7, 37.8, 38.8, 39.9, 42.3, 45.0, 46.7, 50.7, 52.5, 54.2, 56.4, 57.6, 58.5, 59.7, 61.0, 61.6, 63.1, 64.0, 66.1, 69.7, 73.4, 78.1, 79.4, 80.8, 87.3, 88.9, 94.7, 96.2, 97.8, 103.8, 105.0, 106.2, 110.1, 114.0, 115.1, 116.4, 120.4, 126.4, 127.7, 128.8, 132.0, 133.3, 134.7, 140.3, 141.3, 142.2, 144.5, 146.6, 149.4, 152.6, 153.3, 154.3, 158.7, 159.5, 160.2, 162.7, 165.4, 166.3, 166.9, 168.4, 169.0, 169.5, 171.2, 173.0, 174.9, 175.5, 176.2, 178.6, 179.4, 180.1, 181.9, 182.6, 185.2, 188.1, 189.0, 189.8, 191.6, 193.5, 194.3, 195.1, 197.8]
    },
    "pitfall": {
      "mean": [0.0, -175.02, -209.64, -287.63, -310.37, -303.96, -286.25, -266.37, -251.18, -232.24, -217.62, -203.68, -205.94, -161.46, -123.69, -91.37, -2.4, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
      "frames": [0.0, 15.7, 17.8, 21.5, 22.4, 22.9, 23.5, 24.3, 25.1, 26.1, 27.1, 28.2, 29.3, 32.0, 33.0, 33.7, 35.0, 36.3, 37.0, 38.2, 38.9, 39.6, 41.1, 42.6, 43.3, 44.8, 45.5, 46.1, 47.6, 48.4, 50.0, 50.7, 52.1, 52.9, 53.8, 55.6, 58.6, 59.3, 60.1, 60.9, 63.9, 64.7, 65.6, 68.7, 69.4, 70.0, 73.0, 76.5, 77.3, 80.4, 83.3, 84.1, 87.1, 90.5, 91.2, 94.6, 95.5, 98.9, 99.8, 100.7, 104.0, 104.9, 105.8, 109.2, 110.1, 110.9, 114.5, 117.8, 118.7, 119.6, 120.3, 124.0, 124.9, 128.3, 131.8, 132.8, 133.5, 134.4, 137.9, 138.8, 142.6, 146.1, 147.1, 147.9, 149.0, 152.4, 153.3, 156.8, 160.5, 161.4, 162.2, 163.1, 166.6, 167.6, 168.4, 169.2, 172.5, 173.1, 173.9, 177.1, 178.0, 178.9, 179.8, 183.3, 184.2, 184.9, 185.8, 189.0, 189.8, 193.0, 196.3, 197.1, 197.9, 198.7]
    },
    "pong": {
      "mean": [0.0, -20.99, -20.88, -20.87, -20.88, -20.89, -20.89, -20.88, -20.81, -20.74, -20.68, -20.65, -20.44, -20.16, -20.03, -19.85, -19.73, -19.49, -19.24, -19.06, -18.6, -18.06, -17.62, -16.45, -15.61, -14.7, -13.9, -11.94, -9.9, -8.81, -8.05, -4.69, -3.99, -2.19, 1.1, 2.17, 3.92, 6.68, 7.26, 7.78, 10.26, 13.04, 13.6, 13.99, 14.37, 13.55, 12.95, 12.83, 13.01, 13.15, 13.23, 13.22, 13.37, 13.21, 13.81, 14.8, 15.28, 16.01, 16.36, 16.01, 15.96, 15.81, 15.91, 16.22, 16.48, 16.49, 16.5, 16.55, 16.58, 16.58, 17.25, 17.92, 17.94, 17.94, 17.95, 17.93, 17.92, 17.83, 17.83, 17.87, 17.93, 17.95, 17.94, 17.99, 18.0, 18.0, 18.07, 18.26, 18.28, 18.27, 18.31, 18.32, 18.33, 18.31, 18.29, 18.3, 18.24, 18.25, 18.25, 18.23, 18.23, 18.58, 19.05, 19.19, 19.64, 20.09, 20.5, 20.6, 20.72, 20.89, 20.89, 20.89, 20.89, 20.89, 20.9, 20.88, 20.89, 20.89, 20.9, 20.9, 20.9, 20.9, 20.9, 20.9, 20.9, 20.89, 20.89, 20.9, 20.9, 20.9, 20.9, 20.91, 20.91, 20.91, 20.91, 20.92, 20.92, 20.92, 20.92, 20.92, 20.92, 20.92, 20.91, 20.93],
      "frames": [0.0, 2.9, 4.0, 5.9, 7.5, 9.1, 10.0, 11.3, 12.4, 13.4, 15.1, 15.8, 17.5, 19.2, 20.2, 21.1, 21.7, 22.6, 23.7, 24.1, 25.4, 26.4, 27.5, 30.0, 31.9, 32.9, 33.8, 37.3, 40.6, 42.0, 43.1, 46.1, 47.5, 51.1, 54.4, 55.4, 56.4, 59.0, 60.2, 61.2, 63.6, 66.1, 66.9, 67.5, 69.6, 70.5, 71.8, 72.7, 73.5, 76.0, 76.7, 77.6, 79.8, 80.8, 83.6, 84.4, 85.1, 87.2, 89.4, 90.2, 90.8, 93.4, 93.9, 94.5, 96.5, 97.1, 97.8, 100.3, 101.1, 101.7, 103.6, 105.5, 106.1, 106.7, 108.7, 109.2, 109.8, 111.3, 112.0, 112.5, 114.2, 114.8, 115.3, 117.0, 117.7, 118.3, 119.9, 121.8, 122.5, 123.1, 125.0, 126.6, 127.2, 127.6, 129.1, 129.7, 131.8, 133.4, 133.9, 134.5, 136.7, 138.6, 140.6, 141.4, 143.4, 145.5, 147.7, 148.3, 148.9, 150.9, 151.5, 152.2, 154.2, 154.8, 155.7, 158.0, 160.1, 160.8, 161.5, 163.7, 164.4, 165.0, 167.2, 167.9, 169.8, 172.0, 172.6, 173.4, 175.7, 176.6, 178.6, 181.2, 182.0, 182.6, 185.0, 185.6, 187.9, 190.2, 190.9, 193.3, 195.8, 196.5, 197.1, 199.3]
    },
    "private_eye": {
      "mean": [0.0, 53.46, 64.1, -10.78, -13.15, -3.25, 3.27, 15.42, 21.29, 26.87, 28.53, 27.39, 30.13, 71.64, 98.34, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 99.37, 98.37, 97.06, 95.73, 95.1, 95.16, 89.53, 87.15, 82.23, 78.24, 66.76, 62.95, 66.1, 83.68, 91.67, 116.34, 124.06, 132.97, 155.26, 168.76, 186.16, 192.99, 199.12, 199.36, 199.81, 199.81, 198.74, 197.92, 196.26, 196.19, 196.18, 196.14, 192.16, 191.26, 190.95, 190.69, 191.67, 190.15, 187.38, 64.83, 14.26, -25.37, -25.18, -25.25, -18.94, -18.17, -16.01, 8.41, 49.89, 87.72, 135.47, 199.86, 199.87, 199.86, 199.86, 199.86, 199.86, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0, 200.0],
      "frames": [0.0, 13.6, 14.6, 16.3, 17.0, 18.4, 19.1, 21.3, 22.3, 23.5, 25.2, 26.9, 27.6, 28.2, 29.4, 30.7, 31.2, 32.6, 33.5, 34.3, 35.7, 37.2, 38.1, 38.8, 39.5, 40.8, 42.1, 42.7, 43.2, 44.5, 45.2, 46.5, 47.2, 48.7, 49.5, 52.4, 52.9, 53.5, 54.2, 56.5, 57.1, 57.9, 60.4, 62.7, 63.5, 64.3, 66.7, 67.6, 68.2, 70.4, 72.9, 74.0, 76.5, 79.1, 79.8, 82.3, 84.6, 85.1, 85.7, 86.4, 89.0, 89.5, 91.7, 94.1, 94.8, 95.5, 96.1, 98.8, 99.3, 101.5, 102.4, 103.2, 105.8, 106.7, 108.5, 108.9, 109.3, 109.9, 110.7, 112.7, 113.5, 115.9, 116.8, 117.9, 119.9, 120.8, 121.4, 122.0, 124.5, 125.1, 127.4, 128.1, 130.7, 131.4, 133.5, 135.7, 136.2, 137.1, 139.6, 140.3, 141.0, 141.6, 143.2, 143.7, 144.4, 146.4, 147.0, 149.5, 150.3, 151.1, 152.8, 153.8, 154.7, 156.7, 157.3, 157.9, 158.4, 160.9, 161.4, 162.0, 164.5, 165.0, 165.8, 166.5, 168.7, 169.5, 170.2, 172.7, 173.2, 173.7, 175.5, 177.1, 179.8, 180.5, 181.1, 181.8, 183.3, 185.3, 186.1, 186.6, 189.1, 191.5, 192.2, 193.0, 195.0, 196.5, 198.3]
    },
    "qbert": {
      "mean": [0.0, 51.83, 56.14, 122.79, 195.47, 345.56, 684.6, 1026.25, 1898.56, 2834.67, 3143.88, 3502.02, 3885.76, 5144.12, 6208.97, 7040.45, 8692.54, 9381.96, 10059.21, 10728.36, 11920.05, 12538.75, 13038.63, 13346.01, 13746.81, 14026.0, 14431.67, 14908.33, 15165.27, 16255.67, 16555.78, 17645.15, 17971.03, 18284.8, 18631.15, 19412.81, 19802.88, 20245.42, 20818.24, 21202.3, 21494.76, 22115.22, 22555.03, 22677.74, 23328.41, 23378.44, 23756.66, 23885.99, 24037.52, 24449.46, 24532.96, 24883.28, 25200.24, 25288.71, 25651.77, 25551.68, 25650.06, 25903.53, 25965.01, 26288.81, 26537.83, 26629.0, 26997.87, 27309.66, 27583.46, 27645.63, 27649.91, 27616.71, 27469.73, 27414.18, 27551.92, 27241.77, 27134.11, 27024.12, 26956.09, 27039.73, 27182.36, 27192.09, 27339.97, 27168.56, 27340.61, 27325.88, 27436.54, 27655.66, 27934.39, 28060.2, 28239.2, 28273.16, 28422.96, 28514.13, 29061.22, 29260.07, 29165.34, 29699.18, 30188.21, 30261.46, 32116.13, 32846.6, 36889.96, 41612.43, 44198.61, 52347.8, 58798.25, 59715.46, 60371.64, 62678.37],
      "frames": [0.0, 3.8, 4.4, 6.4, 7.9, 9.4, 10.8, 12.1, 14.1, 15.7, 16.2, 16.7, 17.2, 18.6, 19.6, 20.4, 22.1, 22.9, 23.8, 24.6, 26.2, 27.2, 28.0, 28.7, 29.5, 30.3, 31.7, 33.7, 34.5, 36.8, 37.5, 40.3, 41.3, 42.3, 43.0, 45.5, 46.4, 49.2, 51.6, 54.2, 55.0, 56.8, 60.1, 61.3, 64.5, 65.4, 67.9, 68.9, 69.9, 72.6, 73.4, 76.0, 78.8, 79.7, 81.8, 84.2, 85.2, 87.7, 88.6, 91.2, 93.6, 94.4, 96.5, 98.5, 99.4, 100.3, 103.1, 104.0, 107.0, 109.0, 109.8, 112.3, 115.4, 116.4, 117.4, 120.2, 121.2, 123.6, 126.3, 129.0, 129.8, 130.7, 133.2, 133.9, 135.9, 138.2, 139.0, 141.2, 143.2, 143.9, 146.1, 146.8, 147.7, 152.0, 153.6, 155.3, 161.0, 163.0, 168.9, 175.0, 177.1, 183.1, 188.8, 190.5, 192.3, 198.2]
    },
    "riverraid": {
      "mean": [849.7, 886.07, 931.41, 1151.14, 1288.68, 1394.68, 1515.41, 1663.39, 1948.75, 2524.41, 2791.38, 3137.49, 3276.1, 3628.38, 3959.62, 4592.83, 4893.87, 5189.87, 5713.46, 6192.85, 6393.5, 6910.28, 7474.3, 8094.3, 8425.19, 9220.64, 10253.97, 12141.92, 12851.22, 15236.62, 16044.37, 18317.08, 19089.27, 19848.63, 21766.41, 22350.4, 23853.59, 25197.73, 25725.39, 27173.21, 27603.19, 27953.91, 28948.31, 29223.61, 30025.27, 30874.74, 31134.41, 31772.96, 32402.91, 33301.49, 33683.69, 33988.64, 35113.97, 35566.14, 37290.11, 37826.71, 38460.65, 39920.81, 40512.32, 41144.39, 41724.64, 42305.02, 43883.18, 45859.11, 46517.98, 47291.94, 49397.53, 50146.86, 51003.95, 53397.49, 54148.22, 56775.58, 59459.3, 60213.12, 61151.75, 63617.05, 66479.84, 69305.76, 70239.21, 71212.8, 74169.15, 76909.26, 79399.65, 81530.83, 82577.02, 83088.77, 85140.94, 87463.35, 89048.91, 91701.73, 92225.17, 93078.78, 96228.04, 97763.92, 99315.7, 104685.52, 115197.45, 129678.02, 136021.59, 141936.06, 159737.19, 173779.34],
      "frames": [0.5, 3.9, 4.5, 6.1, 7.4, 8.6, 9.7, 10.9, 12.2, 14.1, 15.0, 16.2, 16.7, 17.7, 18.5, 20.0, 20.9, 21.7, 23.2, 24.7, 25.2, 26.6, 28.0, 29.5, 30.2, 31.7, 33.2, 35.5, 36.2, 38.6, 39.5, 42.1, 43.0, 43.8, 46.2, 47.0, 49.8, 52.5, 53.4, 56.1, 57.2, 58.2, 61.0, 61.8, 64.5, 67.6, 68.6, 71.5, 74.5, 77.4, 78.3, 79.3, 82.0, 82.9, 85.6, 86.6, 87.6, 90.9, 91.8, 92.7, 93.6, 94.5, 97.5, 100.5, 101.4, 102.3, 104.9, 105.8, 106.8, 109.4, 110.3, 113.9, 117.3, 118.2, 119.3, 123.1, 127.1, 130.1, 131.2, 132.5, 136.7, 140.0, 143.3, 147.5, 148.9, 150.1, 153.4, 156.3, 160.1, 165.5, 166.8, 168.1, 172.5, 173.9, 175.4, 179.6, 184.2, 188.4, 189.9, 191.3, 195.5, 199.9]
    },
    "road_runner": {
      "mean": [0.0, 43.91, 173.58, 710.73, 3144.23, 4487.56, 5877.11, 8459.36, 13775.89, 15451.39, 19086.84, 21546.02, 25174.54, 26629.77, 30429.5, 34129.68, 35622.45, 38653.53, 41805.01, 43165.53, 45816.88, 48507.24, 49390.45, 51302.87, 53563.1, 54979.09, 57270.23, 59439.92, 61610.3, 62756.36, 65599.56, 66551.79, 68336.52, 70221.07, 70487.24, 71696.48, 72818.52, 73159.68, 74660.88, 75804.69, 76346.23, 76938.48, 78533.25, 79052.98, 79809.59, 82661.09, 84054.67, 85310.01, 91525.39, 95288.38, 99484.93, 114653.68, 121852.55, 126791.0, 148763.41, 155003.91, 159867.19, 177879.94, 180331.28, 185292.88, 184745.3, 185042.75, 184743.86, 188676.36, 189570.5, 199215.86, 202605.5, 207023.53, 236304.5, 271542.06, 277650.12, 305775.78, 315898.41, 320344.84, 334466.59, 338942.94, 340767.53, 349618.16, 350002.56, 353412.81, 355051.38, 360898.72, 367177.06, 366551.81, 366509.91, 373999.5, 374522.5, 375605.78, 377991.72, 380378.94, 380115.75],
      "frames": [0.1, 4.2, 5.8, 7.9, 10.5, 11.7, 12.9, 14.3, 16.5, 17.2, 18.5, 19.3, 20.6, 21.2, 22.8, 24.3, 25.0, 26.4, 27.9, 28.6, 30.2, 31.8, 32.5, 33.9, 35.3, 36.1, 37.7, 39.0, 40.4, 41.0, 43.2, 43.9, 46.2, 48.4, 49.1, 51.5, 53.9, 54.6, 56.8, 59.3, 60.1, 61.0, 63.6, 64.4, 65.2, 68.0, 69.0, 70.0, 73.8, 75.4, 76.9, 81.2, 82.6, 84.0, 90.0, 91.3, 93.1, 100.0, 101.7, 108.0, 109.7, 111.0, 112.1, 118.5, 120.1, 127.7, 129.8, 132.1, 139.5, 147.8, 150.1, 157.5, 159.2, 161.0, 166.5, 167.8, 169.2, 173.1, 174.7, 176.0, 177.3, 180.5, 183.5, 184.5, 185.5, 188.6, 189.6, 190.5, 194.9, 196.1, 196.9]
    },
    "robotank": {
      "mean": [0.0, 2.15, 2.18, 2.28, 2.43, 2.65, 2.82, 2.94, 3.1, 3.2, 3.27, 4.09, 4.83, 4.97, 5.09, 5.12, 5.18, 5.23, 5.25, 5.36, 5.45, 5.51, 5.76, 5.85, 5.92, 6.03, 6.1, 6.17, 6.32, 6.36, 6.5, 6.66, 6.87, 6.95, 7.28, 7.74, 8.19, 8.43, 8.66, 9.18, 9.4, 9.58, 9.75, 10.82, 11.03, 11.69, 12.44, 12.78, 13.0, 13.91, 14.31, 14.58, 15.65, 16.13, 16.55, 18.26, 18.86, 19.66, 21.65, 23.89, 24.5, 25.11, 27.63, 28.37, 29.15, 31.3, 33.33, 33.88, 34.6, 35.16, 36.94, 37.43, 39.04, 40.74, 41.35, 42.01, 44.65, 45.13, 45.87, 47.68, 48.04, 48.61, 50.4, 52.22, 52.78, 53.31, 54.44, 54.75, 55.71, 56.16, 56.37, 57.11, 57.58, 57.98, 58.75, 59.2, 59.3, 59.41, 60.13, 60.41, 60.58, 61.27, 61.78, 61.93, 62.71, 63.29, 63.99, 64.3, 64.61, 65.2, 65.36, 65.59, 66.27, 66.46],
      "frames": [0.0, 11.6, 12.0, 13.2, 14.2, 16.8, 18.1, 19.4, 20.8, 22.1, 23.3, 25.6, 27.2, 27.6, 28.2, 29.4, 30.1, 31.4, 32.1, 33.5, 35.3, 36.3, 38.1, 39.4, 40.1, 42.0, 43.6, 44.3, 46.0, 46.8, 48.5, 51.0, 53.1, 54.0, 56.5, 58.7, 60.6, 61.2, 62.0, 64.7, 65.6, 66.8, 68.1, 71.7, 72.3, 74.3, 76.8, 77.6, 78.4, 81.0, 81.8, 82.6, 85.2, 86.3, 87.3, 89.9, 91.1, 92.3, 95.7, 98.8, 99.9, 100.9, 104.3, 105.5, 106.7, 110.2, 113.9, 114.9, 115.9, 117.2, 120.8, 121.8, 124.7, 128.0, 128.9, 129.8, 134.8, 136.1, 137.4, 141.1, 142.4, 143.6, 146.6, 149.9, 151.0, 152.3, 155.9, 157.0, 159.9, 160.8, 161.6, 164.1, 165.0, 166.0, 168.9, 171.8, 172.6, 173.4, 175.4, 176.1, 176.8, 179.5, 180.5, 181.6, 184.3, 186.5, 189.0, 189.9, 190.8, 193.7, 194.6, 195.5, 198.1, 199.1]
    },
    "seaquest": {
      "mean": [18.18, 25.45, 47.27, 89.09, 74.55, 40.0, 70.91, 64.0, 50.91, 74.55, 58.18, 70.91, 80.0, 49.09, 56.36, 83.64, 243.64, 289.09, 174.55, 224.0, 265.45, 280.0, 320.0, 323.64, 341.82, 365.45, 436.36, 383.64, 378.18, 367.27, 330.91, 381.82, 538.18, 656.36, 727.27, 740.0, 761.82, 774.55, 832.0, 870.91, 900.0, 925.45, 929.09, 947.27, 1065.45, 969.09, 1041.82, 1118.18, 1232.73, 1234.55, 1321.82, 1341.82, 1409.09, 1587.27, 1756.36, 1825.45, 2030.91, 1928.0, 2181.82, 2261.82, 2100.0, 2196.36, 2041.82, 2469.09, 2785.45, 2803.64, 2641.82, 2869.09, 2821.82, 2836.0, 3147.27, 3030.91, 3187.27, 3277.27, 3209.09, 3249.09, 3332.73, 4020.0, 3771.82, 3964.55, 3954.55, 3793.64, 4057.27, 4399.09, 4153.64, 4465.45, 4252.73, 5506.36, 5684.0, 6062.73, 7507.27, 3289.09, 6840.0, 8900.0, 10977.27, 11700.0, 9819.09, 12797.27, 11580.0, 12332.73, 15126.36, 17907.27, 21119.09, 19161.82, 25642.73, 26232.73, 35057.27, 33384.0, 31205.46, 38343.64, 34308.18, 55111.82, 44153.64, 58343.64, 68548.18, 67170.91, 73337.27, 84600.91, 101005.45, 117301.0, 122440.0, 150330.91, 173875.45, 153164.55, 165636.36, 187110.0, 171993.64, 273790.0, 250839.09, 268633.62, 314284.53, 303958.19, 214621.81, 332988.19, 272472.72, 356802.72, 206778.19, 333540.0, 294926.0, 352721.81],
      "frames": [0.0, 0.1, 0.3, 0.4, 0.5, 0.6, 0.8, 0.9, 1.0, 1.2, 1.3, 1.4, 1.6, 1.7, 1.8, 1.9, 2.1, 2.4, 2.7, 2.9, 3.1, 3.4, 3.7, 4.0, 4.2, 4.5, 4.8, 5.1, 5.3, 5.6, 5.9, 6.2, 6.5, 7.0, 7.5, 8.0, 8.5, 9.1, 9.6, 10.2, 10.7, 11.3, 11.9, 12.4, 13.0, 13.6, 14.1, 14.7, 15.2, 15.8, 16.3, 16.9, 17.5, 18.1, 18.6, 19.2, 19.8, 20.3, 20.9, 21.5, 22.0, 22.6, 23.2, 23.8, 24.3, 24.9, 25.5, 26.1, 26.7, 27.3, 27.9, 28.5, 29.1, 29.7, 30.3, 30.9, 31.5, 32.1, 32.7, 33.4, 34.0, 34.6, 35.3, 36.0, 36.6, 37.3, 38.0, 38.8, 39.5, 40.3, 41.2, 41.8, 42.4, 43.4, 44.4, 45.6, 46.7, 47.9, 49.0, 50.1, 51.4, 52.7, 54.2, 55.6, 56.9, 58.6, 60.3, 62.1, 63.9, 65.8, 67.8, 70.0, 72.3, 74.6, 77.0, 79.6, 82.2, 84.9, 88.2, 91.6, 95.3, 99.3, 103.7, 108.0, 112.3, 117.4, 121.9, 127.5, 133.6, 139.9, 145.4, 151.6, 157.1, 163.6, 169.8, 174.8, 180.7, 185.7, 191.2, 197.1]
    },
    "skiing": {
      "mean": [0.0, -29972.78, -29835.29, -29060.21, -28669.9, -27970.94, -27625.77, -27711.78, -27493.82, -27092.06, -26742.2, -26545.37, -25999.65, -25117.0, -25092.28, -25866.52, -26333.36, -27172.92, -27515.19, -27604.07, -28439.65, -28969.92, -29596.05, -30214.71, -30183.84, -30245.63, -30181.96, -30221.1, -30287.76, -30470.24, -30794.5, -31060.28, -31288.57, -31313.12, -31264.55, -31427.89, -31424.71, -31348.64, -31148.39, -30882.04, -30821.09, -30327.83, -30200.11, -30214.55, -30165.09, -30122.49, -30013.12, -30006.03, -30006.76, -30002.02, -30011.22, -30011.32, -30011.41, -29994.46, -29987.76, -29967.38, -29973.57, -29973.66, -29978.89, -29987.93, -29980.04, -29980.16, -29980.29, -29980.41, -29980.43, -29980.83, -29980.83, -29980.97, -29977.32, -29977.39, -29974.76, -29974.45, -29974.63, -29974.7, -29974.67, -29983.63, -29983.44, -29983.47, -29983.43, -29983.41, -29983.69, -29983.7, -29983.29, -29983.14, -29983.19, -29973.56, -29982.92, -29992.19, -29992.1, -29991.82, -29991.46, -29991.13, -29991.14, -29998.54, -29999.19, -29999.87, -30000.47, -30000.53, -30000.86, -30001.26, -30001.8, -30003.04, -30003.03, -30002.63, -29993.05, -29993.29, -29993.38, -29993.28, -29992.58, -29992.46, -29977.69, -30053.78, -29772.21, -29775.34, -29759.77, -29397.37, -29318.01, -29272.4, -29050.69, -29043.6, -28373.05, -28477.49, -28287.28, -28214.03, -28407.78, -28426.15, -28194.13, -27830.77, -27549.03, -27860.08, -27937.09, -28196.59, -28190.33, -28235.18, -28204.96, -28449.98],
      "frames": [0.0, 21.5, 23.3, 24.3, 24.6, 25.4, 26.2, 26.9, 27.8, 28.5, 29.3, 30.0, 31.8, 34.3, 35.2, 36.4, 37.2, 38.9, 39.8, 41.3, 42.8, 43.6, 44.3, 45.9, 46.2, 46.7, 48.0, 49.5, 50.1, 51.9, 54.0, 55.0, 57.6, 58.3, 59.3, 61.4, 62.3, 64.8, 67.4, 68.3, 69.2, 71.2, 73.4, 75.8, 76.8, 77.6, 79.6, 80.3, 81.1, 83.5, 84.2, 85.1, 86.0, 88.4, 89.1, 89.9, 92.1, 92.9, 93.5, 95.9, 96.7, 97.3, 99.5, 100.4, 101.3, 103.7, 104.6, 105.4, 108.4, 109.3, 110.1, 112.6, 114.9, 115.8, 116.8, 120.7, 121.7, 122.5, 123.2, 125.1, 125.6, 126.4, 129.1, 129.8, 130.6, 132.7, 133.4, 134.0, 134.7, 135.5, 138.0, 138.8, 139.6, 141.7, 142.4, 143.2, 145.5, 146.4, 147.2, 150.4, 151.2, 152.9, 153.4, 154.0, 156.3, 156.9, 157.5, 158.1, 159.8, 161.6, 162.1, 164.1, 165.7, 166.5, 167.2, 169.0, 169.5, 171.6, 174.5, 175.5, 177.0, 177.5, 179.2, 179.7, 181.7, 183.8, 184.7, 185.4, 188.1, 190.6, 191.7, 193.7, 196.2, 196.9, 197.4, 199.5]
    },
    "solaris": {
      "mean": [0.0, 2363.09, 2366.38, 2372.96, 2302.66, 2276.17, 2255.45, 2266.81, 2274.31, 2281.81, 2280.26, 2300.73, 2310.32, 2315.87, 2335.57, 2357.6, 2395.31, 2422.67, 2435.43, 2508.47, 2563.06, 2676.28, 2748.83, 2807.15, 2810.98, 2886.99, 2927.49, 2983.2, 3046.78, 3046.11, 3105.45, 3098.21, 3141.26, 3198.29, 3257.66, 3261.34, 3225.13, 3243.01, 3249.5, 3237.99, 3197.56, 3163.47, 3056.85, 2988.64, 2953.74, 2836.65, 2760.2, 2676.09, 2597.07, 2540.4, 2484.48, 2441.73, 2362.58, 2301.73, 2299.53, 2278.07, 2270.49, 2271.06, 2253.29, 2302.34, 2369.4, 2454.14, 2521.11, 2617.87, 2693.47, 2748.17, 2767.18, 2862.07, 2904.9, 3015.62, 3071.83, 3209.56, 3253.66, 3294.74, 3353.32, 3358.0, 3484.46, 3488.65, 3486.57, 3494.18, 3475.77, 3499.76, 3406.11, 3322.06, 3326.35, 3312.69, 3308.47, 3293.55, 3317.79, 3332.11, 3316.21, 3364.53, 3407.02, 3507.99],
      "frames": [0.0, 24.5, 27.2, 29.5, 32.0, 33.9, 35.4, 36.4, 37.4, 38.4, 39.6, 41.0, 42.1, 43.4, 44.6, 46.6, 48.0, 49.6, 51.3, 51.9, 52.5, 53.2, 53.8, 54.4, 54.9, 55.4, 56.0, 56.5, 57.2, 57.9, 58.8, 59.8, 60.8, 62.4, 63.2, 64.7, 65.4, 66.7, 67.4, 69.0, 70.2, 70.8, 72.5, 74.3, 75.1, 76.4, 77.7, 78.4, 79.1, 80.5, 81.7, 82.5, 84.4, 86.3, 87.3, 88.9, 89.7, 91.0, 92.1, 92.6, 93.7, 94.8, 95.3, 96.3, 97.6, 99.4, 100.4, 102.6, 103.3, 105.8, 106.7, 109.1, 111.5, 113.7, 114.4, 115.0, 116.7, 117.5, 118.4, 121.4, 122.3, 123.1, 125.0, 127.1, 129.0, 129.7, 130.6, 133.6, 134.5, 135.2, 136.9, 138.9, 139.8, 142.9]
    },
    "space_invaders": {
      "mean": [0.0, 178.88, 179.88, 177.81, 182.9, 192.63, 200.33, 209.09, 220.74, 250.51, 291.08, 331.89, 405.48, 448.93, 490.94, 595.29, 651.3, 708.02, 776.39, 899.36, 1014.54, 1083.89, 1203.41, 1262.22, 1341.07, 1507.02, 1719.21, 1812.15, 1909.62, 2236.14, 2327.56, 2603.09, 2675.31, 2833.81, 2880.07, 3009.56, 3089.1, 3118.93, 3179.35, 3200.58, 3265.42, 3279.11, 3339.6, 3398.98, 3420.58, 3479.83, 3496.82, 3528.27, 3541.94, 3548.87, 3549.99, 3564.18, 3566.05, 3575.01, 3582.06, 3582.34, 3582.68, 3585.48, 3584.91, 3587.68, 3589.47, 3598.58, 3598.5, 3600.28, 3604.78, 3608.46, 3608.6, 3609.57, 3611.14, 3611.69, 3613.53, 3614.09, 3614.18, 3618.71, 3618.53, 3619.62, 3618.12, 3618.08, 3618.77, 3619.36, 3619.06, 3619.72, 3619.58, 3619.44, 3618.23, 3619.79, 3619.22, 3618.89, 3620.55, 3621.1, 3621.69, 3622.06, 3624.82, 3624.72, 3625.01, 3625.9, 3625.03, 3625.16, 3628.29, 3630.33, 3634.55, 3636.75, 3642.4, 3643.8, 3645.85, 3649.1, 3651.03, 3651.67, 3651.77, 3650.71, 3649.07, 3649.14, 3649.74, 3649.59, 3649.8, 3650.0, 3648.48, 3649.43, 3650.8, 3650.78, 3651.1, 3651.19, 3651.31, 3650.92, 3650.97, 3651.35, 3649.65, 3649.86, 3649.74, 3649.85, 3650.02, 3648.72, 3649.49, 3650.04, 3650.19, 3650.84, 3650.79, 3650.82, 3652.01, 3650.29, 3648.79, 3649.04, 3650.09, 3654.21, 3660.63, 3663.32],
      "frames": [0.0, 4.5, 5.0, 6.2, 7.4, 8.7, 9.8, 11.1, 12.3, 13.4, 14.6, 15.7, 17.1, 17.7, 18.3, 19.6, 20.4, 21.2, 22.0, 23.5, 25.0, 25.9, 27.1, 27.8, 28.6, 30.0, 31.5, 32.4, 33.1, 35.3, 36.1, 38.5, 39.2, 41.6, 42.2, 44.5, 46.8, 47.5, 49.7, 50.5, 52.9, 53.8, 56.2, 58.5, 59.2, 61.5, 62.2, 64.6, 65.3, 66.3, 67.1, 69.3, 70.0, 72.5, 73.3, 74.8, 77.1, 77.9, 78.6, 81.0, 81.7, 84.1, 84.8, 85.7, 86.5, 88.8, 89.6, 92.1, 94.4, 95.0, 97.0, 97.7, 100.0, 100.7, 103.0, 103.8, 104.4, 106.5, 107.1, 107.8, 108.6, 110.7, 111.3, 113.5, 114.3, 116.4, 117.3, 118.0, 120.3, 121.1, 123.7, 124.5, 126.7, 127.5, 128.2, 130.5, 131.3, 132.1, 134.2, 134.9, 136.5, 137.1, 138.8, 139.4, 140.0, 141.1, 141.7, 143.6, 144.2, 145.4, 146.0, 147.7, 148.2, 148.9, 150.7, 152.7, 153.9, 154.6, 155.8, 156.4, 158.4, 160.5, 161.8, 162.5, 164.7, 166.1, 166.7, 168.0, 168.6, 169.9, 171.3, 172.0, 173.4, 174.0, 175.5, 178.5, 179.2, 181.4, 183.7, 186.0, 188.1, 188.8, 189.4, 192.5, 195.6, 199.4]
    },
    "star_gunner": {
      "mean": [0.0, 733.85, 727.14, 726.32, 737.75, 835.53, 950.5, 1085.48, 1432.69, 2027.63, 5013.46, 9346.56, 13305.8, 16100.72, 22297.34, 30523.78, 41890.14, 47768.18, 61433.93, 77472.19, 83592.35, 96599.9, 103673.34, 118637.73, 130062.88, 153296.86, 165089.31, 192264.06, 221200.59, 234506.53, 276375.03, 325345.03, 340052.88, 352303.31, 365929.84, 410816.84, 428929.47, 447184.41, 504753.84, 562615.88, 615382.94, 591061.69, 579067.31, 487847.53, 418484.91, 327893.22, 231293.64, 195404.17, 169343.05, 107297.84, 88169.61, 92167.68, 99976.18, 117207.23, 131148.02, 144284.34, 148471.42, 152845.81, 156559.81],
      "frames": [0.0, 4.8, 5.4, 5.9, 6.8, 8.0, 9.2, 10.3, 11.4, 12.5, 14.2, 15.6, 17.4, 18.2, 20.3, 23.3, 26.7, 28.3, 32.3, 35.9, 37.8, 41.6, 43.6, 47.6, 49.7, 53.6, 55.8, 59.9, 64.4, 66.8, 73.4, 80.2, 82.4, 84.8, 87.1, 94.4, 96.8, 99.1, 106.3, 113.9, 121.8, 130.6, 133.6, 142.0, 149.6, 157.1, 164.2, 166.2, 168.0, 173.5, 178.3, 179.9, 181.4, 185.8, 189.6, 193.4, 194.7, 195.9, 197.0]
    },
    "surround": {
      "mean": [0.0, -10.0, -10.0, -10.0, -10.0, 0.0, -9.95, -9.96, -9.96, -9.96, -9.92, -9.92, -9.8, -9.8, -9.54, -9.48, -8.92, -8.82, -8.39, -8.5, -8.18, -8.19, -7.45, -7.57, -7.56, -6.97, -6.89, -6.77, -4.66, -2.61, -2.55, 0.02, 0.18, 0.47, 1.51, 1.91, 5.32, 5.53, 5.79, 8.15, 8.18, 8.58, 8.61, 8.63, 8.79, 8.82],
      "frames": [0.0, 4.8, 5.4, 5.9, 6.8, 6.8, 12.4, 12.9, 19.8, 20.5, 27.1, 27.8, 34.7, 35.4, 42.5, 43.6, 51.8, 52.6, 60.6, 61.5, 69.8, 70.7, 79.5, 88.2, 88.8, 98.1, 99.1, 100.1, 111.1, 124.2, 125.5, 137.5, 138.5, 148.8, 158.5, 159.8, 168.7, 169.6, 170.4, 176.9, 177.4, 184.9, 185.7, 186.3, 195.8, 196.4]
    },
    "tennis": {
      "mean": [0.0, -23.89, -23.89, -23.89, -23.89, -23.89, -23.89, -23.89, -23.89, -23.89, -23.89, -23.89, -23.9, -23.26, -17.53, -10.8, -7.34, -3.75, -3.4, -3.3, -3.1, -3.05, -2.99, -2.92, -2.88, -2.77, -2.7, -2.56, -2.0, -0.61, -0.58, -0.52, -0.48, -0.48, -0.48, -0.48, -0.46, -0.45, -0.46, -0.41, -0.27, -0.27, -0.27, -0.22, -0.22, -0.22, -0.22, -0.23, -0.22, -0.25, -0.25, -0.23, -0.23, -0.22, -0.22, -0.23, -0.24, -0.22, -0.23, -0.22, -0.21, -0.19, -0.2, -0.22, -0.2, -0.21, -0.2, -0.2, -0.19, -0.19, -0.17, -0.23],
      "frames": [0.0, 8.7, 9.3, 10.2, 10.8, 11.9, 16.3, 24.2, 33.8, 40.7, 46.4, 51.4, 56.4, 66.4, 72.7, 77.3, 79.4, 83.0, 86.3, 88.0, 91.2, 92.7, 95.9, 99.1, 102.3, 104.5, 108.6, 110.6, 114.2, 118.7, 120.1, 121.4, 125.1, 126.5, 127.9, 132.4, 137.3, 138.8, 140.2, 141.6, 146.2, 147.9, 149.6, 154.9, 159.6, 164.2, 165.6, 166.9, 170.7, 171.9, 172.9, 175.6, 176.3, 178.6, 179.3, 180.0, 181.9, 183.6, 184.1, 184.6, 186.3, 187.8, 189.2, 189.7, 190.2, 191.7, 193.5, 194.1, 194.6, 196.4, 198.0, 199.5]
    },
    "time_pilot": {
      "mean": [0.0, 3418.52, 3443.37, 3442.24, 3407.45, 3404.97, 3424.31, 3443.51, 3481.09, 3566.84, 3625.64, 3658.97, 3708.12, 3841.3, 3887.32, 4010.06, 4122.56, 4182.07, 4341.52, 4462.97, 4580.77, 4840.32, 4968.92, 5277.13, 5678.23, 6249.84, 0.0, 10346.29, 10739.41, 11244.66, 11820.0, 12106.95, 13482.42, 15079.53, 17320.41, 20202.34, 23336.85, 27217.67, 31641.41, 35766.84, 37087.62, 40889.82, 44948.24, 49353.06, 53740.8, 57833.75, 59167.86, 64450.49, 69379.39, 75767.52, 81148.1, 89439.87, 96506.62, 99048.91, 104653.74, 113134.4, 121027.69, 126830.46, 130628.62, 135039.56, 140706.48, 144391.06, 144865.78, 146375.61, 146062.03, 148347.66, 150758.69, 153302.27, 152814.52, 157360.92, 158233.3, 160507.31, 162187.86, 163697.94, 167545.25, 167015.17, 168515.91, 170609.95, 174150.47, 176996.47, 183259.78],
      "frames": [0.0, 7.1, 7.6, 8.7, 9.8, 10.9, 12.1, 13.3, 14.4, 15.7, 16.4, 17.2, 18.0, 19.7, 20.2, 21.4, 22.5, 23.1, 24.5, 25.7, 26.3, 27.6, 28.3, 29.6, 30.9, 32.4, 32.4, 41.9, 44.1, 46.3, 48.6, 49.9, 52.0, 54.0, 56.6, 59.5, 62.6, 65.1, 67.7, 70.7, 71.7, 74.5, 77.8, 81.2, 83.9, 86.9, 87.8, 91.1, 94.1, 97.1, 100.7, 104.3, 108.0, 109.5, 113.9, 120.7, 127.4, 131.7, 136.0, 140.1, 144.7, 148.9, 150.2, 153.9, 157.5, 161.2, 164.4, 167.3, 170.8, 174.8, 176.0, 177.2, 180.9, 182.0, 185.6, 186.6, 187.5, 190.4, 193.6, 194.7, 198.6]
    },
    "tutankham": {
      "mean": [0.0, 33.97, 33.95, 31.8, 31.82, 31.84, 31.92, 36.7, 41.97, 51.31, 55.23, 72.38, 85.59, 91.62, 96.27, 113.55, 115.33, 118.11, 121.32, 124.06, 140.58, 143.02, 144.75, 148.64, 148.49, 148.99, 149.8, 149.91, 153.02, 153.79, 154.1, 154.26, 154.49, 154.66, 154.87, 154.98, 154.95, 155.92, 156.23, 156.52, 156.87, 157.35, 157.38, 157.74, 158.18, 158.64, 160.91, 161.56, 163.93, 165.27, 169.01, 169.89, 171.49, 178.14, 185.45, 193.05, 195.15, 196.58, 198.48, 205.7, 208.89, 211.58, 213.34, 219.09, 220.44, 227.4, 232.45, 233.29, 234.41, 236.3, 236.37, 238.86, 241.01, 240.98, 241.14, 241.71, 241.06, 241.02, 240.95, 241.07, 242.61, 242.93, 242.65, 243.69, 246.61, 247.77, 249.89, 250.6, 254.02, 254.22, 254.84, 258.01, 258.1, 258.26, 258.97, 260.53, 261.97, 263.59, 264.69, 268.34, 270.1, 271.68, 279.16, 289.93, 290.98],
      "frames": [0.0, 9.3, 10.0, 11.6, 12.8, 14.4, 20.1, 23.6, 26.2, 29.7, 31.7, 35.5, 39.9, 41.8, 43.7, 46.9, 48.5, 51.7, 54.5, 56.1, 59.2, 60.8, 62.3, 65.0, 66.3, 69.1, 72.0, 73.4, 76.1, 77.6, 79.0, 82.0, 85.0, 86.5, 88.2, 94.8, 96.3, 103.0, 104.7, 106.4, 108.0, 113.9, 115.4, 120.3, 121.5, 122.7, 126.1, 127.2, 128.5, 129.6, 132.7, 133.8, 134.8, 137.1, 139.2, 141.0, 141.5, 142.0, 142.6, 145.5, 146.2, 147.0, 147.7, 149.9, 150.4, 152.3, 154.2, 154.8, 155.4, 157.9, 158.7, 161.5, 163.0, 163.5, 163.9, 164.3, 165.8, 166.3, 167.5, 168.5, 170.1, 170.6, 171.2, 173.0, 175.3, 175.9, 177.5, 178.1, 180.5, 180.9, 181.4, 182.6, 183.0, 183.3, 183.7, 185.1, 187.3, 188.0, 188.8, 191.4, 192.0, 192.5, 194.5, 198.2, 199.1]
    },
    "up_n_down": {
      "mean": [0.0, 284.38, 336.32, 572.55, 802.2, 1130.13, 1471.89, 1883.96, 3032.62, 4663.59, 6157.33, 8181.6, 9441.87, 15652.92, 18442.69, 23305.7, 26128.71, 32697.82, 43129.38, 48903.21, 68170.79, 105616.5, 154723.17, 183700.56, 221973.55, 264530.03, 291869.66, 301811.97, 308047.59, 314788.25, 321922.22, 318884.88, 305058.56, 304640.94, 301472.12, 296300.53, 282706.75, 279438.28, 280589.31, 314522.34, 320788.22, 339832.31, 414498.31, 418166.0, 420029.28, 420409.97, 421106.0, 423272.75, 424289.94, 425869.03, 427503.75, 431304.88, 432555.62, 433612.97, 437465.94, 439765.69, 440259.91, 441300.81],
      "frames": [0.0, 3.9, 4.4, 6.3, 7.4, 8.9, 10.2, 11.3, 12.7, 14.1, 15.1, 16.8, 18.5, 23.2, 29.4, 37.0, 40.8, 49.1, 57.3, 61.0, 68.7, 75.8, 81.9, 84.4, 89.5, 91.9, 97.2, 103.1, 106.0, 114.8, 123.2, 126.0, 127.8, 134.6, 136.8, 139.3, 147.8, 150.7, 159.3, 166.7, 168.8, 170.6, 175.1, 178.6, 182.2, 183.5, 184.5, 187.2, 188.0, 188.7, 189.3, 191.4, 192.1, 192.9, 195.2, 197.0, 197.7, 198.3]
    },
    "venture": {
      "mean": [0.0, 0.0, 0.14, 0.13, 0.12, 0.11, 0.1, 0.1, 0.36, 0.42, 0.57, 0.62, 0.78, 1.2, 1.18, 1.21, 1.22, 1.24, 1.42, 1.58, 1.16, 1.19, 0.9, 0.75, 1.28, 1.81, 3.27, 3.9, 5.92, 6.89, 9.31, 10.84, 13.91, 14.63, 14.65, 14.09, 13.75, 13.44, 12.09, 11.0, 11.7, 13.65, 13.96, 15.78, 17.85, 19.55, 19.88, 19.74, 21.2, 20.05, 19.66, 18.19, 13.27, 12.79, 11.58, 9.14, 8.6, 6.2, 5.7, 5.26, 3.96, 3.92, 3.74, 2.8, 2.84, 3.21, 2.93, 2.08, 2.11, 1.83, 1.37, 1.37, 1.37, 1.35, 1.19, 0.72, 0.55, 0.16, 0.16, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.17, 0.17, 0.43, 0.43, 0.44, 0.44, 0.44, 0.6, 0.6, 0.79, 0.97, 0.97, 0.95, 0.68, 0.67, 0.67, 0.68, 0.69, 1.47, 1.44, 1.04, 1.04, 1.04, 1.09, 1.09, 1.11, 1.1, 0.88, 0.62, 0.36, 0.37, 0.19, 0.18, 0.18, 0.18, 0.17, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
      "frames": [0.0, 9.8, 10.4, 11.8, 12.6, 14.2, 15.9, 17.5, 19.0, 20.2, 21.4, 22.8, 24.5, 26.2, 28.3, 29.9, 30.5, 31.2, 32.0, 33.2, 34.1, 36.1, 37.8, 38.6, 40.2, 41.5, 42.8, 43.4, 44.9, 45.8, 47.0, 48.9, 51.0, 51.7, 54.2, 55.6, 56.1, 56.6, 58.8, 59.5, 61.2, 63.2, 64.1, 65.0, 65.9, 68.7, 71.2, 72.1, 74.6, 76.6, 77.3, 78.1, 81.8, 82.6, 83.2, 85.5, 86.2, 88.3, 89.0, 89.6, 91.9, 92.6, 94.8, 97.0, 97.8, 100.3, 102.8, 105.1, 105.7, 107.3, 109.2, 110.0, 110.8, 111.5, 112.0, 114.2, 115.1, 117.3, 118.3, 119.2, 121.8, 122.7, 125.1, 127.8, 130.0, 130.9, 131.6, 133.8, 134.6, 135.3, 137.7, 138.4, 139.1, 141.1, 141.5, 143.7, 144.6, 146.9, 147.6, 149.8, 150.5, 152.9, 153.6, 154.2, 156.9, 157.7, 159.8, 160.4, 161.1, 163.6, 164.5, 165.5, 168.6, 171.3, 171.8, 174.1, 176.1, 178.2, 178.8, 180.9, 182.7, 185.1, 185.7, 186.5, 188.4, 191.0, 192.1, 192.7, 195.3, 196.0, 196.8, 199.5]
    },
    "video_pinball": {
      "mean": [0.0, 20559.41, 21522.77, 21378.96, 21353.41, 21850.63, 22214.02, 22800.66, 23803.18, 24604.34, 26861.21, 32961.79, 36658.05, 38187.89, 41737.41, 46227.56, 53517.52, 57025.38, 63254.63, 72261.3, 83869.32, 90970.51, 110371.52, 126815.11, 133918.58, 151722.39, 161523.69, 168844.73, 181026.0, 187213.52, 194348.23, 195527.16, 195558.17, 189223.3, 188072.48, 183769.55, 185900.61, 182252.14, 182230.83, 186831.06, 189635.94, 192738.83, 194690.34, 198944.03, 199792.97, 211389.3, 217220.39, 241454.33, 270207.09, 281060.84, 312816.31, 342852.28, 354823.03, 364320.97, 395204.84, 416548.88, 418593.12, 422653.34, 432345.5, 432457.5, 436218.41, 441760.31, 440884.0, 434918.06, 428075.97, 411442.22, 401588.75, 399819.69, 395456.94, 393423.59, 389921.03, 384820.44, 380961.47, 383797.09, 400975.44, 403875.66, 415583.28, 426730.38, 428296.91, 434265.53, 437608.47, 440064.0, 439213.81, 443899.69, 446073.16, 440538.88, 454597.88, 450807.94, 456646.16, 473863.03, 488201.69, 488661.66, 494659.41, 516057.59, 522270.81, 538873.25, 554990.44, 599459.56, 620063.0, 638373.31],
      "frames": [0.0, 10.5, 11.5, 12.7, 13.6, 14.6, 15.6, 16.5, 17.6, 18.9, 20.2, 21.6, 22.5, 23.1, 23.8, 24.4, 25.5, 26.3, 27.8, 29.4, 31.5, 32.5, 34.6, 36.7, 37.6, 39.2, 40.8, 41.7, 43.4, 45.5, 47.9, 48.6, 49.2, 51.4, 52.3, 53.0, 55.6, 56.3, 57.2, 59.8, 60.8, 63.7, 66.5, 67.4, 68.3, 71.3, 72.4, 76.2, 80.0, 81.6, 86.0, 90.2, 91.9, 93.6, 98.0, 101.7, 102.7, 103.7, 106.7, 107.9, 109.1, 112.5, 116.1, 117.2, 118.6, 122.2, 125.6, 126.5, 127.5, 130.2, 131.3, 132.7, 137.6, 138.9, 142.2, 143.1, 146.3, 147.4, 150.3, 151.1, 152.0, 152.7, 155.2, 156.1, 158.4, 159.2, 160.1, 162.6, 163.7, 164.6, 167.1, 168.0, 171.0, 174.9, 176.4, 181.4, 186.6, 192.2, 197.3, 199.0]
    },
    "wizard_of_wor": {
      "mean": [0.0, 412.48, 436.18, 446.1, 449.26, 507.12, 547.71, 578.86, 618.07, 646.71, 819.1, 936.38, 1020.62, 1064.4, 1125.95, 1189.75, 1234.43, 1394.42, 1483.19, 1608.78, 1717.17, 1808.95, 2058.24, 2166.49, 2302.76, 2571.39, 2920.64, 3254.54, 3494.02, 4281.97, 4559.29, 5752.38, 6227.87, 7654.73, 8262.39, 8865.43, 10827.21, 11601.87, 14455.22, 15499.72, 16312.84, 19736.77, 21106.98, 24762.45, 29448.05, 31113.0, 36097.38, 37839.3, 40249.97, 45966.69, 48228.05, 54938.23, 61684.87, 68400.07, 71209.59, 73622.91, 80485.77, 86535.95, 89353.41, 91022.33, 97585.73, 99421.21, 101928.91, 104927.63, 105934.76, 106690.88, 109974.92, 111977.52, 113676.72, 114340.57, 116273.46, 115516.9, 115560.84, 114816.89, 116058.63, 115849.69, 116422.92, 115744.61, 114898.9, 114795.52, 112477.58, 112247.48, 111427.02, 110171.95, 110176.69, 109502.23, 109547.71, 109801.15, 108600.78, 106519.24, 105735.79, 107498.52, 107049.56, 106185.16, 105078.02, 105917.33, 104535.01, 104527.07],
      "frames": [0.0, 7.3, 7.8, 8.7, 9.2, 10.6, 11.6, 12.6, 13.4, 14.1, 15.7, 17.3, 18.2, 18.7, 19.2, 20.1, 20.5, 21.8, 22.5, 23.1, 23.9, 24.6, 26.0, 26.6, 27.2, 28.5, 30.0, 31.4, 32.1, 34.8, 35.5, 38.0, 38.9, 41.3, 42.1, 42.9, 45.3, 46.0, 48.5, 49.5, 50.2, 52.9, 54.1, 57.2, 60.5, 61.5, 64.8, 66.0, 67.3, 70.5, 71.4, 74.8, 79.2, 83.8, 85.4, 87.1, 91.5, 95.8, 97.5, 99.3, 103.8, 105.3, 106.8, 112.0, 114.0, 115.9, 121.1, 125.7, 127.5, 129.3, 134.1, 138.2, 139.6, 141.0, 145.1, 146.4, 147.8, 151.8, 153.2, 154.6, 158.5, 159.7, 161.0, 164.7, 168.6, 170.0, 171.4, 175.8, 177.2, 180.9, 184.3, 187.7, 188.9, 190.2, 193.6, 196.5, 198.9, 199.7]
    },
    "yars_revenge": {
      "mean": [0.0, 3401.99, 3360.29, 3315.03, 3602.16, 4000.36, 4430.82, 4856.2, 5277.29, 6721.87, 7757.2, 9039.45, 9893.8, 12800.83, 15405.83, 17735.19, 21203.21, 24305.8, 27473.13, 31254.94, 39059.07, 42689.16, 46086.41, 51942.45, 54416.47, 59448.24, 63511.48, 65106.27, 73157.34, 76388.33, 83471.12, 102191.46, 111442.59, 120008.3, 155263.17, 168534.09, 202226.14, 242082.53, 335674.47, 374477.34, 447482.06, 477240.84, 557600.62, 570554.88, 571101.75, 555404.06, 549307.44, 542743.06, 511135.97, 497344.0, 435796.22, 368144.16, 327215.16, 302629.78, 284039.97, 332642.91, 394822.59, 415804.94, 439464.47, 482882.34, 500541.03, 517403.03, 570904.88, 627449.81, 644129.56, 654870.5, 693643.38, 706178.25, 718809.19, 752094.56, 764887.88, 774847.06, 789492.31, 809841.5, 829662.62],
      "frames": [0.0, 4.6, 5.0, 6.4, 7.5, 8.5, 9.6, 10.8, 11.9, 14.1, 15.5, 16.4, 16.8, 17.9, 18.8, 19.4, 20.3, 21.2, 22.0, 22.9, 24.6, 25.3, 26.1, 27.7, 28.7, 30.8, 33.1, 34.2, 38.3, 39.7, 44.9, 50.8, 52.8, 55.2, 62.2, 64.8, 69.9, 75.5, 84.1, 86.9, 95.0, 97.9, 105.3, 112.6, 115.3, 122.5, 124.8, 127.0, 133.4, 135.6, 141.7, 147.1, 148.8, 150.5, 155.6, 160.6, 165.0, 166.4, 167.8, 172.2, 173.5, 174.9, 178.9, 182.9, 184.3, 185.4, 188.7, 189.6, 190.6, 192.8, 193.6, 194.2, 196.0, 197.6, 198.9]
    },
    "zaxxon": {
      "mean": [0.0, 0.0, 0.28, 0.21, 0.66, 0.84, 0.85, 0.86, 0.89, 0.89, 0.77, 0.91, 0.91, 0.86, 0.86, 0.59, 0.85, 0.86, 0.86, 0.99, 1.49, 1.51, 1.53, 1.29, 1.55, 1.56, 1.7, 2.37, 2.24, 1.7, 1.69, 1.99, 1.83, 1.95, 1.4, 1.39, 1.27, 1.16, 0.92, 1.33, 0.93, 0.68, 0.81, 0.81, 0.81, 0.27, 0.27, 0.27, 0.4, 0.4, 0.41, 0.4, 0.4, 0.66, 0.4, 0.4, 0.39, 0.46, 0.46, 0.2, 0.2, 0.2, 0.2, 0.13, 0.13, 0.26, 0.39, 0.39, 0.66, 0.79, 0.79, 0.66, 0.53, 0.4, 0.13, 0.0, 0.14, 0.14, 0.14, 0.13, 0.13, 0.13, 0.0, 0.0, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.37, 0.36, 0.5, 0.39, 0.39, 0.8, 1.06, 1.83, 2.49, 3.04, 2.94, 2.88, 2.88, 2.19, 1.07, 0.81, 0.54, 0.4, 0.53, 0.66, 0.52, 0.72, 1.12, 1.76, 1.91, 1.77, 2.73, 3.33, 3.33, 2.59, 2.44, 1.24, 0.85, 1.03, 1.47, 1.46, 1.3, 1.02, 0.97, 0.76, 0.76, 0.56, 0.53],
      "frames": [0.0, 3.9, 5.3, 6.5, 7.6, 8.8, 10.0, 10.3, 10.8, 11.8, 12.8, 13.4, 14.3, 15.3, 16.5, 17.7, 18.7, 19.6, 20.4, 21.6, 22.3, 23.0, 23.8, 24.6, 25.4, 26.0, 26.8, 28.4, 29.2, 30.7, 31.4, 32.9, 33.7, 34.5, 36.0, 36.8, 38.3, 39.0, 40.6, 41.3, 42.8, 44.3, 45.0, 46.6, 48.1, 48.9, 50.3, 51.0, 52.6, 54.0, 54.8, 56.3, 57.1, 58.6, 60.1, 61.6, 62.4, 63.9, 64.7, 66.1, 67.6, 69.2, 70.0, 71.6, 72.4, 73.9, 75.4, 77.0, 78.5, 79.4, 81.0, 81.7, 83.6, 85.2, 86.6, 88.2, 89.6, 90.3, 91.8, 92.6, 94.2, 95.6, 97.2, 97.9, 99.4, 100.2, 101.8, 103.2, 104.6, 105.4, 107.0, 107.8, 109.3, 110.7, 112.2, 113.0, 114.4, 115.2, 116.7, 118.2, 119.7, 120.4, 121.9, 122.7, 124.2, 125.8, 126.5, 128.1, 128.9, 130.4, 132.0, 133.8, 135.3, 137.2, 138.3, 140.3, 140.7, 142.4, 144.4, 146.1, 147.5, 149.2, 150.8, 152.4, 153.2, 156.1, 158.6, 161.3, 161.6, 162.0, 164.5, 167.6, 168.0, 170.5, 171.3, 174.1, 175.0, 177.6, 180.9, 181.8, 184.3, 186.9, 190.3, 190.9, 191.5, 194.1, 197.2]
    }
  },
  "muzero_sticky": {
    "alien": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.6, 33.9, 36.2, 38.4, 40.5, 42.6, 44.8, 46.9, 49.2, 51.5, 53.7, 56.0, 58.3, 60.7, 63.1, 65.2, 67.4, 69.7, 72.0, 74.3, 76.6, 78.8, 81.2, 83.6, 85.9, 88.3, 90.6, 93.1, 95.2, 97.3, 99.7, 101.8, 104.3, 106.5, 108.6, 110.8, 113.0, 115.2, 117.6, 119.8, 122.2, 124.6, 127.1, 129.5, 131.9, 134.2, 136.8, 139.4, 141.8, 144.3, 146.9, 149.4, 151.9, 154.4, 157.0, 159.5, 162.2, 164.7, 167.4, 170.1, 172.9, 175.0, 177.5, 180.3, 182.4, 184.6, 187.2, 189.8, 192.4, 194.9, 197.3, 199.4],
      "mean": [192.08, 148.33, 234.78, 331.67, 618.33, 676.67, 844.17, 1111.3, 1429.17, 1584.78, 1720.0, 2387.08, 2356.67, 2840.42, 3322.17, 4170.83, 5625.65, 7174.17, 6608.75, 8025.42, 9973.33, 13223.33, 13713.33, 15348.7, 16989.17, 18423.75, 18075.42, 22126.25, 21788.7, 24925.83, 25454.78, 25162.92, 28137.5, 28672.61, 25450.83, 25671.25, 28541.3, 28156.25, 31047.5, 36660.87, 31687.92, 36034.17, 37082.61, 40485.42, 34820.0, 37360.42, 36013.75, 39861.3, 37788.7, 41844.35, 42571.25, 38494.17, 46385.42, 48237.08, 46656.25, 52172.92, 49629.17, 54827.5, 51296.67, 50841.67, 58270.43, 57843.48, 55274.78, 53445.42, 55428.75, 57055.42, 56431.67, 53648.75, 50850.42, 55113.75, 57426.25, 63345.83, 63645.83, 71245.41, 71258.26, 73644.78, 74475.41, 56354.35, 72290.44, 80490.0, 75277.5, 54885.0, 57625.42, 63852.08, 58588.33, 58050.83, 56834.58]
    },
    "amidar": {
      "frames": [0.1, 2.3, 4.4, 6.5, 8.6, 10.8, 13.0, 15.1, 17.2, 19.4, 21.5, 23.7, 25.8, 28.0, 30.2, 32.4, 34.5, 36.6, 38.8, 41.1, 43.3, 45.4, 47.5, 49.8, 51.9, 54.0, 56.2, 58.4, 60.7, 62.8, 65.0, 67.2, 69.4, 71.7, 74.0, 76.1, 78.2, 80.4, 82.6, 84.8, 86.9, 89.1, 91.3, 93.5, 95.8, 98.0, 100.1, 102.3, 104.4, 106.5, 108.6, 110.7, 112.8, 114.9, 117.1, 119.4, 121.5, 123.9, 126.3, 128.4, 130.8, 133.1, 135.5, 137.8, 139.9, 142.0, 144.1, 146.2, 148.4, 150.6, 152.9, 155.3, 157.4, 159.5, 161.6, 163.8, 166.2, 168.7, 171.2, 173.7, 176.1, 178.5, 181.0, 183.5, 186.1, 188.6, 190.7, 193.2, 195.3, 197.4, 199.6],
      "mean": [1.75, 2.19, 3.6, 3.19, 37.46, 43.35, 71.43, 89.55, 96.09, 96.23, 102.67, 122.43, 127.68, 126.11, 134.42, 171.42, 205.6, 204.4, 250.64, 251.51, 276.52, 247.21, 283.13, 334.75, 356.94, 360.88, 351.91, 365.83, 366.02, 377.51, 347.1, 371.21, 430.55, 418.0, 455.73, 440.35, 513.92, 431.4, 511.32, 525.3, 566.04, 632.42, 591.94, 698.81, 600.0, 691.96, 760.85, 760.66, 743.98, 767.4, 818.19, 763.08, 823.43, 906.43, 835.58, 826.04, 896.4, 804.87, 856.06, 805.08, 777.83, 738.3, 813.04, 737.13, 796.94, 809.98, 760.72, 750.02, 873.98, 902.3, 926.34, 928.92, 1009.04, 1037.21, 1186.06, 1244.49, 1311.92, 1398.72, 1388.74, 1422.19, 1325.7, 1366.02, 1425.0, 1464.47, 1540.51, 1484.08, 1446.31, 1541.98, 1493.7, 1516.74, 1516.53]
    },
    "assault": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 19.0, 21.1, 23.2, 25.4, 27.5, 29.6, 31.7, 33.8, 35.9, 38.0, 40.1, 42.3, 44.6, 46.8, 48.9, 51.2, 53.4, 55.5, 57.6, 59.8, 62.2, 64.4, 66.8, 69.2, 71.3, 73.7, 76.0, 78.1, 80.4, 82.7, 85.0, 87.2, 89.6, 92.2, 94.3, 96.4, 98.9, 101.0, 103.5, 105.6, 107.9, 110.1, 112.3, 114.5, 117.0, 119.7, 122.2, 124.8, 127.5, 130.0, 132.3, 135.0, 137.5, 139.8, 141.9, 144.1, 146.5, 148.8, 151.4, 154.0, 156.3, 158.7, 161.4, 163.5, 165.7, 168.2, 170.4, 172.9, 175.0, 177.5, 179.6, 182.3, 184.4, 186.7, 189.1, 191.7, 194.2, 196.7, 199.1],
      "mean": [289.5, 311.77, 479.77, 776.5, 1225.57, 1447.77, 1126.36, 1679.93, 2241.71, 2804.64, 2930.93, 3694.79, 3671.36, 4667.23, 4372.23, 5350.69, 6467.08, 6563.62, 6765.43, 8799.69, 8716.14, 11918.92, 11384.14, 12073.54, 10333.29, 11287.93, 12468.15, 13452.57, 15540.54, 12542.85, 15303.14, 18195.92, 17732.69, 17739.54, 16116.79, 18656.21, 16470.0, 21557.15, 18550.08, 20301.5, 22793.71, 20160.77, 19925.38, 22232.92, 19245.86, 19509.08, 23949.79, 26446.23, 18924.31, 25828.46, 20555.69, 28461.36, 30200.31, 25241.07, 23968.15, 22386.77, 27051.64, 28847.71, 30124.92, 25094.29, 17699.07, 26768.77, 32286.15, 24155.29, 21824.79, 21247.64, 21732.57, 22816.85, 29852.77, 26729.0, 24642.79, 23913.0, 30010.43, 18474.64, 31336.15, 27260.0, 27955.31, 30798.69, 41368.71, 40568.15, 36493.08, 38759.77, 36509.86, 46109.23, 37834.15, 41644.86, 43715.92, 42742.0]
    },
    "asterix": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 19.0, 21.2, 23.3, 25.4, 27.6, 29.9, 32.2, 34.7, 36.8, 38.9, 41.1, 43.3, 45.6, 48.0, 50.5, 52.9, 55.5, 57.9, 60.6, 62.8, 66.0, 69.1, 71.4, 73.9, 76.5, 79.3, 82.5, 85.2, 87.5, 89.8, 92.5, 95.7, 98.5, 101.2, 104.2, 107.2, 110.4, 113.1, 115.6, 118.4, 121.5, 124.5, 127.0, 129.6, 132.4, 134.8, 137.3, 139.7, 142.3, 145.4, 147.9, 150.1, 152.5, 155.3, 158.0, 160.4, 163.0, 165.2, 167.3, 169.6, 171.7, 174.0, 176.3, 178.8, 181.6, 183.8, 186.4, 189.0, 191.5, 194.4, 197.2],
      "mean": [138.24, 165.62, 709.38, 1193.75, 2038.24, 2421.88, 2981.25, 3850.0, 7243.75, 12925.0, 15956.25, 26075.0, 34056.25, 42581.25, 67581.25, 162100.0, 186468.75, 264750.0, 283656.25, 325068.75, 198037.5, 499093.75, 470564.72, 279131.25, 312368.75, 501887.5, 612943.75, 581737.5, 400937.5, 742400.0, 837175.0, 201525.0, 265000.0, 38000.0, 88231.25, 65481.25, 69712.5, 86243.75, 67476.47, 111093.75, 111437.5, 99943.75, 123443.75, 115694.12, 147750.0, 127956.25, 98593.75, 130550.0, 289118.75, 170181.25, 149831.25, 264262.5, 296018.75, 260837.5, 455762.5, 513487.5, 610612.5, 409812.5, 791687.5, 688062.5, 682125.0, 552829.44, 355543.75, 659181.25, 380246.88, 390525.0, 64968.75, 414114.72, 554668.75, 875131.25, 882294.12, 937656.25, 999281.25, 954558.81, 875125.0, 937218.75, 874996.88, 936962.5, 938312.5, 879375.0]
    },
    "asteroids": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.5, 33.6, 35.8, 37.9, 40.0, 42.1, 44.2, 46.4, 48.7, 50.9, 53.0, 55.3, 57.6, 59.9, 62.1, 64.2, 66.3, 68.4, 70.7, 73.1, 75.3, 77.4, 79.8, 82.3, 84.6, 87.1, 89.2, 91.5, 94.0, 96.4, 98.5, 100.6, 102.7, 105.3, 107.8, 110.5, 112.6, 114.8, 117.6, 120.5, 122.6, 124.7, 126.8, 129.0, 131.2, 133.5, 135.9, 138.2, 140.3, 142.5, 144.7, 147.1, 149.5, 151.9, 154.2, 156.7, 159.2, 161.6, 164.1, 166.5, 169.1, 171.6, 174.1, 176.6, 179.1, 181.6, 184.1, 186.6, 189.1, 191.6, 194.1, 196.6, 199.1],
      "mean": [580.83, 858.33, 1154.17, 1334.17, 1415.0, 1642.5, 2383.33, 2646.67, 1628.18, 3565.83, 4045.0, 5838.33, 7587.27, 8306.67, 12520.0, 17452.73, 21095.83, 29145.0, 39085.0, 28031.82, 43907.27, 36221.82, 76114.16, 50055.83, 42079.09, 52286.67, 77171.82, 70593.34, 60977.5, 39935.45, 32800.0, 60282.73, 126430.84, 55755.83, 67894.16, 108719.09, 85685.45, 91460.84, 153234.17, 59711.67, 145691.67, 129140.91, 138890.0, 223060.83, 211103.33, 136184.55, 217489.09, 206078.33, 209554.17, 203852.5, 298452.72, 267240.0, 278973.34, 248726.67, 309197.28, 262729.09, 263890.0, 268770.0, 272756.66, 314193.62, 295300.0, 342759.16, 287405.0, 239768.33, 292129.09, 317127.28, 314724.16, 335445.84, 320906.66, 346284.53, 339938.19, 322543.62, 339753.34, 317988.34, 343820.0, 343160.0, 348030.0, 346440.0, 349074.16, 342859.16, 341881.81, 338227.28, 343825.84, 379083.34, 392461.66, 394712.5, 378130.91, 374146.38]
    },
    "atlantis": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.4, 24.0, 26.5, 29.1, 31.7, 34.3, 36.9, 39.3, 41.9, 44.5, 47.1, 49.6, 52.2, 54.8, 57.4, 60.0, 62.4, 65.0, 67.6, 70.2, 72.8, 75.3, 77.9, 80.5, 83.1, 85.6, 88.2, 90.7, 93.3, 95.9, 98.4, 101.0, 103.6, 106.2, 108.7, 111.3, 113.9, 116.4, 119.0, 121.5, 124.1, 126.7, 129.3, 131.9, 134.4, 137.0, 139.6, 142.2, 144.7, 147.2, 149.8, 152.4, 155.0, 157.5, 160.1, 162.7, 165.3, 167.9, 170.3, 172.9, 175.5, 178.1, 180.6, 183.2, 185.8, 188.4, 191.0, 193.5, 196.0, 198.6],
      "mean": [7900.0, 18316.67, 14183.33, 36483.33, 26383.33, 33066.67, 39100.0, 77800.0, 73466.66, 136050.0, 927100.0, 940016.69, 950850.0, 961783.31, 965466.69, 969100.0, 980066.69, 985400.0, 984216.69, 985683.31, 1009683.31, 1006233.31, 1004200.0, 1011383.31, 1009783.31, 1007216.69, 1017900.0, 1036766.69, 1048916.62, 1051633.38, 1083160.0, 1134700.0, 1105516.62, 1107666.62, 1081950.0, 1098116.62, 1096850.0, 1107266.62, 1126466.62, 1133800.0, 1128583.38, 1124750.0, 1155383.38, 1162133.38, 1153040.0, 1162150.0, 1162916.62, 1166133.38, 1194533.38, 1198050.0, 1212983.38, 1211283.38, 1220066.62, 1232666.62, 1232883.38, 1234500.0, 1250716.62, 1263966.62, 1275180.0, 1273033.38, 1280300.0, 1278133.38, 1297700.0, 1290566.62, 1303583.38, 1297300.0, 1304733.38, 1316916.62, 1318200.0, 1320033.38, 1325433.38, 1332350.0, 1334983.38, 1334516.62, 1335983.38, 1352783.38, 1348600.0, 1355233.38, 1351533.38, 1353616.62]
    },
    "bank_heist": {
      "frames": [0.1, 2.3, 4.5, 6.6, 8.7, 10.9, 13.1, 15.3, 17.5, 19.7, 21.8, 24.0, 26.2, 28.4, 30.6, 32.7, 34.8, 37.0, 39.2, 41.3, 43.5, 45.7, 47.8, 50.1, 52.2, 54.4, 56.6, 58.8, 61.1, 63.2, 65.3, 67.5, 69.7, 72.0, 74.3, 76.7, 79.1, 81.5, 83.9, 86.3, 88.7, 91.0, 93.4, 95.7, 97.8, 100.2, 102.3, 104.4, 106.6, 108.8, 110.9, 113.1, 115.2, 117.3, 119.7, 121.8, 124.2, 126.6, 128.7, 130.8, 133.1, 135.3, 137.5, 139.7, 142.0, 144.2, 146.5, 148.7, 150.9, 153.1, 155.3, 157.5, 159.6, 162.0, 164.3, 166.5, 168.7, 170.9, 173.1, 175.3, 177.5, 179.7, 182.0, 184.3, 186.7, 188.9, 191.1, 193.4, 195.6, 197.8, 200.0],
      "mean": [10.44, 8.21, 14.33, 15.67, 20.15, 22.84, 30.0, 39.85, 50.29, 135.37, 178.09, 196.91, 220.74, 232.84, 246.91, 261.34, 277.91, 292.65, 307.61, 328.96, 356.57, 374.93, 392.35, 400.0, 407.46, 412.09, 466.12, 514.48, 528.38, 551.79, 582.54, 591.19, 619.25, 620.9, 641.79, 670.0, 670.29, 670.59, 660.59, 673.13, 702.24, 716.87, 751.04, 747.31, 772.39, 824.63, 846.42, 853.43, 881.62, 880.75, 868.81, 861.64, 852.09, 822.65, 827.06, 818.24, 789.26, 828.21, 905.44, 905.07, 937.76, 938.21, 952.09, 958.24, 938.51, 956.12, 949.85, 926.12, 926.47, 937.16, 913.73, 912.24, 917.01, 1248.09, 1237.31, 1218.68, 1214.93, 1146.62, 1183.88, 1220.59, 1245.52, 1268.38, 1297.61, 1265.88, 1323.28, 1305.44, 1257.16, 1185.74, 1218.06, 1205.74, 1077.31]
    },
    "battle_zone": {
      "frames": [0.1, 2.3, 4.4, 6.5, 8.6, 10.8, 12.9, 15.0, 17.2, 19.4, 21.6, 23.8, 26.0, 28.1, 30.2, 32.4, 34.6, 36.8, 39.0, 41.2, 43.3, 45.4, 47.5, 49.6, 51.7, 53.9, 56.1, 58.2, 60.4, 62.6, 64.7, 66.8, 68.9, 71.1, 73.3, 75.4, 77.5, 79.7, 81.8, 84.0, 86.1, 88.4, 90.5, 92.6, 94.9, 97.2, 99.5, 101.6, 103.7, 105.9, 108.0, 110.2, 112.5, 114.8, 116.9, 119.3, 121.4, 123.5, 125.8, 127.9, 130.1, 132.4, 134.6, 136.8, 139.1, 141.4, 143.7, 146.0, 148.3, 150.5, 152.7, 154.9, 157.1, 159.4, 161.7, 164.1, 166.4, 168.6, 170.8, 173.0, 175.4, 177.8, 179.9, 182.0, 184.3, 186.8, 189.1, 191.5, 193.8, 196.1, 198.3],
      "mean": [2029.41, 3575.76, 3393.94, 2727.27, 2484.85, 3060.61, 2575.76, 3818.18, 1727.27, 3333.33, 8272.73, 12787.88, 14484.85, 15848.48, 20575.76, 22878.79, 20939.39, 24484.85, 24575.76, 26393.94, 28848.48, 26848.48, 27000.0, 29303.03, 32818.18, 35272.73, 34939.39, 35787.88, 39181.82, 39939.39, 40676.47, 42969.7, 44151.52, 55212.12, 51636.36, 46242.43, 61303.03, 59941.18, 66242.42, 63454.55, 64727.27, 69969.7, 69575.76, 68242.42, 70878.79, 82088.23, 85151.52, 84606.06, 90454.55, 80424.24, 87242.42, 92454.55, 104176.47, 107242.42, 100666.66, 110424.24, 107151.52, 129454.55, 99090.91, 126545.45, 121911.77, 116909.09, 122787.88, 120090.91, 136878.78, 135303.03, 120969.7, 109878.79, 103411.77, 95333.34, 89545.45, 98818.18, 119181.82, 119303.03, 132060.61, 152696.97, 131121.22, 159545.45, 130606.06, 150363.64, 158848.48, 151212.12, 142393.94, 159545.45, 159181.81, 178575.75, 179333.33, 133205.88, 150969.7, 139848.48, 167411.77]
    },
    "beam_rider": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.4, 29.6, 31.7, 33.8, 36.1, 38.4, 40.5, 42.7, 44.8, 46.9, 49.2, 51.5, 53.8, 56.2, 58.4, 60.6, 62.7, 65.1, 67.5, 69.6, 71.9, 74.4, 76.9, 79.4, 81.8, 83.9, 86.2, 88.7, 91.2, 93.3, 95.4, 97.8, 100.3, 102.7, 105.0, 107.4, 109.5, 111.6, 113.7, 115.9, 118.2, 120.8, 123.1, 125.3, 127.6, 129.8, 132.2, 134.7, 137.1, 139.5, 142.0, 144.4, 146.9, 149.5, 151.9, 154.4, 156.5, 158.8, 161.3, 163.6, 166.1, 168.6, 170.9, 173.5, 176.0, 178.5, 181.0, 183.3, 185.8, 188.5, 190.8, 193.1, 195.4, 198.0],
      "mean": [286.0, 510.29, 574.0, 559.43, 621.5, 1126.29, 3333.0, 5315.0, 7493.14, 7202.86, 9258.0, 11408.86, 11138.86, 13414.57, 20474.0, 28736.0, 32562.0, 33282.57, 28761.71, 39959.43, 54402.29, 45251.71, 54895.43, 46668.25, 70617.14, 55470.0, 63435.5, 59811.43, 63234.5, 86699.14, 67784.0, 98709.71, 82186.0, 87730.0, 69875.5, 91726.0, 96545.71, 52206.75, 69459.71, 83056.25, 108619.43, 99519.75, 179685.0, 117212.25, 69810.57, 86720.29, 73857.43, 86437.43, 77280.75, 130340.29, 89592.0, 101024.0, 111610.5, 121381.43, 111474.0, 100886.0, 116874.25, 88921.14, 127548.57, 87178.57, 146793.42, 141150.58, 140506.0, 167974.28, 116146.0, 150291.75, 101798.75, 178538.86, 97769.14, 154241.25, 117084.0, 129725.14, 113267.25, 132445.72, 147382.0, 124328.86, 157463.75, 143479.72, 195633.14, 128480.75, 123909.71, 170186.86, 209879.14, 190471.0, 201983.14, 221296.0, 201154.0]
    },
    "berzerk": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.6, 12.7, 14.8, 17.1, 19.2, 21.5, 23.6, 25.7, 28.0, 30.3, 32.5, 34.6, 36.9, 39.0, 41.1, 43.2, 45.7, 48.0, 50.2, 52.3, 54.6, 56.8, 59.0, 61.1, 63.3, 65.5, 67.6, 69.7, 71.8, 74.1, 76.3, 78.6, 80.7, 82.9, 85.0, 87.3, 89.5, 91.6, 93.8, 95.9, 98.2, 100.3, 102.5, 104.8, 107.1, 109.4, 111.5, 113.8, 115.9, 118.2, 120.5, 122.7, 125.0, 127.3, 129.6, 131.8, 134.1, 136.4, 138.7, 140.9, 143.2, 145.6, 147.7, 150.1, 152.5, 155.1, 157.6, 160.0, 162.4, 164.5, 166.8, 169.4, 171.5, 173.8, 176.1, 178.5, 180.7, 182.9, 185.2, 187.5, 189.7, 191.9, 194.1, 196.2, 198.5],
      "mean": [80.6, 197.61, 501.19, 575.52, 551.79, 592.54, 626.27, 675.67, 642.99, 686.12, 684.63, 736.87, 773.88, 768.03, 715.22, 802.69, 802.09, 777.91, 812.42, 843.58, 809.85, 893.13, 798.06, 782.69, 823.58, 860.9, 850.0, 795.07, 876.42, 870.6, 994.63, 1017.76, 881.34, 963.58, 1037.91, 1050.15, 1019.55, 1102.09, 1189.55, 1078.51, 1081.04, 1162.99, 1216.12, 1229.7, 1324.48, 1318.81, 1264.18, 1304.63, 1300.3, 1514.03, 1471.34, 1427.31, 1466.67, 1335.97, 1407.31, 1392.39, 1460.9, 1491.34, 1625.67, 1469.85, 1550.15, 1730.75, 1582.54, 1701.64, 1621.19, 1505.22, 1547.16, 1452.39, 1797.76, 1829.4, 1800.75, 1763.73, 1875.52, 1733.73, 1755.52, 1923.33, 1966.42, 1975.82, 2107.16, 2033.28, 2039.1, 1830.15, 1869.39, 2107.31, 1960.6, 1603.28, 1836.57, 1692.39, 1795.67, 1698.21]
    },
    "bowling": {
      "frames": [0.2, 2.5, 4.9, 7.2, 9.5, 11.9, 14.2, 16.6, 18.9, 21.2, 23.6, 26.0, 28.4, 30.8, 33.2, 35.5, 37.9, 40.2, 42.6, 45.0, 47.3, 49.6, 52.0, 54.3, 56.7, 59.0, 61.4, 63.7, 66.1, 68.4, 70.8, 73.1, 75.5, 77.8, 80.1, 82.5, 84.8, 87.2, 89.5, 91.8, 94.1, 96.4, 98.7, 101.0, 103.3, 105.6, 107.9, 110.2, 112.4, 114.6, 116.8, 118.9, 121.1, 123.2, 125.4, 127.6, 129.7, 131.9, 134.0, 136.4, 138.8, 141.2, 143.6, 146.0, 148.3, 150.4, 152.5, 154.9, 157.2, 159.3, 161.6, 163.7, 165.8, 168.2, 170.6, 172.9, 175.0, 177.2, 179.3, 181.5, 183.6, 185.8, 188.0, 190.2, 192.4, 194.6, 196.8, 198.9],
      "mean": [27.49, 27.11, 27.87, 29.02, 29.74, 28.13, 33.94, 29.96, 50.87, 39.78, 43.6, 53.43, 61.41, 64.26, 63.98, 61.72, 64.7, 65.26, 64.17, 61.7, 47.09, 49.85, 70.17, 70.24, 65.28, 73.21, 71.41, 71.65, 71.36, 73.26, 69.67, 65.0, 66.81, 68.07, 66.93, 66.87, 72.15, 72.28, 71.09, 73.43, 71.26, 73.35, 76.89, 78.36, 77.85, 81.96, 83.28, 82.66, 86.91, 95.54, 97.26, 95.32, 96.41, 96.83, 100.28, 97.8, 99.91, 102.43, 99.66, 104.13, 108.87, 106.62, 111.43, 114.39, 112.04, 114.11, 116.26, 119.09, 116.38, 116.91, 117.17, 114.21, 116.93, 121.32, 126.02, 132.93, 134.79, 136.24, 135.89, 134.09, 134.17, 136.17, 134.04, 134.17, 134.91, 133.6, 134.41, 133.23]
    },
    "boxing": {
      "frames": [1.1, 3.3, 5.5, 7.7, 9.9, 12.1, 16.0, 19.0, 21.6, 24.1, 26.2, 28.6, 31.2, 33.4, 35.6, 38.0, 40.4, 43.5, 46.4, 49.6, 52.1, 54.4, 56.6, 59.0, 61.3, 63.4, 65.8, 68.0, 70.2, 72.5, 74.6, 76.9, 79.2, 81.3, 83.6, 85.9, 88.2, 90.5, 92.6, 94.9, 97.2, 99.5, 101.8, 103.9, 106.2, 108.5, 110.8, 112.9, 115.2, 117.5, 119.8, 121.9, 124.2, 126.5, 128.8, 131.1, 133.2, 135.5, 137.8, 140.0, 142.2, 144.4, 146.6, 148.8, 151.0, 153.1, 155.3, 157.5, 159.7, 161.8, 164.0, 166.2, 168.3, 170.5, 172.6, 174.8, 177.0, 179.2, 181.3, 183.5, 185.7, 187.8, 190.0, 192.2, 194.4, 196.5, 198.7],
      "mean": [-3.44, -1.77, 1.06, 14.75, 33.21, 56.7, 90.12, 90.08, 88.63, 91.73, 95.7, 96.35, 97.11, 97.19, 97.25, 94.87, 96.03, 96.01, 97.7, 97.69, 98.4, 98.23, 98.17, 98.54, 98.72, 98.62, 99.58, 99.59, 99.63, 99.69, 99.82, 99.82, 99.84, 99.81, 99.84, 99.82, 99.84, 99.91, 99.81, 99.84, 99.84, 99.88, 99.92, 99.85, 99.92, 99.91, 99.9, 99.92, 99.89, 99.85, 99.89, 99.93, 99.86, 99.91, 99.9, 99.87, 99.94, 99.89, 99.87, 99.94, 99.96, 99.95, 99.95, 99.95, 99.96, 99.98, 99.95, 99.97, 99.97, 99.99, 99.94, 99.96, 99.98, 99.99, 99.97, 99.99, 99.99, 99.99, 99.97, 99.96, 99.97, 99.97, 99.96, 99.99, 99.95, 99.98, 99.96]
    },
    "breakout": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.1, 23.2, 25.4, 27.5, 29.6, 31.8, 34.1, 36.3, 38.6, 40.9, 43.3, 45.5, 47.6, 49.9, 52.0, 54.4, 56.8, 59.0, 61.3, 63.8, 66.2, 68.6, 71.0, 73.4, 75.7, 78.1, 80.4, 83.0, 85.1, 87.8, 89.9, 92.0, 94.3, 96.4, 98.9, 101.1, 103.5, 105.6, 107.8, 110.0, 112.4, 114.6, 116.8, 118.9, 121.3, 123.6, 125.9, 128.0, 130.2, 132.6, 134.9, 137.2, 139.4, 141.6, 144.3, 146.6, 148.9, 151.2, 153.6, 155.8, 158.2, 160.5, 162.7, 165.2, 168.1, 171.0, 173.7, 176.7, 179.0, 181.1, 183.5, 186.1, 188.9, 191.5, 194.1, 196.6, 199.1],
      "mean": [0.89, 2.44, 2.58, 2.76, 3.24, 6.44, 7.17, 13.06, 17.3, 22.92, 35.78, 53.05, 79.25, 101.97, 189.19, 246.03, 300.69, 286.53, 334.22, 313.94, 378.94, 368.3, 405.7, 398.92, 427.39, 422.67, 446.0, 428.76, 459.42, 493.0, 479.42, 462.03, 477.67, 521.58, 487.78, 487.94, 472.7, 468.86, 529.08, 598.22, 540.32, 551.41, 492.68, 498.68, 512.72, 520.06, 554.49, 485.89, 515.76, 505.3, 578.76, 501.32, 511.65, 559.51, 554.19, 571.92, 549.92, 599.24, 567.89, 646.89, 588.08, 541.06, 538.06, 586.97, 631.73, 589.03, 548.22, 585.35, 589.62, 586.08, 567.7, 587.46, 709.47, 828.59, 768.57, 772.47, 798.43, 720.58, 715.64, 774.94, 784.72, 802.56, 790.39, 792.53, 742.0, 768.83, 798.75]
    },
    "centipede": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.1, 23.2, 25.3, 27.4, 29.6, 31.7, 33.8, 36.0, 38.1, 40.6, 43.0, 45.4, 47.8, 50.2, 52.6, 55.0, 57.4, 59.9, 62.2, 64.6, 67.0, 69.4, 71.7, 74.2, 76.6, 79.0, 81.4, 83.8, 86.2, 88.6, 91.0, 93.5, 95.9, 98.3, 100.7, 103.1, 105.5, 107.9, 110.4, 112.7, 115.2, 117.6, 120.0, 122.4, 124.8, 127.2, 129.6, 132.0, 134.4, 136.9, 139.2, 141.7, 144.1, 146.5, 148.9, 151.3, 153.7, 156.1, 158.6, 161.0, 163.4, 165.8, 168.2, 170.6, 173.0, 175.4, 177.9, 180.3, 182.7, 185.1, 187.4, 189.8, 192.2, 194.7, 197.0, 199.5],
      "mean": [1199.75, 2350.57, 3283.57, 9157.75, 3733.5, 18008.14, 30723.0, 22699.57, 36054.0, 33586.5, 49576.75, 62147.38, 64907.0, 57358.0, 72675.71, 79619.57, 98057.86, 102285.29, 155311.72, 198824.58, 421238.84, 431584.62, 435458.72, 436359.28, 439560.5, 456786.28, 441391.72, 441986.25, 460954.0, 456962.16, 479241.88, 492755.84, 530872.31, 523998.12, 535658.25, 538292.31, 514884.12, 515304.25, 522668.72, 519579.0, 548497.62, 532853.0, 586954.38, 607353.62, 624764.69, 602008.12, 640865.38, 641673.44, 651042.5, 644207.88, 683862.56, 673480.5, 688773.5, 664065.0, 694626.38, 699425.25, 705861.12, 711348.88, 697851.38, 710447.69, 704378.69, 728356.38, 730463.56, 735821.12, 731719.5, 738415.88, 752198.12, 735785.25, 740637.44, 751336.0, 756201.88, 741735.0, 756102.88, 748545.0, 749145.69, 772622.88, 762194.88, 766980.12, 773312.56, 775672.25, 772884.31, 768516.31, 767409.12, 776900.12, 756037.69, 774420.88]
    },
    "chopper_command": {
      "frames": [0.0, 2.3, 4.7, 7.3, 9.8, 12.3, 14.8, 17.3, 19.9, 22.3, 24.9, 27.2, 29.3, 31.7, 33.9, 36.3, 38.4, 40.6, 42.9, 45.0, 47.2, 49.4, 52.0, 54.2, 56.8, 59.1, 61.7, 64.3, 66.8, 69.0, 71.5, 73.7, 75.8, 78.3, 80.4, 82.7, 84.8, 87.1, 89.5, 91.9, 94.0, 96.1, 98.4, 100.8, 102.9, 105.1, 107.4, 109.5, 112.1, 114.3, 116.6, 118.7, 121.0, 123.2, 125.3, 127.5, 129.7, 131.8, 134.1, 136.3, 138.4, 140.7, 142.8, 145.2, 147.3, 149.6, 151.7, 153.8, 156.0, 158.2, 160.3, 162.4, 164.6, 166.9, 169.0, 171.1, 173.2, 175.4, 177.5, 179.6, 181.8, 184.1, 186.2, 188.4, 190.5, 192.6, 194.8, 197.0, 199.3],
      "mean": [691.67, 850.0, 866.67, 690.91, 800.0, 691.67, 850.0, 718.18, 758.33, 775.0, 790.91, 925.0, 575.0, 627.27, 816.67, 825.0, 772.73, 725.0, 858.33, 1016.67, 1009.09, 991.67, 972.73, 908.33, 1141.67, 1041.67, 1381.82, 972.73, 925.0, 1108.33, 1181.82, 1336.36, 1633.33, 1827.27, 2508.33, 1633.33, 2245.45, 2190.91, 2325.0, 2390.91, 2618.18, 2863.64, 3108.33, 2933.33, 4025.0, 3225.0, 3641.67, 4127.27, 4763.64, 3427.27, 3583.33, 4527.27, 4781.82, 4790.91, 6309.09, 8063.64, 6863.64, 9018.18, 7475.0, 6781.82, 7675.0, 7550.0, 7766.67, 8891.67, 6845.45, 10283.33, 10936.36, 11681.82, 8266.67, 8783.33, 8463.64, 10533.33, 11990.91, 9925.0, 9927.27, 11175.0, 12554.55, 9733.33, 8858.33, 9500.0, 11666.67, 10483.33, 12854.55, 8281.82, 7725.0, 15708.33, 10450.0, 14766.67, 8945.45]
    },
    "crazy_climber": {
      "frames": [0.1, 2.3, 4.6, 6.7, 8.9, 11.0, 13.2, 15.4, 17.5, 19.7, 21.9, 24.0, 26.1, 28.3, 30.5, 32.7, 34.8, 36.9, 39.0, 41.2, 43.4, 45.6, 47.9, 50.2, 52.3, 54.4, 56.5, 58.6, 60.7, 62.8, 64.9, 67.1, 69.3, 71.5, 73.7, 75.9, 78.1, 80.3, 82.5, 84.8, 87.1, 89.4, 91.7, 94.0, 96.1, 98.4, 100.5, 102.9, 105.2, 107.4, 109.8, 111.9, 114.0, 116.1, 118.2, 120.3, 122.5, 124.6, 126.7, 128.9, 131.0, 133.2, 135.4, 137.6, 139.7, 141.9, 144.0, 146.2, 148.3, 150.5, 152.7, 154.9, 157.0, 159.2, 161.5, 163.7, 165.9, 168.2, 170.4, 172.7, 175.0, 177.2, 179.6, 181.9, 184.2, 186.6, 188.8, 191.2, 193.4, 195.5, 197.9],
      "mean": [7477.78, 9241.18, 6811.11, 17552.94, 22977.78, 32488.23, 45705.55, 50894.12, 63361.11, 68550.0, 64177.78, 75352.94, 86444.45, 88641.18, 85216.66, 97088.23, 96123.53, 86676.47, 103923.53, 105617.65, 105841.18, 103072.22, 103483.34, 113022.22, 115741.18, 119170.59, 115817.65, 123322.22, 110717.65, 122805.88, 110877.78, 116288.23, 116576.47, 127922.22, 112227.78, 124164.7, 116588.23, 112000.0, 129100.0, 123182.35, 131272.22, 126772.22, 129494.12, 136347.06, 144282.36, 127135.3, 136558.83, 129317.65, 136161.11, 152958.83, 140450.0, 140188.23, 131482.36, 147950.0, 141117.64, 144170.59, 155061.11, 150182.36, 142600.0, 151422.22, 138517.64, 149929.41, 148144.44, 152370.59, 148905.88, 143811.11, 139176.47, 162229.41, 137422.22, 149911.11, 135611.77, 157138.89, 151555.56, 150558.83, 154264.7, 146627.78, 145735.3, 158829.41, 149144.44, 154247.06, 152870.59, 188494.44, 171329.41, 170870.59, 160372.22, 168111.77, 181070.59, 191916.67, 174552.94, 198482.36, 184394.12]
    },
    "defender": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.5, 31.6, 33.7, 35.9, 38.0, 40.2, 42.4, 44.7, 46.8, 49.1, 51.6, 54.1, 56.6, 59.1, 61.8, 64.4, 66.9, 69.0, 71.6, 74.3, 77.0, 79.7, 82.3, 85.0, 87.7, 90.4, 93.0, 95.7, 98.4, 101.1, 103.6, 105.7, 108.4, 111.0, 113.7, 116.4, 119.0, 121.7, 124.4, 127.1, 129.7, 132.4, 135.1, 137.8, 140.4, 143.1, 145.8, 148.5, 151.1, 153.8, 156.5, 159.1, 161.7, 163.8, 166.4, 169.1, 171.8, 174.5, 177.1, 179.8, 182.5, 185.2, 187.8, 190.5, 193.2, 195.9, 198.5],
      "mean": [2335.71, 2975.0, 1808.33, 3516.67, 3978.57, 10016.67, 24421.43, 32264.29, 37716.67, 46616.67, 48508.33, 57141.67, 60521.43, 68950.0, 68216.66, 78650.0, 76808.34, 112233.34, 115450.0, 107435.71, 146950.0, 150216.67, 212775.0, 355925.0, 376908.34, 366033.34, 429508.34, 441375.0, 439283.34, 448085.72, 443300.0, 449783.34, 453228.56, 453000.0, 461641.66, 467225.0, 472478.56, 477458.34, 478116.66, 473125.0, 474100.0, 481883.34, 482183.34, 485058.34, 487216.66, 485925.0, 481025.0, 486350.0, 489258.34, 490241.66, 490257.16, 491025.0, 493041.66, 491941.66, 493635.72, 497141.66, 491233.34, 503225.0, 493250.0, 496000.0, 495550.0, 500050.0, 506200.0, 502225.0, 498716.66, 502835.72, 506466.66, 508000.0, 507228.56, 507575.0, 516808.34, 515141.66, 521264.28, 509008.34, 518141.66, 516400.0, 532866.69, 542341.69, 553558.31, 555416.69, 554491.69]
    },
    "demon_attack": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.8, 34.5, 37.0, 39.6, 42.2, 44.9, 47.5, 50.1, 52.2, 54.7, 57.4, 60.0, 62.5, 65.2, 67.8, 70.5, 73.0, 75.6, 77.7, 80.3, 83.0, 85.6, 88.2, 90.9, 93.6, 96.1, 98.7, 101.4, 104.0, 106.7, 109.3, 111.9, 114.5, 117.1, 119.8, 122.4, 125.1, 127.7, 130.4, 133.0, 135.6, 138.3, 140.9, 143.6, 146.1, 148.8, 151.4, 154.1, 156.7, 159.3, 161.4, 164.0, 166.7, 169.3, 171.9, 174.6, 177.1, 179.2, 181.8, 184.4, 187.1, 189.7, 192.4, 195.0, 197.7],
      "mean": [64.29, 136.67, 247.5, 396.67, 1649.17, 1110.83, 1149.17, 3042.5, 4310.0, 4941.67, 5508.33, 5165.71, 9195.71, 24275.83, 29483.33, 100071.66, 107502.5, 111946.66, 115800.0, 121581.66, 126802.14, 130024.16, 132023.33, 134135.0, 135529.17, 136316.67, 137149.17, 139848.33, 139877.5, 139462.5, 139036.67, 139345.0, 139850.83, 139808.33, 139950.83, 139903.33, 139062.5, 139770.72, 140187.5, 120189.29, 140835.0, 141057.5, 141544.17, 140913.33, 140890.83, 137805.0, 137045.72, 141578.33, 141603.33, 141688.33, 141300.0, 141582.5, 117810.0, 101672.5, 139210.0, 127394.29, 120294.16, 110117.5, 138922.5, 118275.84, 64826.67, 137239.17, 21843.57, 70580.0, 112400.84, 2381.67, 79930.84, 118580.84, 142446.67, 83196.43, 136035.83, 142259.17, 142480.0, 142366.67, 142385.72, 142303.33, 142180.83, 142080.0, 142540.83, 142509.17]
    },
    "double_dunk": {
      "frames": [0.2, 2.5, 4.7, 7.0, 9.2, 11.5, 13.7, 16.0, 18.3, 20.6, 22.9, 25.1, 27.4, 29.7, 32.1, 34.5, 36.8, 39.2, 41.3, 43.4, 46.2, 48.9, 52.0, 54.4, 56.7, 59.1, 61.3, 63.7, 66.7, 69.5, 72.4, 75.2, 77.7, 79.8, 82.0, 84.6, 87.0, 89.3, 91.5, 93.7, 96.2, 98.6, 101.0, 103.2, 105.4, 107.8, 110.1, 112.3, 114.5, 116.6, 118.7, 121.0, 123.3, 125.6, 127.9, 130.3, 132.5, 134.8, 137.0, 139.2, 141.3, 143.6, 145.7, 148.0, 150.3, 152.4, 154.7, 156.9, 159.2, 161.4, 163.6, 165.7, 167.9, 170.1, 172.2, 174.3, 176.4, 178.5, 180.6, 182.7, 184.8, 186.9, 189.0, 191.1, 193.2, 195.3, 197.4, 199.6],
      "mean": [-19.77, -18.82, -19.46, -19.65, -18.51, -18.88, -19.54, -19.42, -18.94, -18.88, -18.12, -19.42, -19.06, -18.81, -18.42, -17.29, -17.81, -16.67, -16.08, -16.31, -16.04, -13.77, -11.18, -11.42, -9.54, -6.23, -4.31, -1.65, -2.04, -0.15, 1.58, 3.58, 7.02, 9.42, 9.65, 9.92, 10.5, 11.69, 12.35, 13.49, 13.77, 15.29, 14.46, 16.5, 16.96, 17.73, 18.0, 18.54, 18.73, 19.18, 20.04, 19.96, 20.42, 21.38, 20.85, 20.62, 21.23, 21.35, 21.54, 21.27, 21.69, 21.57, 21.8, 21.42, 22.19, 22.23, 23.15, 23.18, 23.12, 22.82, 22.92, 23.35, 23.37, 23.23, 23.25, 23.35, 23.0, 23.37, 23.65, 23.29, 23.08, 23.23, 23.19, 23.27, 23.41, 23.58, 23.58, 23.46]
    },
    "enduro": {
      "frames": [0.1, 2.2, 4.3, 6.4, 8.5, 10.6, 12.7, 14.8, 16.9, 19.0, 21.1, 23.2, 25.3, 27.4, 29.5, 31.6, 33.7, 35.8, 37.9, 40.0, 42.1, 44.2, 46.4, 48.5, 50.8, 53.0, 55.4, 57.5, 59.9, 62.6, 65.1, 67.7, 70.2, 72.9, 75.5, 78.1, 80.8, 83.4, 85.5, 88.1, 90.8, 93.4, 96.1, 98.7, 101.4, 104.0, 106.7, 109.4, 111.9, 114.0, 116.6, 119.3, 121.9, 124.6, 127.2, 129.9, 132.6, 135.2, 137.9, 140.5, 143.2, 145.8, 148.5, 151.2, 153.7, 155.8, 158.4, 161.1, 163.7, 166.4, 169.0, 171.7, 174.4, 177.0, 179.7, 182.3, 185.0, 187.6, 190.2, 192.9, 195.5, 197.6],
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.17, 0.0, 3.57, 1.0, 2.0, 3.17, 8.33, 15.33, 23.33, 28.67, 99.86, 114.0, 361.57, 466.5, 710.67, 1037.5, 1326.83, 1956.71, 2310.0, 2234.83, 2259.83, 2243.33, 2330.0, 2358.83, 2341.57, 2350.83, 2358.17, 2356.67, 2333.67, 2342.33, 2361.33, 2360.0, 2362.5, 2347.17, 2357.33, 2362.29, 2339.67, 2350.17, 2348.5, 2347.5, 2346.0, 2357.67, 2367.33, 2360.83, 2360.14, 2354.33, 2359.33, 2357.83, 2350.33, 2349.67, 2355.17, 2347.86, 2368.83, 2350.17, 2349.83, 2349.67, 2349.83, 2354.83, 2360.83, 2365.17, 2353.57, 2354.0, 2345.33, 2348.17, 2364.67, 2376.0, 2361.5, 2376.0, 2359.83, 2371.67, 2357.33, 2369.0]
    },
    "fishing_derby": {
      "frames": [0.3, 2.9, 5.1, 7.3, 9.5, 11.7, 13.9, 16.1, 18.4, 20.6, 22.8, 25.0, 27.2, 29.4, 31.5, 33.7, 35.9, 38.2, 40.4, 42.7, 45.2, 47.6, 49.8, 51.9, 54.3, 56.7, 58.9, 61.2, 63.4, 65.5, 67.7, 69.8, 72.2, 74.6, 76.9, 79.3, 81.6, 83.9, 86.2, 88.5, 90.7, 93.0, 95.3, 97.5, 99.7, 102.0, 104.2, 106.4, 108.6, 110.8, 113.1, 115.3, 117.5, 119.7, 121.9, 124.0, 126.2, 128.4, 130.6, 132.8, 134.9, 137.0, 139.2, 141.3, 143.4, 145.6, 147.7, 149.9, 152.0, 154.1, 156.2, 158.3, 160.4, 162.5, 164.8, 166.9, 169.2, 171.5, 173.8, 175.9, 178.2, 180.5, 182.8, 184.9, 187.2, 189.5, 191.8, 194.1, 196.4, 198.6],
      "mean": [-98.84, -94.41, -94.27, -91.08, -92.65, -94.53, -93.86, -91.96, -87.81, -88.24, -79.99, -80.19, -78.19, -75.82, -67.96, -67.46, -59.43, -47.08, -33.35, -1.12, 14.24, 19.16, 23.46, 26.96, 28.03, 30.23, 31.92, 33.46, 33.22, 34.55, 35.38, 35.96, 35.78, 36.95, 37.63, 39.92, 39.03, 40.89, 41.46, 43.19, 41.99, 43.11, 42.28, 43.08, 42.64, 45.51, 45.96, 45.26, 44.86, 46.51, 45.14, 45.22, 45.36, 44.95, 46.65, 46.74, 46.0, 47.16, 45.92, 47.18, 48.27, 47.22, 46.62, 48.69, 47.84, 45.51, 45.81, 46.31, 46.24, 46.51, 46.58, 49.81, 47.84, 50.43, 50.45, 50.38, 52.0, 53.35, 52.86, 53.73, 54.41, 54.38, 56.62, 55.14, 53.69, 55.76, 56.22, 56.68, 54.41, 57.7]
    },
    "freeway": {
      "frames": [0.2, 2.3, 4.4, 6.5, 8.6, 10.7, 12.8, 14.9, 17.0, 19.1, 21.2, 23.3, 25.4, 27.5, 29.6, 31.7, 33.8, 35.9, 38.0, 40.1, 42.2, 44.3, 46.4, 48.5, 50.6, 52.7, 54.8, 56.9, 59.0, 61.1, 63.2, 65.3, 67.4, 69.5, 71.6, 73.7, 75.8, 77.9, 80.0, 82.1, 84.2, 86.3, 88.4, 90.5, 92.6, 94.7, 96.8, 98.9, 101.0, 103.1, 105.2, 107.3, 109.4, 111.5, 113.6, 115.7, 117.8, 119.9, 122.0, 124.1, 126.2, 128.3, 130.4, 132.5, 134.6, 136.7, 138.8, 140.9, 143.0, 145.1, 147.2, 149.3, 151.4, 153.5, 155.6, 157.7, 159.8, 161.9, 164.0, 166.1, 168.3, 170.4, 172.5, 174.6, 176.7, 178.8, 180.9, 183.0, 185.1, 187.2, 189.3, 191.4, 193.5, 195.6, 197.7, 199.8],
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
    },
    "frostbite": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.7, 14.8, 16.9, 19.1, 21.3, 23.4, 25.6, 27.7, 29.9, 32.0, 34.1, 36.2, 38.4, 40.6, 42.8, 45.0, 47.1, 49.4, 51.7, 53.8, 55.9, 58.0, 60.1, 62.2, 64.4, 66.5, 68.6, 70.7, 72.8, 75.0, 77.1, 79.2, 81.4, 83.5, 85.7, 87.8, 90.0, 92.1, 94.3, 96.5, 98.8, 101.0, 103.2, 105.4, 107.5, 109.6, 111.7, 113.8, 116.1, 118.3, 120.4, 122.6, 124.7, 126.9, 129.0, 131.1, 133.2, 135.3, 137.6, 139.7, 141.9, 144.1, 146.5, 148.9, 151.1, 153.3, 155.4, 157.6, 159.8, 162.1, 164.4, 166.5, 168.6, 170.7, 172.9, 175.0, 177.3, 179.7, 181.8, 184.0, 186.2, 188.3, 190.6, 193.0, 195.3, 197.5, 199.9],
      "mean": [47.69, 48.68, 221.54, 414.47, 308.21, 1093.59, 2148.95, 2633.59, 3223.95, 3718.16, 3994.74, 3561.84, 4410.77, 4753.85, 4622.56, 5515.64, 5966.58, 6068.68, 5328.97, 6528.68, 7093.59, 7949.74, 7628.42, 8121.28, 8488.16, 8296.05, 8479.21, 8336.32, 8801.84, 8920.0, 8470.53, 8788.42, 7920.79, 8588.95, 9100.51, 8826.41, 8493.08, 7948.72, 7779.23, 8716.41, 8904.1, 8736.15, 8649.74, 8484.36, 7746.41, 9015.13, 8917.95, 9190.26, 9039.74, 8446.58, 8317.63, 9120.0, 9373.95, 8952.31, 8851.79, 9272.37, 8596.41, 9515.53, 9216.32, 9367.18, 9172.63, 8786.15, 8652.11, 9736.41, 9492.31, 9458.97, 9342.37, 9163.59, 9530.26, 9905.9, 9617.63, 9733.42, 9309.21, 9773.16, 9876.05, 9943.42, 9783.16, 10456.84, 10866.15, 12367.89, 13303.16, 11448.68, 12455.0, 11994.36, 12826.32, 13674.74, 13360.0, 13283.33, 14477.37, 14374.87, 16082.05, 15106.32, 17087.18]
    },
    "gopher": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.6, 33.7, 35.9, 38.0, 40.3, 42.4, 44.6, 46.8, 49.2, 51.4, 53.9, 56.3, 58.6, 61.2, 63.9, 66.1, 68.7, 70.9, 73.0, 75.6, 77.8, 80.2, 82.6, 84.7, 87.3, 89.7, 92.1, 94.4, 96.8, 99.1, 101.5, 103.7, 105.9, 108.2, 110.4, 113.0, 115.5, 118.1, 120.2, 122.8, 125.0, 127.2, 129.3, 131.4, 133.6, 135.7, 138.3, 140.4, 143.1, 145.2, 147.7, 150.2, 152.7, 154.9, 157.0, 159.3, 162.1, 164.6, 167.0, 169.1, 171.2, 173.9, 176.6, 179.3, 181.9, 184.0, 186.2, 188.6, 191.0, 193.3, 195.8, 198.1],
      "mean": [87.5, 225.71, 1317.14, 3188.57, 3082.5, 5317.5, 5847.5, 7551.43, 7591.43, 9047.5, 9450.0, 12145.71, 12565.0, 13302.86, 19685.71, 8188.57, 16668.57, 23534.29, 27762.5, 35640.0, 26040.0, 50362.5, 44122.86, 31720.0, 63842.86, 69588.57, 94782.5, 74322.5, 85760.0, 83452.5, 78988.57, 96874.29, 116305.71, 103895.0, 75514.29, 96790.0, 83714.29, 44545.0, 71714.29, 118817.5, 117862.86, 110062.86, 118527.5, 118508.57, 106340.0, 113380.0, 97085.0, 94834.29, 64795.0, 71275.0, 105951.43, 87082.86, 108560.0, 117782.86, 97452.5, 94540.0, 97997.5, 112560.0, 109431.43, 104920.0, 100122.86, 83360.0, 95214.29, 114832.5, 111322.86, 85447.5, 76650.0, 82542.86, 83517.14, 93857.14, 88382.86, 112407.5, 87000.0, 80805.71, 105367.5, 98792.5, 110560.0, 97080.0, 113382.86, 96512.5, 100540.0, 108202.86, 109072.5, 120734.29, 125237.14, 122075.0, 122025.0]
    },
    "gravitar": {
      "frames": [0.1, 2.2, 4.3, 6.5, 8.7, 10.9, 13.1, 15.2, 17.5, 19.7, 21.9, 24.1, 26.3, 28.5, 30.7, 32.9, 35.0, 37.1, 39.4, 41.7, 44.0, 46.2, 48.4, 50.5, 52.7, 54.8, 56.9, 59.1, 61.3, 63.4, 65.5, 67.8, 69.9, 72.1, 74.3, 76.5, 78.8, 81.0, 83.2, 85.4, 87.5, 89.6, 91.7, 93.8, 95.9, 98.0, 100.2, 102.4, 104.5, 106.8, 109.1, 111.2, 113.3, 115.4, 117.6, 119.7, 121.9, 124.2, 126.3, 128.5, 130.7, 132.8, 134.9, 137.1, 139.2, 141.5, 143.6, 145.7, 148.0, 150.1, 152.4, 154.6, 156.7, 158.9, 161.1, 163.4, 165.5, 167.6, 169.7, 171.8, 174.0, 176.1, 178.3, 180.6, 182.9, 185.2, 187.3, 189.7, 192.1, 194.2, 196.3, 198.6],
      "mean": [156.85, 70.55, 156.16, 44.52, 221.92, 305.48, 500.68, 588.89, 631.94, 796.53, 974.66, 1136.99, 1484.72, 2172.6, 2239.58, 2499.32, 2584.25, 3056.85, 3310.27, 3695.21, 3803.42, 4164.38, 4112.33, 4384.93, 4387.5, 4401.39, 4494.44, 4545.14, 4618.06, 4659.72, 4704.86, 4791.1, 4801.37, 4819.86, 5228.77, 5261.81, 5739.73, 5576.71, 6011.11, 6182.88, 6060.96, 6273.97, 6071.92, 5877.4, 5900.69, 6193.15, 6238.36, 5828.08, 6135.62, 6295.21, 6434.25, 6489.04, 6408.33, 6578.77, 6439.73, 6500.69, 6476.71, 6609.59, 7047.95, 7004.17, 6329.45, 7256.16, 7167.36, 7793.15, 6780.82, 7565.75, 8082.19, 8501.37, 8188.36, 8959.72, 8319.44, 7521.53, 8211.81, 8513.19, 8703.47, 7158.33, 9563.7, 9127.4, 7413.19, 9059.59, 10145.21, 10636.3, 10265.97, 10265.75, 10932.88, 10629.86, 10766.67, 10841.78, 11537.67, 10943.15, 12097.95, 10301.37]
    },
    "hero": {
      "frames": [0.0, 2.2, 4.3, 6.4, 8.5, 10.6, 12.7, 14.8, 17.0, 19.1, 21.2, 23.5, 25.7, 27.8, 30.0, 32.1, 34.2, 36.4, 38.5, 40.7, 42.8, 45.0, 47.2, 49.4, 51.5, 53.8, 56.0, 58.2, 60.3, 62.4, 64.7, 67.0, 69.3, 71.4, 73.6, 75.8, 77.9, 80.1, 82.4, 84.6, 86.7, 89.0, 91.1, 93.4, 95.5, 97.8, 99.9, 102.2, 104.4, 106.6, 108.9, 111.2, 113.4, 115.8, 118.1, 120.2, 122.3, 124.5, 126.8, 129.1, 131.4, 133.8, 136.2, 138.3, 140.6, 142.7, 144.8, 147.0, 149.3, 151.6, 153.7, 155.9, 158.1, 160.3, 162.5, 164.8, 167.0, 169.2, 171.3, 173.5, 175.8, 178.1, 180.2, 182.3, 184.6, 187.0, 189.4, 191.6, 193.7, 195.8, 198.0],
      "mean": [358.44, 474.03, 363.59, 5266.61, 3137.81, 3370.0, 7296.94, 7761.29, 9710.32, 12792.97, 13390.0, 12921.25, 13584.06, 13554.68, 13522.9, 14905.48, 17962.9, 16866.94, 17860.78, 19333.12, 18282.34, 21445.0, 25612.5, 24163.12, 25241.13, 26848.28, 25088.55, 24942.66, 26752.42, 26588.12, 28975.0, 31228.71, 31443.12, 30666.94, 30171.41, 32590.0, 33072.97, 31928.75, 35571.93, 33513.71, 35897.81, 34769.52, 34655.62, 36142.97, 33723.44, 34632.26, 35834.03, 34756.88, 33712.5, 34512.1, 35459.84, 33402.42, 33995.16, 35797.81, 35637.19, 33618.28, 36590.94, 33907.03, 33125.8, 35557.74, 34817.19, 34866.61, 35660.16, 36317.97, 35491.72, 36031.29, 34601.29, 35841.61, 32803.71, 35844.69, 36540.8, 36621.93, 35860.94, 36514.06, 35862.34, 36642.26, 36055.0, 36442.5, 36278.28, 35734.68, 36444.68, 36732.03, 37008.71, 36569.06, 36809.52, 36801.88, 36723.12, 36748.55, 36642.9, 36303.39, 36062.9]
    },
    "ice_hockey": {
      "frames": [0.1, 2.3, 4.5, 6.6, 8.8, 10.9, 13.2, 15.3, 17.6, 19.9, 22.0, 24.1, 26.2, 28.5, 30.6, 32.9, 35.2, 37.5, 39.6, 41.9, 44.2, 46.5, 48.7, 50.8, 53.1, 55.4, 57.7, 60.0, 62.1, 64.4, 66.5, 68.8, 71.1, 73.4, 75.7, 78.0, 80.2, 82.3, 84.5, 86.8, 89.0, 91.3, 93.6, 95.9, 98.0, 100.1, 102.4, 104.5, 106.6, 108.8, 110.9, 113.1, 115.3, 117.5, 119.7, 122.0, 124.3, 126.5, 128.8, 130.9, 133.2, 135.5, 137.8, 139.9, 142.2, 144.5, 146.8, 149.1, 151.2, 153.5, 155.6, 157.9, 160.0, 162.1, 164.5, 166.6, 168.7, 170.8, 173.0, 175.1, 177.3, 179.5, 181.7, 183.8, 186.0, 188.3, 190.5, 192.7, 194.9, 197.2, 199.4],
      "mean": [-12.1, -11.53, -12.95, -12.3, -9.95, -7.85, -7.65, -6.6, -7.1, -5.95, -9.95, -8.1, -6.74, -7.3, -8.05, -6.4, -7.3, -7.35, -6.75, -6.15, -5.6, -5.68, -5.74, -4.9, -5.53, -5.63, -6.55, -8.05, -8.3, -8.4, -6.75, -6.7, -8.3, -7.15, -6.0, -6.42, -5.05, -6.79, -3.55, -3.45, -3.7, -2.5, -2.63, -1.47, -0.84, -0.25, 0.89, 1.25, 2.0, 2.3, 2.95, 5.47, 5.7, 6.3, 7.85, 10.8, 9.32, 10.47, 9.7, 10.4, 12.21, 13.15, 12.9, 16.05, 15.21, 14.9, 14.1, 16.45, 20.35, 19.15, 18.32, 22.68, 18.95, 20.63, 19.5, 22.26, 24.1, 22.89, 25.85, 25.37, 23.6, 24.05, 27.55, 27.63, 27.5, 27.65, 27.4, 28.45, 27.42, 31.35, 26.26]
    },
    "jamesbond": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.6, 33.7, 35.9, 38.0, 40.1, 42.3, 44.5, 46.6, 48.7, 50.9, 53.0, 55.1, 57.3, 59.4, 61.5, 63.7, 65.8, 67.9, 70.1, 72.3, 74.4, 76.5, 78.7, 80.9, 83.0, 85.1, 87.2, 89.5, 91.6, 93.9, 96.2, 98.5, 100.7, 102.8, 105.2, 107.6, 110.0, 112.3, 114.7, 117.1, 119.5, 121.8, 124.2, 126.3, 128.8, 130.9, 133.0, 135.2, 137.4, 139.7, 142.0, 144.5, 146.8, 149.0, 151.7, 153.8, 156.3, 159.1, 161.9, 164.3, 166.6, 168.7, 171.6, 175.3, 178.8, 182.3, 185.5, 188.7, 191.1, 193.9, 197.0],
      "mean": [15.15, 14.06, 57.81, 81.25, 90.62, 151.56, 142.19, 225.76, 201.56, 221.21, 235.94, 271.88, 300.0, 385.94, 403.12, 451.56, 440.62, 437.5, 451.56, 439.06, 442.19, 475.0, 484.38, 493.75, 523.44, 520.31, 554.69, 528.12, 578.79, 640.62, 606.25, 642.19, 815.62, 729.69, 678.79, 717.19, 1128.12, 937.5, 1395.31, 1134.38, 1625.0, 1112.5, 1090.62, 981.82, 1073.44, 1200.0, 1367.19, 1143.75, 1725.0, 2137.5, 1906.25, 1837.5, 2822.73, 2903.12, 4457.81, 3129.69, 2492.42, 3992.19, 3656.25, 4029.69, 5779.69, 5110.94, 7420.31, 4436.36, 4500.0, 3663.64, 4639.06, 3987.5, 3954.69, 6135.94, 4823.44, 4840.62, 6962.12, 7659.38, 7654.69, 12039.06, 9517.19, 16282.81, 17268.18, 15210.94, 18564.06, 11073.44, 10645.31, 12340.62, 11815.62, 14871.88]
    },
    "kangaroo": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.9, 19.1, 21.2, 23.3, 25.7, 27.8, 29.9, 32.1, 34.3, 36.4, 38.6, 40.8, 43.0, 45.2, 47.5, 49.7, 51.9, 54.1, 56.3, 58.6, 60.7, 63.0, 65.2, 67.4, 69.7, 71.9, 74.1, 76.3, 78.5, 80.7, 82.9, 85.1, 87.4, 89.6, 91.8, 94.1, 96.3, 98.4, 100.6, 102.9, 105.1, 107.4, 109.6, 111.8, 114.1, 116.4, 118.6, 120.9, 123.1, 125.4, 127.6, 129.9, 132.1, 134.4, 136.7, 138.9, 141.2, 143.5, 145.7, 148.0, 150.3, 152.5, 154.8, 157.1, 159.4, 161.6, 163.9, 166.1, 168.4, 170.7, 173.0, 175.3, 177.6, 179.9, 182.2, 184.5, 186.8, 189.1, 191.4, 193.7, 196.0, 198.3],
      "mean": [46.67, 60.0, 66.67, 333.33, 686.67, 693.33, 800.0, 1317.24, 3980.0, 7060.0, 7130.0, 9441.38, 9579.31, 10413.79, 10510.34, 10606.9, 10263.33, 10300.0, 10260.0, 10706.67, 10173.33, 11060.0, 10953.33, 10866.67, 11080.0, 11480.0, 11213.33, 10893.33, 11040.0, 11286.67, 11773.33, 12073.33, 11862.07, 12000.0, 11965.52, 12000.0, 12280.0, 11573.33, 11633.33, 12120.0, 12853.33, 13746.67, 12613.33, 13040.0, 13433.33, 13260.0, 13373.33, 13786.67, 14133.33, 13986.67, 13390.0, 14073.33, 13862.07, 13986.21, 13827.59, 13993.1, 14100.0, 13840.0, 13973.33, 14146.67, 14180.0, 14240.0, 13706.67, 14240.0, 13920.0, 14013.33, 14146.67, 13800.0, 14080.0, 14066.67, 14126.67, 14240.0, 14337.93, 14200.0, 14144.83, 14103.45, 14453.33, 14273.33, 14126.67, 14600.0, 14593.33, 14453.33, 14566.67, 14546.67, 14573.33, 14600.0, 14580.0, 14473.33, 14380.0, 14380.0]
    },
    "krull": {
      "frames": [0.3, 2.6, 5.3, 7.7, 10.0, 12.2, 14.5, 16.8, 19.0, 21.3, 23.6, 25.8, 28.1, 30.4, 32.7, 34.8, 37.1, 39.5, 41.9, 44.3, 46.7, 49.1, 51.5, 53.6, 56.0, 58.1, 60.5, 62.6, 65.0, 67.1, 69.2, 71.3, 73.4, 75.5, 77.6, 79.7, 81.8, 83.9, 86.0, 88.1, 90.2, 92.3, 94.4, 96.5, 98.6, 100.7, 102.8, 104.9, 107.0, 109.1, 111.3, 113.7, 115.8, 117.9, 120.0, 122.1, 124.2, 126.3, 128.4, 130.5, 132.6, 134.8, 136.9, 139.0, 141.1, 143.2, 145.3, 147.4, 149.5, 151.7, 153.8, 155.9, 158.0, 160.1, 162.2, 164.4, 166.5, 168.6, 170.7, 172.8, 174.9, 177.0, 179.1, 181.2, 183.3, 185.4, 187.6, 189.7, 191.8, 193.9, 196.0, 198.1],
      "mean": [11.11, 102.9, 241.29, 3601.9, 6311.61, 7039.05, 7339.68, 7533.71, 8495.87, 9005.65, 8410.97, 8842.7, 7850.48, 9881.43, 9902.86, 9991.59, 9822.42, 10125.24, 10265.24, 10245.81, 10026.19, 10304.03, 10455.65, 10343.23, 10448.25, 10539.52, 10397.94, 10510.32, 10833.55, 10833.23, 10651.61, 10956.03, 10852.7, 10564.76, 10636.35, 10514.44, 10908.39, 11100.48, 10851.13, 10709.35, 11053.17, 10687.3, 10693.97, 10553.33, 10885.56, 11069.52, 10683.87, 11146.29, 10988.39, 10789.37, 11115.08, 10837.1, 10830.16, 10901.77, 11005.4, 11138.89, 10718.73, 11211.9, 11126.19, 11197.42, 11043.71, 11125.16, 10847.1, 11100.79, 10941.59, 10862.86, 11040.48, 11118.1, 11040.81, 11025.97, 11095.97, 11102.26, 11135.56, 11188.1, 11278.89, 10936.03, 10962.86, 10925.81, 10522.1, 11595.97, 11525.16, 11715.48, 11291.75, 11522.86, 11520.63, 11435.24, 11581.94, 11294.35, 11527.42, 11217.1, 11495.97, 11476.19]
    },
    "kung_fu_master": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.5, 10.6, 12.8, 15.0, 17.2, 19.3, 21.4, 23.6, 25.8, 28.0, 30.1, 32.2, 34.3, 36.4, 38.6, 40.8, 43.0, 45.1, 47.2, 49.3, 51.5, 53.6, 55.7, 57.9, 60.0, 62.2, 64.3, 66.6, 68.7, 70.8, 73.0, 75.2, 77.3, 79.5, 81.7, 83.8, 86.2, 88.6, 90.8, 93.0, 95.2, 97.5, 99.8, 102.2, 104.4, 106.8, 109.2, 111.3, 113.5, 115.7, 117.8, 119.9, 122.0, 124.2, 126.4, 128.7, 131.1, 133.4, 135.7, 137.9, 140.2, 142.6, 144.9, 147.2, 149.5, 151.8, 154.2, 156.6, 159.0, 161.4, 163.7, 166.1, 168.5, 170.9, 173.0, 175.1, 177.3, 179.4, 181.6, 183.7, 185.9, 188.0, 190.2, 192.3, 194.5, 196.6, 198.7],
      "mean": [78.57, 1346.15, 4828.57, 3957.14, 10346.15, 13742.86, 16864.29, 24538.46, 25992.86, 26600.0, 29938.46, 31242.86, 31830.77, 32142.86, 33178.57, 32021.43, 31142.86, 38176.92, 35585.71, 28664.29, 35723.08, 33685.71, 36271.43, 38500.0, 37607.14, 37342.86, 43164.29, 41357.14, 50814.29, 48414.29, 49864.29, 52942.86, 62021.43, 55028.57, 59153.85, 57907.14, 66728.57, 67692.86, 83615.38, 75207.14, 78578.57, 78014.29, 82935.71, 76178.57, 93184.62, 94957.14, 95207.14, 92964.29, 85014.29, 100515.38, 91342.86, 103342.86, 99992.86, 106885.71, 101842.86, 106571.43, 97571.43, 105028.57, 116250.0, 112242.86, 119792.86, 113742.86, 116107.14, 120635.71, 107978.57, 114178.57, 112992.86, 120892.86, 114528.57, 113200.0, 113571.43, 118000.0, 119357.14, 114578.57, 114514.29, 111250.0, 122292.86, 128550.0, 146607.14, 150478.58, 147614.28, 148753.84, 151400.0, 153714.28, 152435.72, 150500.0, 149300.0, 151938.47, 147864.28, 149278.58, 148935.72]
    },
    "montezuma_revenge": {
      "frames": [0.1, 2.5, 5.3, 7.4, 9.6, 11.8, 14.3, 16.9, 19.6, 22.3, 24.4, 26.9, 29.2, 32.3, 35.1, 37.6, 40.0, 42.6, 45.0, 47.7, 50.6, 53.7, 56.9, 59.9, 62.9, 65.0, 67.3, 69.5, 71.9, 74.0, 76.2, 78.5, 80.7, 82.8, 84.9, 87.0, 89.1, 91.2, 93.4, 95.6, 97.7, 99.8, 102.1, 104.2, 106.3, 108.5, 110.6, 112.7, 114.8, 117.0, 119.2, 121.3, 123.5, 125.6, 127.8, 129.9, 132.1, 134.2, 136.5, 138.7, 141.0, 143.2, 145.4, 147.5, 149.7, 151.9, 154.1, 156.3, 158.5, 160.7, 162.9, 165.0, 167.2, 169.3, 171.5, 173.8, 175.9, 178.1, 180.4, 182.6, 184.7, 186.9, 189.1, 191.2, 193.4, 195.6, 197.8, 200.0],
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
    },
    "ms_pacman": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.5, 31.7, 33.8, 35.9, 38.2, 40.3, 42.4, 44.5, 46.7, 49.0, 51.1, 53.2, 55.3, 57.7, 60.1, 62.2, 64.4, 66.8, 69.1, 71.2, 73.5, 75.6, 77.8, 80.0, 82.1, 84.3, 86.4, 88.7, 90.9, 93.1, 95.3, 97.6, 100.0, 102.3, 104.6, 106.9, 109.1, 111.5, 113.7, 116.0, 118.3, 120.8, 123.1, 125.4, 127.8, 130.2, 132.3, 134.8, 136.9, 139.4, 141.5, 143.6, 146.1, 148.2, 150.3, 152.4, 154.9, 157.0, 159.4, 161.6, 164.1, 166.4, 168.8, 171.1, 173.7, 176.2, 178.8, 181.5, 184.0, 186.5, 189.0, 191.6, 194.1, 196.7, 199.3],
      "mean": [522.86, 573.5, 730.0, 970.0, 1124.0, 1772.5, 2083.0, 2266.0, 2128.1, 2820.0, 2996.5, 4769.5, 4881.5, 5491.9, 5395.05, 7803.75, 9130.9, 8735.48, 12578.8, 12639.25, 14874.9, 15976.8, 16650.35, 19214.5, 20948.45, 20463.81, 21285.95, 21398.1, 21780.85, 24474.0, 26307.0, 28657.0, 25868.45, 30950.95, 28399.95, 31643.0, 30749.95, 32884.0, 29712.5, 28681.95, 35169.5, 32941.0, 31532.43, 32113.5, 33584.45, 36074.5, 36553.5, 34198.5, 35001.0, 34174.0, 35303.33, 36807.19, 37165.76, 37088.5, 38253.0, 39199.0, 36944.95, 41149.5, 37398.4, 43031.45, 38880.0, 41163.0, 41676.0, 40706.5, 44373.5, 37993.45, 43612.5, 43799.5, 44833.5, 41440.0, 40096.45, 45436.0, 48155.45, 46713.86, 48798.14, 45941.5, 48335.0, 47717.5, 56187.5, 51929.5, 50870.0, 59747.0, 54666.71, 50215.29, 52585.0, 50283.0, 55319.0, 63461.5, 51310.0]
    },
    "name_this_game": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.9, 19.0, 21.2, 23.3, 25.5, 27.6, 29.7, 31.8, 34.0, 36.3, 38.6, 40.9, 43.0, 45.1, 47.4, 49.5, 51.6, 53.8, 56.0, 58.2, 60.5, 62.8, 65.0, 67.3, 69.6, 71.9, 74.2, 76.3, 78.5, 80.9, 83.2, 85.5, 87.8, 90.1, 92.4, 94.7, 97.0, 99.4, 101.8, 103.9, 106.3, 108.4, 110.8, 112.9, 115.0, 117.1, 119.3, 121.5, 123.7, 125.9, 128.1, 130.4, 132.6, 135.0, 137.2, 139.5, 141.8, 144.2, 146.6, 148.8, 151.1, 153.5, 155.9, 158.3, 160.7, 162.9, 165.1, 167.3, 169.4, 171.7, 174.1, 176.3, 178.5, 180.6, 183.1, 185.6, 187.7, 189.8, 192.0, 194.1, 196.7, 199.2],
      "mean": [1160.0, 2704.29, 1741.43, 3314.29, 6462.86, 6532.86, 8460.0, 13985.71, 13751.43, 13547.14, 14432.86, 19168.57, 19934.29, 23895.71, 25760.0, 27212.86, 30135.71, 34632.86, 31001.43, 32641.43, 34180.0, 33304.29, 34785.71, 35352.86, 42352.86, 40280.0, 39194.29, 43981.43, 42927.14, 44154.29, 43005.71, 45844.29, 45767.14, 49307.14, 46723.75, 45265.71, 47890.0, 46294.29, 46365.71, 48768.57, 48175.71, 48598.57, 50605.71, 47408.57, 48532.86, 49048.57, 51981.43, 49904.29, 50908.57, 54538.57, 53121.43, 53457.14, 53740.0, 52654.29, 53881.43, 47715.71, 54881.43, 52052.5, 56912.86, 59664.29, 58008.57, 60174.29, 59488.57, 57465.71, 59674.29, 63632.86, 70490.0, 57755.71, 54985.71, 59908.57, 59324.29, 51710.0, 68531.43, 73511.25, 62872.86, 61490.0, 70740.0, 63547.14, 74788.57, 69187.14, 78021.43, 80311.43, 88805.71, 78682.86, 74044.29, 79523.75, 115037.14, 80741.43, 96151.43, 85331.43]
    },
    "phoenix": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.6, 12.7, 15.3, 17.8, 20.1, 22.5, 25.0, 27.2, 29.3, 31.4, 33.5, 35.6, 37.9, 40.2, 42.3, 44.4, 46.5, 48.8, 51.3, 53.7, 56.4, 58.5, 60.6, 62.7, 65.1, 67.6, 69.9, 72.2, 74.7, 76.8, 79.1, 81.5, 83.9, 86.1, 88.6, 90.7, 92.8, 95.1, 97.4, 99.9, 102.5, 104.6, 107.3, 109.9, 112.3, 114.4, 116.8, 119.1, 121.2, 124.0, 126.3, 128.6, 130.7, 133.2, 135.5, 137.6, 140.2, 142.7, 145.1, 147.8, 150.3, 152.6, 155.2, 157.5, 159.8, 162.1, 164.8, 167.0, 169.4, 171.5, 173.8, 176.1, 178.5, 180.9, 183.1, 185.5, 187.6, 190.0, 192.2, 194.5, 196.7, 199.0],
      "mean": [373.33, 826.43, 992.14, 1743.57, 3022.0, 4929.29, 5283.33, 4977.86, 5637.33, 6280.71, 7299.33, 8546.67, 8307.14, 18855.71, 28707.14, 39143.57, 39868.0, 40049.29, 61570.0, 66028.57, 71711.34, 84727.14, 86335.0, 86990.71, 143450.67, 115929.34, 87509.34, 122574.29, 96257.86, 91663.57, 98165.34, 80210.71, 106732.14, 123719.34, 123365.71, 89611.34, 65460.0, 88398.66, 92507.14, 97132.14, 107064.0, 116180.71, 98678.57, 84310.71, 106295.0, 103556.0, 116379.29, 146089.33, 129704.66, 84472.86, 140015.72, 184927.86, 213747.86, 209336.67, 103035.0, 119387.86, 148232.67, 141847.33, 142131.33, 148870.0, 179906.0, 179945.72, 150197.33, 155075.33, 152590.72, 151006.42, 128212.0, 119774.66, 154655.0, 155408.58, 142526.0, 149782.67, 135320.0, 137864.28, 109057.14, 115240.66, 105946.0, 121298.66, 118480.0, 120637.86, 118182.86, 116561.43, 86467.14, 86638.0, 112994.66, 87838.66, 105592.66]
    },
    "pitfall": {
      "frames": [1.4, 6.9, 10.3, 12.4, 14.5, 16.7, 18.8, 20.9, 23.0, 25.2, 27.3, 29.5, 31.6, 33.8, 35.9, 38.0, 40.2, 42.3, 44.5, 46.6, 48.7, 50.9, 53.0, 55.1, 57.3, 59.5, 61.7, 63.8, 65.9, 68.0, 70.1, 72.2, 74.4, 76.5, 78.6, 80.8, 82.9, 85.0, 87.2, 89.4, 91.5, 93.6, 95.8, 98.0, 100.2, 102.4, 104.6, 106.7, 108.8, 110.9, 113.1, 115.2, 117.4, 119.6, 121.7, 123.9, 126.1, 128.2, 130.4, 134.4, 137.9, 148.7, 159.9, 162.9, 165.0, 167.6, 169.8, 172.0, 174.2, 176.3, 178.6, 180.7, 182.8, 186.5, 188.6, 191.8, 194.4, 196.8, 198.9],
      "mean": [-346.56, -379.41, -37.76, -1.84, -1.45, -0.85, -0.26, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.19, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, -2.9, -3.07, -12.03, -0.55, 0.0, -4.24, 0.0, 0.0, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, -0.55, 0.0, 0.0, 0.0, 0.0, 0.0]
    },
    "pong": {
      "frames": [0.1, 2.2, 4.3, 6.4, 8.5, 10.6, 12.7, 14.9, 17.1, 19.3, 21.5, 23.8, 26.2, 28.4, 30.5, 33.2, 35.6, 37.7, 39.8, 42.3, 44.9, 47.2, 49.7, 52.0, 54.1, 56.2, 58.3, 60.7, 63.0, 65.3, 67.6, 69.9, 72.1, 74.3, 76.5, 78.6, 80.8, 82.9, 85.0, 87.1, 89.2, 91.3, 93.7, 96.1, 98.2, 100.5, 102.6, 104.7, 107.1, 109.5, 111.8, 113.9, 116.0, 118.4, 120.8, 123.1, 125.2, 127.3, 129.6, 131.7, 134.1, 136.4, 138.5, 140.8, 142.9, 145.3, 147.6, 150.0, 152.3, 154.4, 156.7, 158.9, 161.1, 163.3, 165.5, 167.7, 169.9, 172.1, 174.3, 176.5, 178.7, 180.9, 183.1, 185.4, 187.6, 189.8, 192.0, 194.3, 196.5, 198.7],
      "mean": [-20.45, -20.2, -20.72, -20.43, -20.72, -20.09, -19.85, -19.85, -20.46, -19.17, -16.98, -16.15, -13.33, -12.6, -5.52, 0.04, 2.24, 8.59, 11.3, 14.94, 15.98, 18.38, 18.37, 18.39, 19.47, 19.17, 19.17, 20.09, 19.91, 19.5, 19.6, 19.91, 20.13, 19.83, 20.13, 20.13, 20.04, 20.11, 20.09, 19.93, 20.13, 19.98, 20.26, 20.41, 20.33, 20.13, 20.37, 20.28, 20.3, 20.2, 20.26, 20.06, 20.43, 20.46, 20.24, 20.45, 20.35, 20.37, 20.06, 20.24, 20.46, 20.28, 20.3, 20.26, 20.26, 20.35, 20.45, 20.17, 20.37, 20.28, 20.8, 20.96, 20.91, 20.93, 20.91, 20.93, 20.93, 20.96, 20.96, 20.91, 20.93, 20.87, 20.98, 20.87, 20.91, 20.77, 20.93, 20.91, 20.91, 20.93]
    },
    "private_eye": {
      "frames": [0.1, 2.4, 4.6, 6.8, 9.0, 11.2, 13.4, 15.6, 17.8, 20.0, 22.2, 24.4, 26.6, 28.8, 31.0, 33.3, 35.5, 37.7, 39.9, 42.1, 44.3, 46.5, 48.7, 50.9, 53.1, 55.3, 57.5, 59.7, 61.9, 64.1, 66.3, 68.6, 70.8, 73.0, 75.2, 77.4, 79.6, 81.8, 84.0, 86.2, 88.4, 90.6, 92.8, 95.0, 97.2, 99.4, 101.7, 103.9, 106.1, 108.3, 110.5, 112.7, 114.9, 117.1, 119.3, 121.5, 123.7, 125.9, 128.1, 130.3, 132.6, 134.8, 137.0, 139.2, 141.4, 143.6, 145.8, 148.0, 150.2, 152.4, 154.6, 156.8, 159.0, 161.2, 163.4, 165.7, 167.9, 170.1, 172.3, 174.5, 176.7, 178.9, 181.1, 183.3, 185.5, 187.7, 189.9, 192.1, 194.3, 196.5, 198.8],
      "mean": [-873.23, -466.08, 0.0, 23.08, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 664.0, 100.0, 100.0, 100.0, 103.4, 100.0, 100.0, 630.77, 56.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0, 100.0]
    },
    "qbert": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 19.0, 21.1, 23.3, 25.5, 27.7, 29.8, 31.9, 34.0, 36.1, 38.3, 40.4, 42.6, 44.8, 46.9, 49.1, 51.2, 53.4, 55.5, 57.7, 59.9, 62.1, 64.2, 66.4, 68.7, 70.8, 73.0, 75.1, 77.4, 79.5, 81.8, 83.9, 86.1, 88.2, 90.3, 92.6, 94.7, 97.0, 99.2, 101.5, 104.0, 106.2, 108.3, 110.4, 112.7, 114.9, 117.2, 119.3, 121.6, 123.9, 126.3, 128.6, 130.8, 133.1, 135.2, 137.3, 139.5, 141.9, 144.3, 146.6, 149.0, 151.3, 153.6, 155.7, 157.8, 160.2, 162.6, 165.5, 168.6, 172.0, 175.4, 178.7, 182.2, 185.5, 188.5, 191.8, 195.1, 198.3],
      "mean": [83.82, 177.94, 217.65, 617.65, 748.53, 2470.59, 3435.94, 4467.19, 5339.71, 7879.41, 10514.71, 11911.76, 13351.47, 12516.18, 13579.41, 14789.71, 16350.0, 15710.29, 15750.0, 15923.44, 16258.82, 16377.94, 18426.47, 20500.0, 20227.94, 19001.56, 25106.25, 24640.62, 24097.06, 23984.38, 24361.77, 31433.82, 29444.12, 28301.47, 29316.18, 26989.06, 28612.5, 29767.19, 28360.94, 28136.77, 30646.88, 27594.12, 29771.88, 31931.25, 25514.71, 30445.31, 30718.75, 31707.81, 29935.94, 30791.18, 27482.35, 32932.35, 34001.56, 27648.44, 32376.56, 32359.38, 29894.12, 27573.53, 32354.41, 33385.29, 28287.5, 31605.88, 31867.65, 32447.06, 35432.35, 40664.71, 41817.19, 43479.41, 46277.94, 34226.56, 41802.94, 42825.0, 42304.41, 44682.81, 70504.41, 86897.06, 88597.06, 114917.65, 93363.23, 112157.35, 110208.82, 89385.3, 95927.94, 108658.82, 102600.0, 102129.41]
    },
    "riverraid": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.3, 27.5, 29.6, 31.7, 33.9, 36.1, 38.4, 40.7, 42.8, 45.0, 47.2, 49.4, 51.5, 53.6, 55.7, 57.8, 60.0, 62.1, 64.3, 66.5, 68.7, 70.9, 73.1, 75.2, 77.4, 79.8, 81.9, 84.1, 86.3, 88.5, 90.8, 93.2, 95.6, 97.8, 99.9, 102.2, 104.5, 106.9, 109.4, 111.5, 113.7, 115.9, 118.1, 120.4, 122.7, 125.1, 127.6, 130.0, 132.5, 135.1, 137.8, 140.5, 143.2, 145.3, 148.0, 150.1, 152.2, 154.3, 156.4, 159.1, 161.8, 164.5, 167.2, 169.3, 171.4, 174.2, 176.4, 178.7, 181.5, 184.5, 187.3, 190.2, 193.2, 196.2, 199.0],
      "mean": [653.68, 452.63, 2856.84, 3035.26, 3098.42, 3740.0, 5526.11, 6595.0, 7330.56, 7523.68, 8249.44, 12716.67, 16900.53, 15836.32, 21023.16, 20580.0, 23135.26, 26099.45, 25431.58, 26755.55, 27701.11, 28715.0, 29387.22, 27614.45, 30323.16, 33083.68, 31681.11, 34811.11, 32453.16, 33164.74, 32372.78, 34930.0, 35397.89, 36327.78, 38008.95, 38478.95, 41299.47, 39784.21, 46168.95, 45941.05, 47565.79, 47345.26, 51123.16, 52976.32, 51487.37, 54830.53, 54486.11, 57960.53, 58696.32, 61602.63, 65624.45, 70638.95, 71375.27, 70188.89, 74540.0, 76263.16, 73613.34, 79008.42, 78359.48, 85380.55, 84900.0, 84816.31, 88102.22, 85394.21, 90160.0, 91298.42, 91078.95, 90585.79, 87646.31, 86414.21, 91319.48, 85728.42, 86550.0, 92944.73, 89818.42, 89712.1, 91206.31, 99505.55, 89160.55, 125613.34, 141526.67, 142410.56, 120250.55, 131252.22, 134124.44, 125687.78, 137983.33]
    },
    "road_runner": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.5, 31.6, 33.8, 35.9, 38.0, 40.1, 42.2, 44.3, 46.5, 48.6, 50.8, 52.9, 55.1, 57.4, 59.5, 61.7, 64.1, 66.6, 69.0, 71.1, 73.3, 75.7, 78.4, 80.7, 83.1, 85.5, 87.6, 90.4, 92.5, 95.6, 98.0, 100.3, 102.4, 104.6, 106.9, 109.0, 111.4, 113.5, 115.9, 118.4, 120.9, 123.1, 125.6, 128.0, 130.4, 132.7, 135.1, 137.5, 139.7, 142.0, 144.2, 146.6, 149.0, 151.1, 153.6, 156.2, 158.7, 161.0, 163.5, 165.9, 168.4, 170.7, 173.0, 175.4, 177.8, 180.3, 182.9, 185.6, 188.2, 190.7, 193.3, 196.0, 198.7],
      "mean": [15.38, 425.0, 1523.08, 3561.54, 11815.38, 16525.0, 18650.0, 26008.33, 31641.67, 35238.46, 40908.33, 36776.92, 43776.92, 45658.33, 48841.67, 52091.67, 52984.62, 56950.0, 58208.33, 62741.67, 63107.69, 66276.92, 73516.66, 78458.34, 85425.0, 89416.66, 94430.77, 99700.0, 128016.66, 163550.0, 185366.67, 174646.16, 226583.33, 195346.16, 337784.62, 314530.78, 322815.38, 259891.67, 322900.0, 425915.38, 432815.38, 361033.34, 421000.0, 438853.84, 585625.0, 438433.34, 538650.0, 514425.0, 478625.0, 457716.66, 546383.31, 509275.0, 551416.69, 490076.94, 513284.62, 510500.0, 484092.31, 524861.56, 548653.88, 565653.88, 563730.75, 512791.66, 535500.0, 566433.31, 565650.0, 483466.66, 557666.69, 465041.66, 596808.31, 558666.69, 571384.62, 458538.47, 563761.56, 545192.31, 595700.0, 598500.0, 489230.78, 534269.25, 553884.62, 591225.0, 592166.69, 568316.69, 604266.69, 556308.31, 603608.31, 604291.69, 604083.31]
    },
    "robotank": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.5, 10.7, 12.8, 14.9, 17.0, 19.1, 21.2, 23.3, 25.4, 27.5, 29.6, 31.7, 33.8, 35.9, 38.0, 40.2, 42.4, 44.6, 46.8, 48.9, 51.1, 53.2, 55.3, 57.5, 59.6, 61.7, 63.8, 65.9, 68.1, 70.2, 72.4, 74.6, 76.7, 78.9, 81.0, 83.3, 85.6, 87.7, 89.9, 92.0, 94.2, 96.5, 98.8, 100.9, 103.0, 105.5, 107.6, 109.7, 111.9, 114.0, 116.2, 118.4, 120.6, 122.8, 125.1, 127.5, 129.9, 132.2, 134.7, 137.1, 139.5, 142.0, 144.4, 146.8, 149.3, 151.4, 153.9, 156.4, 158.9, 161.0, 163.5, 165.6, 168.1, 170.2, 172.3, 174.8, 177.2, 179.7, 182.1, 184.4, 186.8, 189.0, 191.3, 193.6, 195.7, 198.0],
      "mean": [0.71, 1.93, 2.15, 3.69, 1.5, 2.54, 1.62, 2.36, 1.46, 3.5, 2.69, 2.62, 3.23, 1.64, 5.15, 4.15, 4.5, 4.08, 4.0, 4.0, 3.43, 5.54, 5.77, 5.46, 6.0, 5.64, 6.86, 7.0, 6.77, 6.23, 9.57, 9.86, 11.0, 15.69, 15.92, 17.08, 17.07, 21.69, 19.69, 27.21, 26.36, 33.69, 31.92, 33.43, 33.85, 36.0, 35.79, 37.0, 38.08, 41.64, 42.85, 40.62, 40.57, 40.57, 44.23, 43.08, 42.85, 48.79, 43.23, 48.54, 48.08, 50.29, 48.29, 50.46, 45.23, 47.71, 48.86, 46.15, 52.92, 48.54, 53.46, 52.38, 54.43, 51.86, 53.93, 58.14, 54.21, 57.0, 58.77, 56.93, 62.07, 59.46, 62.0, 60.15, 60.5, 65.14, 64.77, 68.15, 68.71, 69.93]
    },
    "seaquest": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.5, 33.6, 35.7, 37.8, 39.9, 42.0, 44.1, 46.3, 48.4, 50.5, 52.7, 54.9, 57.2, 59.4, 61.5, 63.6, 65.8, 68.1, 70.4, 72.6, 75.0, 77.4, 79.6, 81.7, 84.0, 86.5, 88.7, 91.0, 93.5, 96.0, 98.6, 100.7, 102.9, 105.2, 107.3, 109.4, 111.6, 113.9, 116.5, 118.8, 121.1, 123.6, 126.5, 128.6, 131.6, 134.6, 136.7, 138.9, 141.7, 144.3, 146.5, 148.6, 151.6, 153.8, 156.4, 159.0, 161.3, 163.6, 165.8, 167.9, 170.6, 173.0, 175.8, 177.9, 180.0, 182.3, 184.8, 187.5, 190.3, 192.9, 195.9, 198.2],
      "mean": [18.18, 249.09, 363.64, 454.55, 692.0, 896.36, 965.45, 1118.18, 1350.91, 1814.55, 2232.73, 2034.0, 2660.0, 2836.0, 3212.73, 3332.73, 3869.09, 4266.36, 4519.0, 5986.36, 2491.82, 10843.64, 13062.73, 13085.0, 15269.09, 17907.27, 20390.0, 35164.55, 29087.27, 33257.27, 30705.46, 38343.64, 44418.18, 58037.27, 43185.45, 53778.18, 58208.0, 67170.91, 72553.63, 64729.09, 101487.27, 96341.82, 104643.63, 120100.0, 125697.27, 132434.55, 163657.0, 155712.73, 171252.73, 137230.0, 139360.91, 149937.27, 211413.64, 217329.09, 174467.27, 169960.91, 224820.91, 246266.36, 257080.91, 324683.62, 257482.73, 307945.0, 303936.38, 206530.0, 298023.62, 317365.47, 249885.45, 303958.19, 331400.0, 266302.72, 325627.28, 358701.81, 332988.19, 366380.91, 328438.19, 196042.73, 221011.81, 307284.53, 315844.53, 291043.62, 305285.47, 226244.55, 282251.81, 330310.0, 278359.09, 400836.38, 399763.62]
    },
    "skiing": {
      "frames": [0.2, 2.6, 4.7, 7.1, 9.5, 11.9, 14.3, 16.7, 18.8, 21.2, 23.6, 26.0, 28.4, 30.5, 32.6, 34.8, 36.9, 39.0, 41.1, 43.2, 45.3, 47.4, 49.5, 51.6, 53.7, 55.9, 58.0, 60.3, 62.7, 65.1, 67.5, 69.9, 72.3, 74.7, 76.8, 79.2, 81.6, 84.0, 86.4, 88.8, 90.9, 93.3, 95.7, 98.1, 100.5, 102.9, 105.0, 107.4, 109.8, 112.2, 114.6, 117.0, 119.5, 121.9, 124.3, 126.7, 129.1, 131.5, 133.6, 136.0, 138.4, 140.8, 143.2, 145.6, 147.7, 150.1, 152.5, 154.9, 157.3, 159.7, 161.8, 164.2, 166.6, 169.0, 171.4, 173.8, 175.9, 178.3, 180.7, 183.1, 185.5, 187.9, 190.0, 192.4, 194.8, 197.2, 199.6],
      "mean": [-30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -29156.77, -29830.65, -26600.78, -28714.39, -31396.59, -24979.91, -25088.0, -16335.68, -22020.7, -20547.17, -14365.95, -27746.41, -33168.57, -36313.65, -35670.68, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0, -30000.0]
    },
    "solaris": {
      "frames": [0.1, 2.4, 4.6, 6.8, 9.0, 11.1, 13.4, 15.7, 17.8, 20.0, 22.3, 24.6, 26.9, 29.2, 31.4, 33.5, 35.6, 37.8, 40.0, 42.2, 44.5, 46.8, 49.1, 51.4, 53.7, 56.0, 58.4, 60.6, 63.0, 65.3, 67.5, 69.8, 72.0, 74.3, 76.6, 78.8, 81.0, 83.2, 85.3, 87.5, 89.7, 92.0, 94.1, 96.2, 98.5, 100.7, 103.0, 105.2, 107.3, 109.6, 111.7, 113.8, 115.9, 118.2, 120.3, 122.5, 124.6, 126.9, 129.1, 131.4, 133.5, 135.7, 137.9, 140.2, 142.4, 144.6, 146.9, 149.2, 151.4, 153.7, 155.8, 158.1, 160.2, 162.5, 164.7, 167.0, 169.3, 171.4, 173.5, 175.6, 177.7, 180.0, 182.3, 184.5, 186.6, 188.8, 191.1, 193.2, 195.4, 197.5, 199.6],
      "mean": [886.67, 655.56, 560.0, 472.5, 895.0, 586.67, 1371.11, 1257.5, 990.0, 630.0, 1228.89, 865.0, 1275.56, 2546.67, 2413.33, 3542.5, 4700.0, 2605.0, 1707.5, 1620.0, 2155.0, 1922.22, 1688.89, 804.44, 917.78, 1468.89, 1248.89, 715.56, 1037.78, 1800.0, 1442.22, 402.22, 1082.22, 2397.78, 1117.78, 1851.11, 1268.89, 1786.67, 1322.22, 1648.89, 2133.33, 1462.22, 1751.11, 2717.78, 2300.0, 3480.0, 4357.5, 4295.0, 3592.5, 3108.89, 2795.56, 2944.44, 3206.67, 2882.22, 3680.0, 2107.5, 2547.5, 3397.78, 3222.5, 3742.22, 3897.5, 3740.0, 4525.0, 3420.0, 3497.5, 3410.0, 2295.56, 3560.0, 2991.11, 3547.5, 1502.22, 2540.0, 2107.5, 2191.11, 3608.89, 3240.0, 2373.33, 4924.44, 4846.67, 1435.56, 3237.78, 4517.78, 5570.0, 4171.11, 3422.22, 4268.89, 4186.67, 6415.56, 5140.0, 5155.0, 5860.0]
    },
    "space_invaders": {
      "frames": [0.0, 2.1, 4.2, 6.4, 8.5, 10.6, 12.7, 14.9, 17.1, 19.2, 21.4, 23.5, 25.7, 27.8, 30.0, 32.4, 34.5, 36.7, 38.9, 41.2, 43.4, 45.7, 47.9, 50.1, 52.3, 54.5, 56.8, 58.9, 61.1, 63.3, 65.5, 67.7, 69.9, 72.0, 74.3, 76.6, 78.8, 81.0, 83.3, 85.5, 87.8, 90.1, 92.5, 94.6, 97.0, 99.1, 101.2, 103.3, 105.4, 107.8, 109.9, 112.3, 114.4, 116.9, 119.3, 121.4, 123.8, 126.2, 128.3, 130.7, 133.1, 135.2, 137.6, 140.0, 142.4, 144.8, 147.2, 149.6, 152.0, 154.4, 156.8, 159.2, 161.6, 164.0, 166.4, 168.8, 171.1, 173.5, 175.8, 178.2, 180.5, 182.9, 185.2, 187.6, 189.9, 192.3, 194.6, 197.0, 199.3],
      "mean": [147.08, 162.31, 226.44, 203.94, 321.25, 589.62, 640.77, 758.46, 747.79, 934.62, 997.98, 1035.1, 1402.12, 1683.08, 2147.6, 2318.46, 2368.17, 2587.88, 2693.46, 2808.46, 2829.81, 2876.35, 2854.42, 2920.58, 2895.19, 2918.27, 2968.46, 2972.69, 2943.56, 2922.12, 2949.04, 2975.29, 2981.83, 3005.0, 3103.65, 3137.31, 3030.66, 3026.25, 3115.58, 3123.17, 3151.73, 3209.71, 3233.46, 3308.56, 3381.15, 3410.29, 3407.88, 3430.19, 3452.12, 3530.87, 3629.81, 3629.9, 3629.42, 3623.27, 3613.46, 3628.08, 3634.04, 3630.19, 3629.9, 3577.6, 3626.92, 3634.52, 3638.17, 3618.37, 3626.44, 3633.85, 3624.71, 3633.08, 3620.77, 3565.57, 3631.25, 3613.46, 3629.13, 3626.06, 3631.35, 3634.62, 3642.5, 3632.69, 3636.35, 3630.48, 3635.77, 3636.92, 3639.23, 3638.56, 3640.38, 3636.83, 3643.65, 3637.02, 3639.04]
    },
    "star_gunner": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.4, 29.5, 31.7, 33.8, 35.9, 38.0, 40.2, 42.4, 44.6, 46.7, 49.1, 51.3, 53.7, 56.2, 58.3, 60.5, 62.8, 65.3, 67.8, 70.5, 73.2, 75.4, 77.6, 79.8, 82.1, 84.6, 87.1, 89.7, 92.3, 95.2, 98.1, 101.1, 104.0, 107.0, 109.1, 111.2, 113.3, 115.5, 117.7, 120.0, 122.4, 124.7, 127.1, 129.5, 131.9, 134.3, 136.7, 139.1, 141.5, 143.9, 146.3, 148.7, 151.2, 153.5, 155.9, 158.3, 160.7, 163.2, 165.5, 167.9, 170.4, 172.7, 175.1, 177.5, 179.9, 182.3, 184.7, 187.1, 189.5, 191.9, 194.4, 196.7, 199.1],
      "mean": [608.33, 772.73, 372.73, 318.18, 718.18, 1691.67, 1563.64, 3150.0, 4536.36, 5263.64, 13009.09, 31475.0, 51009.09, 54418.18, 59627.27, 65145.45, 73300.0, 93383.34, 111563.63, 136490.91, 147909.09, 161463.64, 174563.64, 222500.0, 238790.91, 256536.36, 280900.0, 303072.72, 329791.66, 362490.91, 374145.47, 401154.53, 434245.47, 447833.34, 454372.72, 486254.53, 521827.28, 540881.81, 585483.31, 596445.44, 647936.38, 694409.06, 728036.38, 726945.44, 748372.75, 761600.0, 798445.44, 808750.0, 844136.38, 876236.38, 893945.44, 822500.0, 835225.0, 575645.44, 439190.91, 434972.72, 546172.75, 240091.67, 271836.38, 264327.28, 11500.0, 11227.27, 96175.0, 21563.64, 15418.18, 99536.37, 100245.45, 26983.33, 106327.27, 30927.27, 32227.27, 29109.09, 38966.67, 124300.0, 39436.36, 136225.0, 137054.55, 53018.18, 133645.45, 51618.18, 108133.34, 124200.0, 123072.73, 126218.18, 137281.81, 127416.66]
    },
    "surround": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.2, 23.4, 25.6, 27.8, 30.1, 32.4, 34.7, 37.0, 39.4, 41.7, 44.1, 46.6, 48.9, 51.3, 53.7, 56.1, 58.5, 60.8, 63.2, 65.6, 68.0, 70.1, 72.4, 74.7, 77.0, 79.3, 81.7, 84.0, 86.3, 88.8, 91.1, 93.4, 95.8, 98.1, 100.5, 102.9, 105.3, 107.7, 110.0, 112.3, 114.7, 117.0, 119.3, 121.7, 124.0, 126.4, 128.8, 131.2, 133.5, 135.9, 138.2, 140.6, 142.9, 145.2, 147.5, 149.6, 151.7, 154.1, 156.4, 158.5, 160.8, 163.1, 165.4, 167.6, 169.9, 172.2, 174.4, 176.7, 179.0, 181.2, 183.6, 185.8, 188.1, 190.3, 192.5, 194.7, 196.9, 199.2],
      "mean": [-10.0, -10.0, -10.0, -10.0, -10.0, -9.75, -9.75, -9.69, -9.19, -7.69, -6.88, -5.12, -4.0, -5.38, -4.0, -0.69, 2.06, 0.27, 1.44, 0.69, 1.56, 1.94, 1.62, 2.56, 4.13, 1.88, 3.5, 5.19, 2.81, 4.25, 4.0, 3.27, 4.88, 4.81, 6.44, 5.75, 5.19, 6.06, 5.0, 5.12, 6.12, 5.38, 5.75, 4.56, 5.75, 4.13, 5.31, 4.88, 6.88, 5.88, 5.69, 6.19, 5.38, 5.56, 4.56, 4.44, 5.19, 5.69, 5.5, 5.56, 6.0, 6.12, 4.69, 5.44, 6.38, 7.88, 7.38, 7.69, 8.06, 7.81, 9.07, 8.5, 7.94, 9.06, 8.75, 8.88, 8.44, 8.0, 8.5, 8.31, 8.62, 8.62, 8.12, 8.88, 8.5, 8.19, 9.38, 8.62]
    },
    "tennis": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 15.0, 17.2, 19.3, 21.4, 23.6, 25.7, 27.8, 29.9, 32.1, 34.7, 36.8, 39.0, 41.1, 43.2, 45.4, 48.0, 50.1, 52.3, 54.9, 57.0, 59.2, 61.8, 63.9, 66.1, 68.2, 70.3, 72.5, 75.1, 77.2, 79.4, 82.0, 84.1, 86.3, 88.4, 90.5, 92.7, 95.3, 97.4, 99.6, 102.2, 104.3, 106.4, 108.6, 110.7, 112.9, 115.5, 117.6, 119.7, 121.8, 124.0, 126.2, 128.7, 130.9, 133.0, 135.1, 137.3, 139.4, 141.5, 143.7, 145.8, 147.9, 150.0, 152.2, 154.8, 156.9, 159.1, 161.7, 163.8, 166.0, 168.1, 170.2, 172.4, 175.0, 177.1, 179.3, 181.9, 184.0, 186.2, 188.3, 190.4, 192.6, 195.2, 197.3, 199.4],
      "mean": [-24.0, -24.0, -24.0, -24.0, -24.0, -24.0, -23.6, -10.8, -5.6, -2.8, -3.6, 0.0, -8.6, -3.0, -3.2, 0.0, -4.0, -2.8, -0.6, -3.2, 0.0, -6.8, -1.8, 0.0, -1.6, 0.0, -0.4, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.2, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, -0.8, 0.0, -0.2, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.2, -0.8, -0.25, 0.0, 0.0, -0.2, 0.0, -0.2, 0.0, -0.2, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, -0.2, 0.0, 0.0, -0.2, -0.2, -0.2, -0.2, 0.0, 0.0, 0.0, 0.0, -0.4, -0.2, 0.0, 0.0, 0.0, -0.75, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0]
    },
    "time_pilot": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.5, 33.6, 35.8, 37.9, 40.0, 42.1, 44.2, 46.4, 48.5, 50.6, 52.8, 55.0, 57.3, 59.4, 61.6, 63.9, 66.0, 68.4, 70.6, 72.9, 75.4, 77.6, 79.7, 82.0, 84.4, 87.0, 89.1, 91.3, 93.8, 96.1, 98.4, 100.7, 103.3, 106.1, 109.0, 111.9, 114.6, 117.6, 119.8, 122.0, 124.2, 127.0, 129.1, 131.4, 133.6, 135.7, 137.9, 140.0, 142.2, 144.4, 146.5, 148.8, 151.0, 153.4, 155.8, 158.2, 160.6, 163.0, 165.1, 167.6, 169.9, 172.3, 174.6, 176.9, 179.2, 181.5, 183.9, 186.4, 188.8, 191.2, 193.6, 196.0, 198.5],
      "mean": [1341.67, 3254.55, 1372.73, 2900.0, 2090.91, 3354.55, 3300.0, 4218.18, 4045.45, 7091.67, 6583.33, 8783.33, 9236.36, 12063.64, 14241.67, 14636.36, 15845.45, 17836.36, 15818.18, 17533.33, 26081.82, 34581.82, 38100.0, 43818.18, 45350.0, 50618.18, 61054.55, 81718.18, 73854.55, 94733.34, 96454.55, 136616.67, 105166.66, 122036.37, 166741.67, 201381.81, 182136.36, 144366.67, 149145.45, 206172.73, 190309.09, 238881.81, 223818.19, 284890.91, 252236.36, 304263.62, 263800.0, 287725.0, 282616.66, 277858.34, 318045.47, 279590.91, 338690.91, 363309.09, 380658.34, 374390.91, 333145.47, 347475.0, 382345.47, 354672.72, 349158.34, 360763.62, 362041.66, 401863.62, 349472.72, 383450.0, 403436.38, 399366.66, 401081.81, 410590.91, 391175.0, 408163.62, 409781.81, 377509.09, 413345.47, 398600.0, 388709.09, 389363.62, 403066.66, 413518.19, 391733.34, 420027.28, 426390.91, 424208.34, 424200.0, 423516.66, 426009.09, 427209.09]
    },
    "tutankham": {
      "frames": [0.0, 2.2, 4.3, 6.4, 8.7, 10.8, 12.9, 15.0, 17.1, 19.2, 21.3, 23.4, 25.5, 27.7, 29.8, 31.9, 34.0, 36.1, 38.6, 40.7, 43.2, 45.5, 47.6, 50.0, 52.2, 54.5, 56.7, 58.9, 61.0, 63.2, 65.3, 67.7, 69.8, 72.0, 74.2, 76.4, 78.5, 80.6, 82.7, 85.0, 87.3, 89.4, 91.5, 93.6, 95.9, 98.3, 100.5, 102.7, 105.0, 107.1, 109.4, 111.6, 113.8, 116.1, 118.2, 120.3, 122.5, 124.7, 126.8, 129.3, 131.4, 133.6, 135.8, 137.9, 140.0, 142.2, 144.5, 146.9, 149.0, 151.4, 153.5, 156.0, 158.3, 160.4, 162.5, 164.9, 167.2, 169.7, 171.9, 174.2, 176.7, 179.2, 181.3, 183.8, 186.3, 188.8, 190.9, 193.5, 195.9, 198.0],
      "mean": [13.6, 18.0, 12.75, 24.8, 34.8, 23.0, 26.0, 30.25, 37.0, 28.0, 102.5, 75.8, 69.8, 77.8, 123.2, 124.6, 168.0, 176.75, 173.25, 184.4, 174.2, 185.6, 175.0, 189.0, 181.8, 182.4, 187.5, 191.2, 191.8, 206.8, 218.6, 222.75, 223.4, 227.6, 239.8, 237.75, 231.4, 245.4, 234.8, 223.6, 231.4, 242.0, 249.0, 243.8, 243.6, 233.6, 246.2, 237.0, 243.0, 251.2, 231.5, 244.6, 238.4, 238.8, 213.0, 243.6, 226.8, 199.8, 256.2, 245.2, 181.4, 204.6, 199.0, 184.5, 152.4, 183.8, 159.4, 167.0, 164.8, 160.2, 168.0, 169.0, 183.0, 186.2, 210.0, 200.0, 198.4, 206.6, 214.2, 207.4, 217.4, 207.0, 229.5, 225.8, 225.8, 226.4, 211.4, 224.6, 237.0, 235.0]
    },
    "up_n_down": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.5, 29.7, 31.9, 34.1, 36.2, 38.7, 41.2, 43.3, 45.4, 47.8, 50.4, 53.1, 55.3, 57.6, 60.4, 62.9, 65.5, 68.2, 70.7, 73.2, 75.7, 78.3, 80.6, 83.4, 86.3, 89.3, 92.0, 94.7, 97.1, 99.3, 101.4, 104.6, 106.9, 109.3, 111.8, 114.4, 117.0, 119.4, 121.8, 124.2, 126.7, 129.2, 131.7, 134.1, 136.8, 139.3, 141.9, 144.4, 146.9, 149.6, 152.1, 154.6, 157.3, 159.9, 162.6, 165.2, 167.9, 170.5, 173.2, 175.9, 178.7, 181.2, 183.9, 186.6, 189.3, 192.0, 194.7, 197.4],
      "mean": [98.46, 888.46, 993.85, 2277.5, 2780.83, 4618.46, 5112.31, 6899.17, 10040.0, 14143.85, 17550.0, 27769.23, 27539.23, 39702.31, 40214.17, 47536.67, 91114.16, 104802.3, 137768.33, 129835.38, 114571.54, 155016.67, 155736.16, 157059.17, 227973.08, 304193.34, 277268.34, 323496.94, 203158.47, 379627.69, 315298.34, 215235.0, 235444.61, 267613.84, 215290.0, 238750.0, 334361.66, 276264.62, 307462.31, 314120.0, 244566.16, 328190.0, 367797.69, 380246.94, 395847.69, 448280.0, 434319.22, 460747.5, 492394.16, 448519.22, 440526.94, 474857.69, 423165.84, 466318.34, 433621.53, 449528.47, 448500.78, 458847.5, 450038.34, 454803.84, 438334.62, 472125.38, 415955.84, 494365.0, 442406.94, 449534.62, 503150.78, 488157.5, 507217.5, 473418.47, 477036.16, 512800.0, 502811.66, 513923.84, 459060.0, 506391.53, 495740.0, 507832.5, 518020.0, 512615.38, 522961.53]
    },
    "venture": {
      "frames": [0.1, 2.8, 5.4, 7.8, 10.2, 12.6, 15.1, 17.2, 19.6, 21.9, 24.3, 26.6, 28.8, 31.2, 33.5, 35.7, 38.1, 40.6, 43.0, 45.3, 47.5, 49.6, 52.2, 54.4, 56.9, 59.1, 61.6, 64.2, 66.5, 68.9, 71.3, 73.5, 75.8, 78.1, 80.3, 82.6, 84.7, 86.8, 88.9, 91.0, 93.1, 95.2, 97.3, 99.6, 101.7, 103.9, 106.1, 108.4, 110.7, 113.0, 115.3, 117.4, 119.7, 122.0, 124.2, 126.5, 128.8, 131.0, 133.3, 135.6, 137.9, 140.0, 142.2, 144.3, 146.6, 148.7, 151.0, 153.2, 155.5, 157.8, 160.1, 162.4, 164.5, 166.8, 169.1, 171.4, 173.5, 175.8, 178.1, 180.4, 182.5, 184.8, 186.9, 189.0, 191.3, 193.6, 196.0, 198.3],
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
    },
    "video_pinball": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.5, 33.7, 35.9, 38.3, 40.6, 43.0, 45.3, 47.6, 49.8, 52.3, 54.7, 57.1, 59.5, 61.6, 63.8, 66.0, 68.1, 70.3, 72.4, 74.5, 76.8, 79.1, 81.3, 83.7, 85.8, 88.2, 90.3, 92.8, 95.1, 97.6, 99.8, 102.3, 104.8, 107.1, 109.3, 111.9, 114.5, 117.1, 119.7, 122.3, 124.4, 127.0, 129.6, 132.2, 134.6, 136.8, 139.2, 141.3, 143.6, 146.0, 148.2, 150.6, 153.2, 155.8, 158.4, 161.0, 163.6, 166.2, 168.8, 171.4, 173.9, 176.4, 179.1, 181.7, 184.2, 186.9, 189.4, 192.0, 194.1, 196.7, 198.8],
      "mean": [1750.0, 19170.86, 5411.86, 17077.57, 21939.71, 28367.0, 16742.43, 19832.33, 36622.17, 63751.67, 90707.84, 100674.57, 96528.34, 97776.57, 127291.43, 209988.17, 342679.84, 195259.28, 681875.31, 476303.72, 613132.69, 438964.0, 519017.0, 756629.19, 438529.84, 446925.72, 462406.66, 343338.44, 196847.0, 336229.16, 344827.5, 434376.0, 451231.0, 264132.66, 428875.5, 384988.0, 473500.28, 423960.66, 624460.0, 443962.0, 491614.0, 678397.69, 401369.16, 431339.5, 585386.31, 762600.31, 553794.0, 420425.28, 569435.69, 598549.31, 527825.44, 317757.66, 374431.84, 493555.72, 563180.5, 632977.81, 390496.16, 348808.84, 516568.66, 655561.69, 438445.16, 876016.0, 824810.88, 998496.69, 704990.69, 799982.0, 726996.69, 575013.69, 478411.84, 733826.0, 269777.34, 542911.12, 550276.19, 726094.19, 207226.0, 654776.5, 847439.0, 557639.5, 649110.5, 739673.88, 876019.31, 655137.81, 759689.88, 363188.84, 584554.19, 775303.81]
    },
    "wizard_of_wor": {
      "frames": [0.2, 2.5, 4.6, 6.9, 9.0, 11.3, 13.4, 15.7, 17.8, 19.9, 22.2, 24.3, 26.6, 28.7, 31.0, 33.1, 35.2, 37.5, 39.6, 41.9, 44.0, 46.3, 48.4, 50.7, 52.8, 54.9, 57.2, 59.3, 61.6, 63.7, 66.0, 68.1, 70.4, 72.5, 74.6, 76.9, 79.0, 81.3, 83.4, 85.7, 87.8, 89.9, 92.2, 94.3, 96.6, 98.7, 101.0, 103.1, 105.4, 107.5, 109.6, 111.9, 114.0, 116.3, 118.4, 120.7, 122.8, 125.1, 127.2, 129.3, 131.6, 133.7, 136.0, 138.1, 140.4, 142.5, 144.6, 146.9, 149.0, 151.3, 153.4, 155.7, 157.8, 160.1, 162.2, 164.3, 166.6, 168.7, 171.0, 173.1, 175.4, 177.5, 179.8, 181.9, 184.0, 186.3, 188.4, 190.7, 192.8, 195.1, 197.2, 199.3],
      "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
    },
    "yars_revenge": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.5, 12.6, 14.7, 16.8, 18.9, 21.0, 23.1, 25.2, 27.3, 29.4, 31.5, 33.6, 35.7, 37.8, 39.9, 42.0, 44.1, 46.2, 48.4, 50.5, 52.7, 54.8, 57.0, 59.2, 61.3, 63.5, 65.8, 68.0, 70.1, 72.5, 74.7, 76.9, 79.1, 81.3, 83.8, 86.6, 89.4, 92.1, 95.0, 98.0, 100.9, 103.8, 106.8, 109.7, 112.6, 115.5, 118.5, 121.4, 124.4, 127.4, 130.3, 133.3, 136.2, 139.1, 142.1, 145.1, 148.0, 151.0, 153.9, 156.9, 159.9, 162.8, 165.8, 168.7, 171.7, 174.7, 177.6, 180.6, 183.5, 186.4, 189.4, 192.4, 195.4, 198.3],
      "mean": [3378.43, 2600.5, 4883.64, 5466.5, 7234.64, 5649.15, 8410.15, 5699.31, 7500.43, 19333.14, 19500.36, 39286.57, 38121.43, 45552.36, 61418.08, 67547.84, 71480.5, 74804.36, 75430.0, 79857.29, 79873.46, 80306.14, 83625.0, 91099.29, 95888.93, 105307.21, 137602.0, 119067.21, 139943.28, 155873.08, 183257.23, 185843.28, 237349.92, 237908.0, 264635.78, 263468.38, 310277.53, 398892.0, 370896.78, 409428.94, 301321.69, 343599.56, 382389.72, 381089.62, 402251.84, 419845.34, 425231.06, 420752.06, 462348.47, 489216.5, 525754.69, 555133.38, 576498.88, 573243.62, 597656.44, 595850.56, 599672.75, 607350.56, 624181.94, 640831.0, 678065.69, 658331.62, 683903.94, 678068.94, 711270.62, 707698.94, 733718.69, 736350.75, 725792.44, 721446.06, 749497.31, 758249.56, 773827.56, 745499.56, 745735.38, 850486.31, 852420.81, 845158.25, 846060.69]
    },
    "zaxxon": {
      "frames": [0.0, 2.1, 4.2, 6.3, 8.4, 10.6, 12.7, 14.8, 16.9, 19.0, 21.1, 23.3, 25.4, 27.5, 29.7, 31.9, 34.0, 36.2, 38.4, 40.5, 42.7, 44.9, 47.0, 49.1, 51.3, 53.6, 55.9, 58.0, 60.2, 62.6, 65.0, 67.3, 69.4, 71.8, 73.9, 76.0, 78.3, 80.6, 83.0, 85.4, 87.5, 89.7, 91.8, 94.0, 96.2, 98.4, 100.7, 103.0, 105.3, 107.7, 110.1, 112.5, 114.9, 117.3, 119.7, 122.2, 124.6, 127.1, 129.5, 132.0, 134.4, 136.9, 139.3, 141.8, 144.3, 146.7, 149.3, 151.8, 154.3, 156.9, 159.4, 161.5, 164.1, 166.6, 169.1, 171.2, 173.7, 175.8, 177.9, 180.0, 182.1, 184.2, 186.3, 188.5, 190.6, 192.7, 194.9, 197.0, 199.2],
      "mean": [0.0, 0.0, 31.58, 0.0, 289.47, 1047.37, 2730.0, 2105.26, 2710.0, 5160.0, 6000.0, 7747.37, 9375.0, 10525.0, 11694.74, 12752.63, 15584.21, 16315.79, 16105.26, 17726.32, 18630.0, 20000.0, 20160.0, 21952.63, 23247.37, 20065.0, 24170.0, 24135.0, 25526.32, 29410.53, 29475.0, 29480.0, 32295.0, 32426.32, 32955.0, 36620.0, 36857.89, 37610.53, 40021.05, 44640.0, 40826.32, 42589.47, 41980.0, 40826.32, 46505.0, 47630.0, 47063.16, 52350.0, 48870.0, 52631.58, 47670.0, 51210.0, 50852.63, 50325.0, 51700.0, 48636.84, 51695.0, 51740.0, 52647.37, 52945.0, 53205.0, 54047.37, 52470.0, 54247.37, 54115.79, 54370.0, 55063.16, 55789.47, 54600.0, 54736.84, 54100.0, 56321.05, 57330.0, 55950.0, 55505.26, 56336.84, 54794.74, 60178.95, 60594.74, 60263.16, 57945.0, 59940.0, 58820.0, 60040.0, 60221.05, 57810.53, 60984.21, 61236.84, 58115.0]
    }
  },
  "muzero_sticky_res2_adam": {
    "alien": {
      "frames": [200],
      "mean": [70192.35257735907]
    },
    "amidar": {
      "frames": [200],
      "mean": [1197.3800140380858]
    },
    "assault": {
      "frames": [200],
      "mean": [33292.21669104064]
    },
    "asterix": {
      "frames": [200],
      "mean": [862406.6490147783]
    },
    "asteroids": {
      "frames": [200],
      "mean": [476412.00213414634]
    },
    "atlantis": {
      "frames": [200],
      "mean": [1137475.125]
    },
    "bank_heist": {
      "frames": [200],
      "mean": [27219.802028542697]
    },
    "battle_zone": {
      "frames": [200],
      "mean": [178716.896225742]
    },
    "beam_rider": {
      "frames": [200],
      "mean": [333077.4430970149]
    },
    "berzerk": {
      "frames": [200],
      "mean": [2705.8172994760366]
    },
    "bowling": {
      "frames": [200],
      "mean": [131.654867594221]
    },
    "boxing": {
      "frames": [200],
      "mean": [100.0]
    },
    "breakout": {
      "frames": [200],
      "mean": [758.03979552919]
    },
    "centipede": {
      "frames": [200],
      "mean": [874301.6440625]
    },
    "chopper_command": {
      "frames": [200],
      "mean": [5989.55225824005]
    },
    "crazy_climber": {
      "frames": [200],
      "mean": [158541.58454517327]
    },
    "defender": {
      "frames": [200],
      "mean": [557200.7450248756]
    },
    "demon_attack": {
      "frames": [200],
      "mean": [143838.03521455225]
    },
    "double_dunk": {
      "frames": [200],
      "mean": [23.910569268513502]
    },
    "enduro": {
      "frames": [200],
      "mean": [2365.8099926757814]
    },
    "fishing_derby": {
      "frames": [200],
      "mean": [73.9363636710427]
    },
    "freeway": {
      "frames": [200],
      "mean": [33.86567185055557]
    },
    "frostbite": {
      "frames": [200],
      "mean": [374769.75543811277]
    },
    "gopher": {
      "frames": [200],
      "mean": [122882.499921875]
    },
    "gravitar": {
      "frames": [200],
      "mean": [8006.930690652073]
    },
    "hero": {
      "frames": [200],
      "mean": [37234.31021012931]
    },
    "ice_hockey": {
      "frames": [200],
      "mean": [41.65853665979897]
    },
    "jamesbond": {
      "frames": [200],
      "mean": [28626.225480621935]
    },
    "kangaroo": {
      "frames": [200],
      "mean": [13837.9999609375]
    },
    "krull": {
      "frames": [200],
      "mean": [72570.49524288367]
    },
    "kung_fu_master": {
      "frames": [200],
      "mean": [116726.96101409313]
    },
    "montezuma_revenge": {
      "frames": [200],
      "mean": [2500.0]
    },
    "ms_pacman": {
      "frames": [200],
      "mean": [70659.76245358911]
    },
    "name_this_game": {
      "frames": [200],
      "mean": [101197.71128731343]
    },
    "phoenix": {
      "frames": [200],
      "mean": [815728.70046875]
    },
    "pitfall": {
      "frames": [200],
      "mean": [0.0]
    },
    "pong": {
      "frames": [200],
      "mean": [20.94685994023862]
    },
    "private_eye": {
      "frames": [200],
      "mean": [100.0]
    },
    "qbert": {
      "frames": [200],
      "mean": [94906.25]
    },
    "riverraid": {
      "frames": [200],
      "mean": [171673.78117226367]
    },
    "road_runner": {
      "frames": [200],
      "mean": [531097.00078125]
    },
    "robotank": {
      "frames": [200],
      "mean": [100.58823521931966]
    },
    "seaquest": {
      "frames": [200],
      "mean": [999659.1843905472]
    },
    "skiing": {
      "frames": [200],
      "mean": [-30000.0]
    },
    "solaris": {
      "frames": [200],
      "mean": [5132.9468357252035]
    },
    "space_invaders": {
      "frames": [200],
      "mean": [3645.6337890625]
    },
    "star_gunner": {
      "frames": [200],
      "mean": [154548.25893967663]
    },
    "surround": {
      "frames": [200],
      "mean": [9.900452570677883]
    },
    "tennis": {
      "frames": [200],
      "mean": [-0.0049261083743842365]
    },
    "time_pilot": {
      "frames": [200],
      "mean": [424011.161256068]
    },
    "tutankham": {
      "frames": [200],
      "mean": [347.9901959288354]
    },
    "up_n_down": {
      "frames": [200],
      "mean": [634898.1770320197]
    },
    "venture": {
      "frames": [200],
      "mean": [1731.4655140843884]
    },
    "video_pinball": {
      "frames": [200],
      "mean": [865543.44125]
    },
    "wizard_of_wor": {
      "frames": [200],
      "mean": [100096.60163834952]
    },
    "yars_revenge": {
      "frames": [200],
      "mean": [219838.0946731188]
    },
    "zaxxon": {
      "frames": [200],
      "mean": [154131.86240042892]
    }
  }
}


==> anc/pacman_reanalyse_frac.json <==
{
  "0": [{"frames":[0.1, 0.3, 0.4, 0.6, 0.8, 1.0, 1.2, 1.4, 1.6, 1.8, 2.0, 2.2, 2.3, 2.5, 2.7, 2.9, 3.1, 3.3, 3.5, 3.6, 3.8, 4.0, 4.2, 4.4, 4.6, 4.8, 5.0, 5.2, 5.4, 5.5, 5.7, 5.9, 6.1, 6.3, 6.5, 6.7, 6.9, 7.1, 7.3, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0, 9.2, 9.3, 9.5, 9.7, 9.9, 10.1, 10.3, 10.5, 10.7, 10.9, 11.0, 11.2, 11.4, 11.6, 11.8, 12.0, 12.2, 12.3, 12.5, 12.7, 12.9, 13.1, 13.3, 13.5, 13.7, 13.9, 14.0, 14.2, 14.4, 14.6, 14.8, 15.0, 15.2, 15.4, 15.6, 15.7, 15.9, 16.1, 16.3, 16.5, 16.7, 16.9, 17.1, 17.3, 17.4, 17.6, 17.8, 18.0, 18.2, 18.4, 18.6, 18.8, 19.0, 19.2, 19.4, 19.6, 19.8, 20.0, 20.2, 20.4, 20.6, 20.8, 21.0, 21.2, 21.4, 21.6, 21.8, 22.0, 22.2, 22.4, 22.6, 22.9, 23.1, 23.3, 23.6, 23.8, 24.1, 24.3, 24.6, 24.8, 25.1, 25.3, 25.6, 25.8, 26.1, 26.4, 26.6, 26.9, 27.1, 27.4, 27.6, 27.9, 28.1, 28.4, 28.6, 28.9, 29.2, 29.4, 29.7, 30.0, 30.2, 30.5, 30.7, 31.0, 31.3, 31.6, 31.8, 32.1, 32.4, 32.7, 33.0, 33.2, 33.5, 33.8, 34.1, 34.4, 34.7, 35.0, 35.3, 35.6, 35.9, 36.2, 36.5, 36.7, 37.1, 37.4, 37.7, 38.0, 38.3, 38.5, 38.8, 39.1, 39.4, 39.7, 40.0, 40.3, 40.6, 40.9, 41.2, 41.5, 41.8, 42.1, 42.4, 42.7, 43.0, 43.3, 43.6, 43.9, 44.2, 44.5, 44.8, 45.1, 45.4, 45.7, 46.0, 46.4, 46.7, 47.0, 47.4, 47.7, 48.0, 48.4, 48.7, 49.1, 49.5, 49.9, 50.2, 50.6, 51.0, 51.4, 51.7, 52.1, 52.5, 52.9, 53.2, 53.6, 54.0, 54.4, 54.8, 55.1, 55.5, 55.9, 56.3, 56.6, 57.0, 57.4, 57.8, 58.2, 58.6, 59.0, 59.4, 59.8, 60.2, 60.6, 61.0, 61.4, 61.8, 62.2, 62.6, 63.0, 63.3, 63.7, 64.1, 64.5, 64.8, 65.2, 65.6, 66.0, 66.3, 66.7, 67.1, 67.5, 67.9, 68.3, 68.6, 69.0, 69.4, 69.8, 70.2, 70.6, 71.0, 71.4, 71.8, 72.2, 72.6, 73.0, 73.4, 73.8, 74.2, 74.6, 75.0, 75.4, 75.9, 76.3, 76.7, 77.2, 77.6, 78.0, 78.5, 78.9, 79.3, 79.8, 80.3, 80.7, 81.2, 81.6, 82.1, 82.6, 83.0, 83.5, 84.0, 84.5, 84.9, 85.4, 85.8, 86.3, 86.8, 87.3, 87.8, 88.2, 88.7, 89.2, 89.6, 90.1, 90.5, 90.9, 91.4, 91.8, 92.2, 92.6, 93.0, 93.5, 93.9, 94.3, 94.8, 95.2, 95.7, 96.2, 96.6, 97.1, 97.5, 98.0, 98.5, 98.9, 99.4, 99.8, 100.3, 100.7, 101.1, 101.5, 101.9, 102.4, 102.8, 103.2, 103.6, 104.1, 104.5, 104.9, 105.3, 105.8, 106.2, 106.6, 107.0, 107.5, 107.9, 108.3, 108.7, 109.2, 109.6, 110.0, 110.4, 110.8, 111.3, 111.7, 112.1, 112.5, 112.9, 113.4, 113.8, 114.2, 114.6, 115.1, 115.5, 115.9, 116.3, 116.7, 117.2, 117.6, 118.0, 118.4, 118.9, 119.3, 119.7, 120.2, 120.6, 121.0, 121.4, 121.8, 122.3, 122.7, 123.1, 123.5, 124.0, 124.4, 124.8, 125.2, 125.6, 126.1, 126.5, 126.9, 127.4, 127.8, 128.2, 128.6, 129.1, 129.5, 129.9, 130.4, 130.8, 131.2, 131.6, 132.1, 132.5, 133.0, 133.4, 133.8, 134.3, 134.8, 135.2, 135.6, 136.1, 136.5, 137.0, 137.4, 137.8, 138.3, 138.7, 139.2, 139.6, 140.0, 140.5, 140.9, 141.4, 141.7, 142.1, 142.5, 142.9, 143.3, 143.7, 144.1, 144.6, 145.0, 145.4, 145.9, 146.3, 146.8, 147.2, 147.6, 148.1, 148.5, 148.9, 149.4, 149.8, 150.2, 150.7, 151.1, 151.5, 152.0, 152.4, 152.9, 153.3, 153.8, 154.2, 154.7, 155.2, 155.6, 156.1, 156.6, 157.1, 157.5, 158.0, 158.5, 158.9, 159.4, 159.9, 160.3, 160.8, 161.3, 161.8, 162.3, 162.7, 163.2, 163.7, 164.2, 164.7, 165.2, 165.7, 166.1, 166.6, 167.1, 167.6, 168.1, 168.6, 169.0, 169.5, 169.9, 170.4, 170.9, 171.4, 171.9, 172.4, 172.9, 173.4, 173.9, 174.4, 174.9, 175.4, 176.0, 176.5, 176.9, 177.4, 178.0, 178.5, 179.0, 179.6, 180.1, 180.6, 181.2, 181.7, 182.2, 182.8, 183.3, 183.9, 184.4, 184.9, 185.5, 186.0, 186.6, 187.1, 187.6, 188.2, 188.7, 189.3, 189.9, 190.5, 191.0, 191.5, 192.1, 192.6, 193.1, 193.7, 194.3, 194.9, 195.5, 196.1, 196.7, 197.3, 197.9, 198.6, 199.2, 199.8, 200.4, 201.0, 201.6, 202.3, 202.9, 203.4, 203.8, 204.3, 204.8, 205.3, 205.8, 206.4, 207.0, 207.6, 208.3, 209.1, 209.8, 210.6, 211.4, 212.2, 212.9, 213.8, 214.7, 215.5, 216.3, 217.0, 217.8, 218.6, 219.4, 220.2, 221.0, 221.9, 222.7, 223.5, 224.3, 225.1, 225.8, 226.6, 227.3, 228.0, 228.8, 229.6, 230.4, 231.2, 232.0, 232.9, 233.8, 234.6, 235.5, 236.4, 237.2, 238.1, 238.9, 239.8, 240.8, 241.7, 242.7, 243.7, 244.7, 245.8, 246.8, 247.9, 249.1, 250.1, 251.1, 252.1, 253.1, 254.2, 255.2, 256.3, 257.4, 258.4, 259.5, 260.6, 261.7, 262.8, 263.8, 265.0, 266.2, 267.3, 268.5, 269.7, 270.9, 272.1, 273.3, 274.4, 275.6, 276.8, 278.0, 279.2, 280.4, 281.6, 282.8, 283.9, 285.0, 286.1, 287.2, 288.3, 289.5, 290.6, 291.8, 293.0, 294.2, 295.3, 296.4, 297.6, 298.8, 300.0, 301.3, 302.5, 303.8, 305.1, 306.4, 307.7, 309.0, 310.3, 311.6, 312.9, 314.2, 315.4, 316.6, 317.9, 319.1, 320.4, 321.4, 322.1, 323.0, 324.1, 325.3, 326.4, 327.6, 328.8, 330.1, 331.4, 332.8, 334.3, 335.8, 337.4, 339.2, 341.2, 342.6, 343.6, 344.7, 345.9, 347.2, 348.5, 349.9, 351.4, 353.0, 354.7, 356.4, 358.2, 360.2, 362.1, 364.1, 366.2, 367.7, 368.7, 369.9, 371.3, 372.7, 374.1, 375.7, 377.3, 379.0, 380.8, 382.7, 384.5, 386.2, 388.0, 390.0, 392.1, 393.3, 394.6, 396.1, 397.8, 399.5, 401.4, 403.3, 405.1, 406.7, 408.3, 410.1, 412.0, 414.0, 416.0, 418.3, 420.2, 421.2, 422.5, 423.9, 425.3, 427.0, 428.8, 430.5, 432.3, 434.1, 436.0, 437.9, 439.8, 441.8, 444.0, 446.4, 447.7, 448.9, 450.4, 452.0, 453.8, 455.7, 457.8, 459.9, 460.8, 461.9, 463.1, 464.5, 466.0, 467.7, 469.4, 471.2, 473.0, 474.8, 476.7, 478.6, 480.5, 482.5, 484.4, 486.3, 488.1, 489.9, 491.6, 493.3, 495.0, 496.7, 498.5, 500.3, 502.1, 503.8, 505.6, 507.3, 509.1, 510.9, 512.9, 514.8, 516.7, 518.7, 520.6, 522.4, 524.0, 525.7, 527.4, 529.2, 531.2, 533.1, 535.1, 537.1, 539.1, 541.0, 542.9, 544.9, 546.9, 548.7, 550.5, 552.3, 554.0, 555.9, 557.6, 559.4, 561.4, 563.4, 565.4, 567.5, 569.5, 571.4, 573.3, 575.3, 577.3, 579.4, 581.4, 583.5, 585.4, 587.3, 589.3, 591.2, 593.1, 595.1, 597.0, 598.9, 600.9, 602.8, 604.8, 606.8, 608.6, 610.5, 612.3, 614.2, 616.2, 618.0, 619.8, 621.7, 623.5, 624.5, 625.6, 626.8, 628.1, 629.7, 631.3, 633.0, 634.8, 636.7, 638.7, 640.8, 642.9, 645.0, 647.3, 649.6, 651.6, 653.7, 655.5, 657.3, 659.2, 661.1, 663.1, 665.1, 667.2, 669.2, 671.2, 673.2, 675.1, 676.8, 678.6, 680.4, 682.2, 683.9, 685.7, 687.6, 689.6, 691.5, 693.5, 695.4, 697.3, 699.2, 701.1, 702.9, 704.9, 706.8, 708.8, 710.9, 713.0, 715.1, 717.1, 719.2, 721.2, 723.2, 725.2, 727.1, 729.2, 731.0, 733.0, 735.0, 736.9, 738.9, 740.9, 743.0, 745.2, 747.4, 749.6, 751.9, 754.2, 756.4, 758.5, 760.5, 762.6, 764.6, 766.7, 768.7, 770.7, 772.8, 775.0, 777.0, 778.9, 780.8, 782.8, 784.9, 786.7, 788.7, 790.6, 792.5, 794.4, 796.4, 798.3, 800.1, 802.0, 803.9, 805.9, 807.8, 809.8, 811.7, 813.5, 815.4, 817.4, 819.3, 821.1, 823.0, 825.0, 826.3, 827.5, 828.8, 830.2, 831.8, 833.6, 835.4, 837.3, 839.3, 841.4, 843.6, 845.9, 848.4, 851.0, 853.8, 856.7, 858.3, 859.9, 861.7, 863.4, 865.3, 867.1, 869.1, 871.2, 873.5, 875.9, 878.5, 881.1, 882.6, 884.3, 886.2, 888.0, 890.0, 891.9, 893.8, 895.7, 897.7, 899.8, 901.9, 904.0, 906.3, 908.7, 911.4, 913.6, 915.0, 916.9, 919.4],
      "mean": [204.69, 223.68, 236.98, 238.11, 259.37, 269.06, 252.0, 254.58, 277.47, 253.05, 249.9, 254.74, 245.52, 257.05, 236.32, 247.29, 244.42, 245.94, 243.79, 235.58, 241.56, 256.84, 248.84, 234.79, 257.47, 274.58, 257.37, 249.79, 235.0, 247.79, 259.38, 260.63, 262.53, 256.67, 233.37, 247.81, 247.58, 249.79, 266.25, 277.47, 239.05, 252.4, 256.95, 261.25, 248.32, 254.11, 251.35, 264.84, 263.02, 276.74, 272.11, 271.15, 252.32, 257.4, 265.68, 229.68, 257.71, 253.05, 247.92, 254.63, 236.0, 256.77, 242.11, 254.42, 231.77, 269.37, 242.5, 238.42, 256.95, 245.73, 240.74, 266.56, 249.79, 260.0, 247.81, 274.11, 251.77, 255.58, 278.32, 247.6, 261.16, 254.21, 243.02, 242.11, 246.35, 282.63, 282.32, 251.67, 266.84, 260.52, 256.42, 253.68, 251.35, 315.58, 267.71, 297.89, 288.63, 348.85, 319.79, 274.11, 300.1, 327.05, 331.35, 333.68, 390.63, 332.81, 287.68, 288.02, 328.32, 319.16, 292.4, 310.74, 274.27, 326.53, 301.47, 287.81, 337.16, 348.85, 438.21, 416.74, 456.25, 463.68, 575.68, 564.48, 557.26, 530.0, 513.16, 610.21, 567.71, 590.95, 593.75, 506.95, 574.84, 545.83, 582.32, 647.92, 632.0, 594.84, 640.31, 648.0, 640.42, 668.02, 671.26, 728.65, 760.53, 768.84, 712.6, 785.47, 806.25, 785.47, 828.84, 879.38, 956.0, 925.42, 910.53, 998.11, 989.06, 982.42, 1037.71, 1131.89, 1069.26, 1105.42, 981.89, 1037.05, 1002.08, 987.16, 1044.38, 1001.05, 1037.47, 1061.88, 1195.79, 1142.5, 1237.89, 1213.26, 1273.96, 1134.11, 1109.17, 1127.16, 1127.79, 1155.52, 1195.58, 1242.0, 1193.85, 1220.11, 1234.69, 1232.11, 1320.84, 1371.77, 1335.26, 1289.17, 1258.53, 1420.63, 1288.96, 1407.05, 1476.15, 1393.05, 1491.05, 1522.29, 1518.53, 1606.21, 1620.73, 1709.37, 1527.6, 1650.74, 1738.21, 1826.46, 1645.79, 1855.52, 1778.63, 1882.53, 1886.15, 2086.32, 1983.96, 2043.16, 2036.53, 2058.65, 2054.74, 1989.06, 2179.37, 2189.16, 2190.83, 2228.74, 2255.05, 2153.85, 2197.37, 2327.29, 2276.21, 2354.74, 2383.85, 2376.32, 2270.0, 2311.37, 2386.21, 2437.08, 2404.21, 2344.79, 2345.89, 2289.47, 2380.62, 2354.21, 2352.0, 2415.73, 2381.68, 2620.31, 2518.21, 2486.32, 2555.31, 2421.47, 2469.79, 2415.58, 2440.32, 2418.33, 2361.79, 2340.52, 2450.42, 2430.21, 2512.19, 2413.89, 2643.75, 2572.95, 2436.74, 2668.54, 2687.68, 2688.95, 2621.15, 2666.95, 2818.44, 2877.26, 2673.16, 2789.06, 2884.11, 2876.46, 2898.32, 2859.79, 2924.06, 2922.95, 2791.25, 2919.79, 2866.63, 3017.71, 2974.74, 2895.47, 2932.92, 3369.79, 3086.77, 3099.16, 2998.84, 3015.42, 2966.11, 3346.56, 2947.68, 2915.68, 3120.94, 3201.05, 3113.54, 3044.63, 2912.0, 3164.38, 3323.89, 3011.26, 3163.12, 3092.42, 3023.54, 3186.74, 3167.79, 3378.12, 3199.47, 3318.23, 3494.0, 3425.26, 3425.42, 3480.21, 3438.75, 3387.05, 3444.11, 3544.06, 3518.84, 3402.19, 3478.74, 3604.0, 3667.29, 3535.68, 3652.0, 3478.23, 3641.47, 3566.77, 3740.63, 3624.84, 3745.0, 3918.84, 4146.25, 3912.95, 3982.0, 3951.98, 3717.47, 4010.52, 3932.21, 3960.0, 4050.52, 4110.21, 4102.53, 4499.91, 4200.0, 4633.75, 4582.0, 4656.74, 4683.85, 4666.0, 4845.1, 4656.32, 4657.58, 4446.15, 4750.32, 4744.69, 4813.37, 4887.26, 4615.62, 4904.74, 4781.98, 4566.53, 4824.21, 4653.33, 4924.95, 4841.91, 5142.71, 5012.0, 5117.29, 5122.95, 5412.44, 5371.04, 5552.42, 5732.3, 5311.79, 5424.55, 5682.5, 5569.69, 5918.02, 5779.71, 5798.86, 5937.85, 5632.75, 5655.16, 5705.83, 5877.92, 5915.02, 5624.23, 5433.38, 5662.53, 5710.63, 5756.67, 5650.23, 5907.38, 5560.42, 5996.12, 5943.66, 6038.32, 6246.87, 5681.04, 5992.55, 6010.12, 5908.46, 5808.96, 6337.01, 6279.93, 6004.67, 6014.4, 6200.01, 6255.95, 6199.47, 6071.47, 6384.93, 6297.93, 6288.58, 6796.58, 6076.34, 6408.89, 5897.26, 6173.88, 6410.74, 6670.28, 6605.33, 6424.76, 6772.6, 6385.23, 6296.15, 6477.84, 6514.77, 6273.52, 6620.35, 6634.35, 6234.29, 5162.11, 5889.47, 6067.92, 6412.0, 6532.2, 6316.75, 6689.59, 6300.14, 6484.87, 6231.69, 6538.35, 6381.47, 6245.42, 6564.57, 6747.39, 6796.92, 6927.07, 6832.85, 7015.22, 7050.27, 6912.98, 6910.86, 7158.52, 6971.42, 6986.79, 6767.22, 7050.12, 7166.3, 7028.78, 7354.91, 7252.69, 7334.18, 7210.52, 7899.71, 7224.68, 7752.92, 8095.53, 7972.62, 7885.38, 7714.06, 7993.76, 7851.26, 7674.29, 7932.33, 7544.53, 7792.94, 8275.4, 7836.33, 8245.35, 7871.82, 8148.24, 7973.86, 8026.03, 7553.6, 8103.19, 8039.26, 8302.26, 8420.66, 8863.75, 8146.66, 8097.58, 7853.11, 8105.31, 8539.21, 8773.44, 8254.57, 8298.44, 8244.87, 8654.21, 8315.26, 8516.24, 9025.36, 8959.59, 8885.75, 8911.25, 8578.46, 8634.7, 9493.73, 8894.93, 8909.71, 9757.88, 9076.42, 9056.05, 9185.81, 9272.67, 9667.01, 9881.31, 10248.38, 9455.63, 9436.95, 8947.83, 9470.52, 9386.11, 9467.06, 9381.08, 8885.82, 9112.06, 9838.76, 9780.37, 10328.31, 10208.52, 9458.96, 9469.48, 9418.79, 9181.6, 8963.18, 9445.43, 9921.24, 10186.83, 10073.83, 9963.67, 10370.58, 9955.25, 10198.76, 11055.09, 10178.81, 10674.0, 10297.56, 10283.87, 10497.85, 10958.93, 10420.82, 10389.12, 8082.75, 8377.46, 8281.66, 8546.57, 8796.28, 9612.82, 10494.87, 10933.61, 12957.28, 13882.15, 12729.38, 13087.27, 13497.45, 14236.56, 13059.71, 13567.9, 14911.25, 13555.49, 13083.46, 13091.34, 12053.23, 12654.23, 13102.88, 13526.69, 13694.19, 14166.27, 14226.12, 12759.88, 13169.97, 13650.67, 13139.28, 12528.89, 12959.37, 12307.16, 12373.92, 13244.62, 14239.84, 14361.57, 14725.47, 15265.77, 15040.95, 15038.27, 14939.66, 14194.67, 13866.96, 14654.74, 14881.93, 14595.08, 16189.84, 15886.15, 16035.96, 16101.04, 15558.11, 16124.96, 15557.28, 17193.57, 16897.58, 16366.46, 16411.52, 16334.03, 16091.17, 16384.69, 16702.66, 17536.26, 17160.14, 16429.77, 16495.28, 16919.26, 16989.99, 16770.57, 17705.58, 17344.85, 18766.12, 18915.68, 18738.97, 18927.54, 19146.05, 19052.14, 19499.78, 18488.01, 19109.45, 18873.95, 19066.52, 19435.04, 19523.46, 19000.06, 19985.89, 18451.54, 18910.32, 19228.32, 18589.71, 19052.05, 18561.81, 19342.71, 19584.48, 20046.11, 19265.46, 19003.55, 18786.51, 19864.46, 20686.86, 20770.32, 21796.19, 20430.7, 21611.8, 21579.26, 21757.27, 23099.48, 21286.18, 22044.93, 22510.67, 22111.58, 21481.45, 22223.04, 21745.25, 21132.91, 21713.25, 23116.05, 19257.18, 13071.57, 14979.53, 18662.52, 20097.46, 21375.0, 20204.88, 21670.38, 22213.74, 22886.47, 23783.5, 24573.53, 25809.44, 26427.84, 28168.47, 29199.54, 29698.51, 12904.69, 18463.48, 20766.67, 21526.72, 23310.26, 23922.04, 25596.05, 26659.84, 28323.29, 29023.84, 30393.32, 31064.23, 31587.21, 32086.42, 33445.95, 28744.41, 17696.52, 20232.78, 23189.32, 23551.88, 24319.82, 25448.46, 28231.63, 28610.9, 28240.99, 30117.74, 30836.52, 30292.26, 28815.58, 32018.26, 35027.74, 24182.68, 19361.52, 23612.55, 27565.23, 29471.07, 30498.79, 32075.74, 30654.25, 29419.33, 27222.47, 29566.94, 31949.95, 33403.0, 34736.31, 36053.53, 39828.5, 15562.2, 20559.84, 23582.82, 26891.63, 26891.63, 31126.42, 30862.16, 30050.79, 32070.58, 31771.11, 33059.86, 33415.42, 33879.64, 35654.47, 39710.68, 30068.2, 21478.89, 24543.4, 27443.11, 31308.89, 32179.12, 34521.74, 37082.36, 24240.9, 17569.26, 22025.54, 24248.25, 25433.11, 27622.25, 31112.89, 30622.35, 31849.32, 31852.15, 32988.25, 33286.25, 33467.86, 34139.42, 34343.09, 32083.73, 32506.81, 32365.32, 31739.71, 29740.64, 30123.28, 31056.58, 31937.8, 30702.42, 31665.94, 30345.05, 31749.41, 30644.45, 32556.73, 32446.15, 32419.21, 35617.42, 31260.29, 35860.24, 33444.79, 33720.55, 30075.62, 30714.76, 30224.63, 30879.61, 33695.95, 34624.02, 34634.22, 35152.11, 34836.35, 35780.99, 35571.31, 36026.25, 34815.66, 34604.01, 32167.71, 31916.81, 31789.53, 33691.19, 32144.34, 31912.24, 33770.16, 35408.37, 36458.29, 37032.78, 36855.81, 34334.21, 34002.67, 36427.94, 35832.14, 36762.78, 36910.25, 36136.43, 36214.78, 34849.81, 35364.32, 35771.3, 34940.12, 35034.88, 35399.31, 35322.98, 34692.74, 37694.24, 35587.0, 36227.03, 35299.09, 33391.52, 34448.08, 34016.86, 36345.06, 33111.99, 34355.41, 34465.96, 36299.42, 21564.19, 18998.15, 22944.37, 23992.75, 27917.53, 28920.58, 31281.74, 32731.63, 33679.12, 35190.99, 36528.07, 37178.98, 38162.14, 40627.88, 42690.57, 38939.09, 38613.26, 37476.65, 34648.48, 32279.19, 35087.5, 36956.62, 36477.29, 37724.32, 38726.46, 37373.74, 36696.71, 36527.26, 33414.22, 32565.94, 33226.16, 33740.99, 33076.76, 32348.23, 34923.58, 35606.12, 35297.11, 36463.24, 37121.3, 33102.11, 36689.3, 35037.86, 34769.84, 36188.98, 36357.46, 35598.36, 38830.68, 38984.12, 38982.15, 37087.03, 40047.52, 39297.32, 37357.03, 36986.76, 36879.08, 36393.78, 34077.46, 34418.7, 37640.37, 36937.36, 35769.94, 36575.21, 38884.54, 39024.26, 41753.27, 40864.14, 43048.46, 43131.81, 43198.14, 41403.48, 38560.37, 37237.74, 41606.72, 39445.94, 39108.45, 37817.33, 38868.04, 42359.53, 41336.46, 37357.73, 36154.23, 37605.2, 40085.46, 36497.93, 36492.24, 36296.09, 37111.5, 35705.24, 38795.62, 36965.4, 35475.89, 34255.67, 38640.78, 35841.8, 37729.81, 37536.21, 37413.32, 36683.5, 34850.34, 37173.71, 37576.19, 35506.66, 35698.43, 37415.77, 33248.79, 17431.18, 24399.74, 26386.37, 29277.35, 31149.84, 33659.75, 35144.37, 37697.84, 37731.0, 39231.0, 41675.32, 44982.77, 46866.26, 51932.67, 56771.42, 42285.25, 26759.85, 33312.85, 32550.37, 33635.95, 36359.42, 38233.71, 38840.58, 42182.77, 42203.21, 47394.47, 56621.62, 33330.06, 28401.36, 34413.96, 35080.53, 36940.77, 35685.62, 35847.5, 36965.79, 36916.79, 39385.79, 40502.37, 40834.58, 42427.14, 43807.32, 48369.33, 60340.79, 24281.53, 32586.21, 41500.89, 56795.11]
    },
    {
      "frames": [0.1, 0.5, 0.8, 1.1, 1.4, 1.7, 2.0, 2.3, 2.7, 3.0, 3.3, 3.6, 3.9, 4.2, 4.6, 4.9, 5.2, 5.5, 5.8, 6.1, 6.5, 6.8, 7.1, 7.4, 7.7, 8.0, 8.4, 8.7, 9.0, 9.3, 9.6, 9.9, 10.2, 10.6, 10.9, 11.2, 11.5, 11.8, 12.1, 12.5, 12.8, 13.1, 13.4, 13.7, 14.0, 14.3, 14.7, 15.0, 15.3, 15.6, 15.9, 16.2, 16.6, 16.9, 17.2, 17.5, 17.8, 18.2, 18.5, 18.8, 19.2, 19.5, 19.8, 20.2, 20.5, 20.8, 21.2, 21.5, 21.8, 22.1, 22.4, 22.8, 23.1, 23.5, 23.9, 24.4, 24.8, 25.2, 25.6, 26.0, 26.5, 26.9, 27.3, 27.7, 28.2, 28.6, 29.0, 29.4, 29.8, 30.3, 30.7, 31.1, 31.5, 31.9, 32.4, 32.8, 33.2, 33.6, 34.0, 34.5, 34.9, 35.4, 35.8, 36.3, 36.8, 37.2, 37.7, 38.2, 38.6, 39.1, 39.6, 40.1, 40.6, 41.1, 41.6, 42.1, 42.6, 43.1, 43.6, 44.1, 44.6, 45.1, 45.7, 46.2, 46.7, 47.2, 47.8, 48.3, 48.9, 49.4, 50.0, 50.6, 51.2, 51.8, 52.3, 52.9, 53.6, 54.2, 54.8, 55.4, 56.0, 56.6, 57.3, 57.9, 58.5, 59.2, 59.8, 60.5, 61.1, 61.8, 62.4, 63.1, 63.7, 64.4, 65.0, 65.7, 66.4, 67.0, 67.6, 68.3, 68.9, 69.6, 70.2, 70.9, 71.5, 72.2, 72.9, 73.5, 74.2, 74.8, 75.5, 76.1, 76.8, 77.5, 78.1, 78.8, 79.5, 80.2, 80.9, 81.5, 82.2, 82.9, 83.6, 84.3, 85.0, 85.7, 86.4, 87.1, 87.8, 88.5, 89.2, 89.9, 90.6, 91.3, 91.9, 92.6, 93.3, 93.9, 94.6, 95.3, 96.0, 96.7, 97.4, 98.1, 98.8, 99.5, 100.2, 100.9, 101.7, 102.4, 103.0, 103.7, 104.4, 105.1, 105.8, 106.5, 107.2, 107.9, 108.5, 109.2, 109.9, 110.6, 111.3, 112.0, 112.7, 113.4, 114.1, 114.8, 115.5, 116.2, 116.9, 117.6, 118.3, 119.0, 119.7, 120.4, 121.1, 121.8, 122.5, 123.2, 123.9, 124.6, 125.3, 126.1, 126.8, 127.5, 128.3, 129.0, 129.7, 130.4, 131.2, 132.0, 132.7, 133.5, 134.3, 135.0, 135.8, 136.6, 137.4, 138.2, 139.0, 139.9, 140.7, 141.4, 142.2, 143.0, 143.8, 144.6, 145.4, 146.2, 147.1, 147.9, 148.7, 149.5, 150.3, 151.1, 151.9, 152.7, 153.6, 154.4, 155.3, 156.2, 157.0, 157.9, 158.8, 159.7, 160.6, 161.5, 162.4, 163.3, 164.3, 165.2, 166.1, 167.0, 167.9, 168.8, 169.7, 170.7, 171.6, 172.7, 173.8, 174.9, 176.0, 177.2, 178.3, 179.5, 180.6, 181.7, 182.9, 184.0, 185.2, 186.4, 187.6, 188.9, 190.2, 191.6, 193.0, 194.4, 195.8, 197.3, 198.7, 200.2, 201.7, 203.2, 204.7, 206.1, 207.6, 209.1, 210.6, 212.2, 213.7, 215.4, 217.0, 218.6, 220.2, 221.8, 223.4, 225.1, 226.8, 228.5, 230.2, 231.8, 233.5, 235.2, 236.9, 238.6, 240.4, 242.2, 243.9, 245.8, 247.7, 249.7, 251.6, 253.5, 255.4, 257.3, 259.3, 261.3, 263.4, 265.5, 267.6, 269.8, 271.9, 274.0, 276.1, 278.2, 280.4, 282.5, 284.6, 286.8, 288.9, 291.1, 293.2, 295.2, 297.4, 299.4, 301.5, 303.6, 305.7, 307.9, 310.1, 312.4, 314.8, 317.2, 319.5, 322.0, 324.4, 326.7, 329.1, 331.4, 333.9, 336.3, 338.9, 341.6, 344.3, 347.0, 349.7, 352.4, 355.1, 357.9, 360.5, 363.2, 365.8, 368.4, 371.2, 373.9, 376.6, 379.5, 382.3, 385.1, 387.8, 390.7, 393.5, 396.4, 399.3, 401.9, 404.7, 407.6, 410.5, 413.3, 416.1, 419.0, 421.8, 424.6, 427.5, 430.4, 433.2, 436.3, 439.2, 442.2, 445.1, 448.3, 451.5, 454.6, 457.7, 460.8, 463.9, 467.0, 470.1, 473.2, 476.3, 479.5, 482.6, 485.8, 488.9, 492.1, 495.2, 498.4, 501.6, 504.7, 508.0, 511.2, 514.4, 517.5, 520.6, 523.7, 526.8, 530.0, 533.1, 536.3, 539.4, 542.3, 545.5, 548.7, 551.7, 554.8, 557.8, 560.9, 564.0, 567.2, 570.4, 573.5, 576.7, 579.9, 583.1, 586.2, 589.2, 592.3, 595.5, 598.7, 601.8, 605.0, 608.2, 611.4, 614.6, 617.8, 620.9, 624.2, 627.2, 630.5, 633.6, 637.0, 640.2, 643.5, 646.9, 650.1, 653.3, 656.4, 659.7, 662.9, 666.1, 669.4, 672.6, 675.9, 679.1, 682.3, 685.5, 688.8, 692.2, 695.7, 699.3, 702.8, 706.4, 709.9, 713.3, 716.6, 719.9, 723.1, 726.6, 730.0, 733.4, 736.7, 740.0, 743.3, 746.6, 750.0, 753.3, 756.7, 760.0, 763.5, 766.9, 770.2, 773.5, 777.0, 780.4, 783.7, 787.0, 790.4, 793.7, 797.0, 800.4, 803.8, 807.1, 810.4, 813.9, 817.4, 820.9, 824.3, 827.5, 830.9, 834.2, 837.4, 840.6, 843.8, 846.9, 850.1, 853.4, 856.8, 860.1, 863.5, 866.9, 870.4, 873.8, 877.3, 880.9, 884.3, 887.8, 891.3, 894.8, 898.4, 901.9, 905.3, 908.7, 912.1, 915.5, 919.1, 922.7, 926.0, 929.5, 933.0, 936.6, 940.1, 943.5, 947.0, 950.6, 954.2, 957.9, 961.5, 964.9, 968.3, 971.8, 975.2, 978.7, 982.2, 985.6, 989.3, 993.0, 996.6, 1000.2, 1003.7, 1007.2, 1010.6, 1014.1, 1017.6, 1021.3, 1024.8, 1028.2, 1031.9, 1035.5, 1039.2, 1042.8, 1046.4, 1050.0, 1053.7, 1057.4, 1061.1, 1064.8, 1068.5, 1072.3, 1076.0, 1079.9, 1083.6, 1087.2, 1090.9, 1094.5, 1097.9, 1101.5, 1105.1, 1108.8, 1112.3, 1115.8, 1119.3, 1122.9, 1126.5, 1130.1, 1133.7, 1137.3, 1141.0, 1144.7, 1148.4, 1152.1, 1155.8, 1159.4, 1163.1, 1166.7, 1170.3, 1174.0, 1177.6, 1181.4, 1184.9, 1188.4, 1192.0, 1195.9, 1199.5, 1203.2, 1206.9, 1210.7, 1214.4, 1218.2, 1222.0, 1225.7, 1229.6, 1233.4, 1237.0, 1240.7, 1244.3, 1247.8, 1251.4, 1255.2, 1259.0, 1262.7, 1266.5, 1270.2, 1273.8, 1277.6, 1281.3, 1285.1, 1288.7, 1292.5, 1296.2, 1299.9, 1303.6, 1307.3, 1310.9, 1314.5, 1318.0, 1321.8, 1325.7, 1329.6, 1333.4, 1337.2, 1341.1, 1344.9, 1348.7, 1352.6, 1356.3, 1359.9, 1363.6, 1367.4, 1371.2, 1375.2, 1379.1, 1382.9, 1386.8, 1390.4, 1394.2, 1398.2, 1402.2, 1406.2, 1410.2, 1414.1, 1418.1, 1422.1, 1426.1, 1430.3, 1434.4, 1438.2, 1442.2, 1446.1, 1449.9, 1453.8, 1457.7, 1461.8, 1466.0, 1470.0, 1474.1, 1478.1, 1482.2, 1486.1, 1489.9, 1493.8, 1497.7, 1501.7, 1505.7, 1510.0, 1514.2, 1518.4, 1522.4, 1526.5, 1530.5, 1534.7, 1538.9, 1542.8, 1546.9, 1550.9, 1555.2, 1559.4, 1563.5, 1567.8, 1571.9, 1575.9, 1580.0, 1584.0, 1588.2, 1592.2, 1596.5, 1600.7, 1605.2, 1609.5, 1613.9, 1618.2, 1622.3, 1626.4, 1630.7, 1634.9, 1638.8, 1642.9, 1647.0, 1651.1, 1655.2, 1659.3, 1663.5, 1667.6, 1671.9, 1676.2, 1680.5, 1685.0, 1689.6, 1694.1, 1698.4, 1702.7, 1707.3, 1711.8, 1716.2, 1720.5, 1725.2, 1729.5, 1734.1, 1738.9, 1743.6, 1748.2, 1752.8, 1757.6, 1762.4, 1767.2, 1771.7, 1776.3, 1781.1, 1786.1, 1790.9, 1795.8, 1800.6, 1805.5, 1810.4, 1815.1, 1820.1, 1824.9, 1829.7, 1834.3, 1838.8, 1843.5, 1848.1, 1852.8, 1857.7, 1862.8, 1867.8, 1872.8, 1877.9, 1883.0, 1888.3, 1893.4, 1898.6, 1903.8, 1909.2, 1914.4, 1919.7, 1924.7, 1929.6, 1934.5, 1939.4, 1944.1, 1948.8, 1953.7, 1958.7, 1963.9, 1969.1, 1974.4, 1979.6, 1984.7, 1989.8, 1994.8, 1999.7, 2004.7, 2009.6, 2014.7, 2019.9, 2024.8, 2030.0, 2035.4, 2040.5, 2045.9, 2051.3, 2056.7, 2062.2, 2067.5, 2072.9, 2078.2, 2083.4, 2088.4, 2093.7, 2099.3, 2104.5, 2110.0, 2115.4, 2120.6, 2126.1, 2131.4, 2137.0, 2142.6, 2147.7, 2153.1, 2158.5, 2163.9, 2169.3, 2174.9, 2180.4, 2186.0, 2191.5, 2197.0, 2202.3, 2208.1, 2213.9, 2219.4, 2224.7, 2229.9, 2235.8, 2241.7, 2247.2, 2252.7, 2258.3, 2263.9, 2269.7, 2275.5, 2281.2, 2286.8, 2292.8, 2298.6, 2304.1, 2309.8, 2315.9, 2322.0, 2328.1, 2334.3, 2340.3, 2346.3, 2352.1, 2358.2, 2364.3, 2370.5, 2376.8, 2382.9, 2389.5, 2395.7, 2402.0, 2408.2, 2414.2, 2420.2, 2426.5, 2433.3, 2439.8, 2446.3, 2452.9, 2459.8, 2466.5, 2473.3, 2479.9, 2486.4, 2492.9, 2499.2, 2505.8, 2512.5, 2519.1, 2525.7, 2532.5, 2539.6, 2546.8, 2554.0, 2560.9, 2568.1, 2575.0, 2581.7, 2588.9, 2595.7, 2602.9, 2610.0, 2617.2, 2624.5, 2632.1, 2639.4, 2647.2, 2654.8, 2662.5, 2670.0, 2677.5, 2685.2, 2692.9, 2701.1, 2708.7, 2716.7, 2724.4, 2732.3, 2741.1, 2750.1, 2758.5, 2766.7, 2775.2, 2783.7, 2792.6, 2801.5, 2810.6, 2819.2, 2828.0, 2836.6, 2845.4, 2855.0, 2865.1, 2874.9, 2884.7, 2894.3, 2904.4, 2914.5, 2924.4, 2934.6, 2944.9, 2955.2, 2965.6, 2976.1, 2986.6, 2996.8, 3007.5, 3018.2, 3028.6, 3039.6, 3051.3, 3062.8, 3074.1, 3086.0, 3097.8, 3109.5, 3120.9],
      "mean": [227.44, 236.25, 251.5, 246.44, 260.31, 243.62, 261.31, 240.44, 252.06, 257.36, 249.12, 235.56, 253.56, 265.94, 240.19, 248.44, 254.12, 251.62, 253.44, 267.17, 250.62, 237.94, 249.12, 262.94, 258.62, 237.75, 273.81, 244.69, 238.62, 265.0, 261.44, 240.81, 243.94, 247.81, 244.56, 266.25, 243.56, 252.94, 249.06, 251.88, 255.88, 235.75, 233.75, 244.94, 250.31, 248.94, 253.88, 245.41, 253.5, 265.25, 238.5, 250.69, 250.25, 267.5, 250.06, 266.31, 302.19, 317.74, 309.0, 336.62, 331.75, 277.44, 322.75, 304.44, 285.06, 302.44, 286.98, 288.88, 278.0, 298.0, 322.38, 377.19, 474.81, 515.94, 571.94, 568.06, 538.49, 524.12, 590.75, 556.88, 548.88, 623.25, 537.75, 620.88, 646.44, 617.61, 599.62, 653.62, 648.38, 685.88, 639.94, 657.38, 739.62, 702.12, 785.75, 785.53, 793.56, 825.81, 900.75, 932.94, 945.19, 1046.31, 1039.62, 976.38, 1023.21, 980.31, 998.88, 1007.44, 1012.0, 1101.88, 1088.81, 1120.38, 1164.06, 1176.56, 1173.77, 1261.38, 1181.94, 1262.19, 1306.06, 1426.31, 1536.5, 1406.62, 1363.06, 1442.96, 1410.12, 1477.06, 1427.5, 1507.88, 1616.19, 1593.25, 1660.5, 1732.5, 1756.19, 1880.25, 1820.31, 1887.06, 1827.56, 1944.75, 1920.81, 1988.0, 2077.19, 2107.88, 2087.61, 2180.06, 2143.12, 2269.81, 2349.38, 2362.31, 2207.38, 2335.44, 2356.56, 2330.0, 2362.45, 2311.5, 2411.12, 2378.12, 2391.81, 2466.12, 2438.31, 2430.56, 2468.5, 2520.63, 2461.06, 2502.38, 2491.31, 2528.56, 2621.69, 2505.62, 2583.38, 2573.19, 2663.31, 2688.43, 2637.75, 2627.56, 2695.75, 2686.12, 2697.38, 2726.62, 2838.5, 2805.56, 2766.29, 2754.38, 2988.19, 2857.31, 2916.62, 2781.19, 2937.94, 2953.12, 3036.06, 3021.75, 2940.5, 2984.56, 2951.06, 2973.94, 3176.38, 3023.44, 3111.69, 3029.69, 3204.38, 3156.67, 3120.56, 2994.75, 2940.25, 3190.06, 3042.94, 3245.5, 3233.19, 3166.69, 3329.06, 3332.58, 3351.0, 3516.69, 3676.25, 3692.32, 3826.56, 3902.31, 3749.56, 3700.19, 3828.19, 3940.38, 3945.38, 3779.25, 4194.31, 4143.62, 4192.19, 4537.88, 4448.62, 4579.83, 4341.96, 4366.81, 4378.56, 4297.94, 4330.13, 4285.62, 4453.5, 4339.51, 4548.44, 4826.27, 4827.55, 4793.44, 5093.88, 4929.19, 4952.19, 5236.95, 5333.64, 5144.19, 5300.89, 5320.7, 5396.83, 5467.33, 5612.38, 5847.89, 6013.21, 6071.21, 5965.57, 5898.69, 6064.26, 6382.56, 6146.41, 5964.33, 6476.98, 6595.64, 5965.29, 6217.54, 6666.18, 6576.39, 6501.18, 6520.03, 6934.14, 6642.44, 7414.56, 6584.91, 6689.51, 6659.62, 6546.34, 6986.02, 7203.33, 7211.79, 7239.59, 7630.9, 7518.27, 7555.17, 7585.83, 7922.12, 7785.53, 7972.16, 8294.78, 8136.77, 7790.76, 8615.04, 8274.29, 8105.33, 8168.88, 8200.85, 8218.4, 8079.99, 8401.76, 8193.15, 8698.64, 9240.22, 10075.89, 9544.72, 10272.21, 10262.53, 9860.06, 10481.94, 10094.62, 9920.76, 10196.96, 10631.52, 10697.99, 11298.02, 11177.18, 11677.81, 12318.91, 12417.58, 12572.63, 12811.17, 13345.26, 13404.05, 13978.44, 14035.69, 14165.79, 13852.8, 14508.55, 13633.47, 14748.17, 14599.49, 15068.94, 15190.77, 15561.68, 15525.04, 16425.54, 15609.78, 15407.56, 16082.12, 16572.81, 16618.06, 16620.82, 16351.67, 16252.78, 16980.06, 16190.4, 17729.61, 17287.8, 16610.18, 18419.99, 17759.61, 17774.9, 19072.36, 18340.41, 19203.24, 19329.43, 19106.28, 18955.06, 19716.56, 19790.81, 19932.24, 19980.47, 20773.76, 20674.39, 21257.39, 20686.08, 20621.57, 20643.21, 20613.82, 21618.23, 20317.59, 21704.89, 21624.71, 21573.76, 22182.77, 21619.14, 21125.43, 22355.04, 21348.32, 22555.53, 22570.27, 21596.34, 23292.24, 24056.57, 24463.34, 24223.27, 25030.68, 25405.49, 25423.14, 25443.89, 25566.7, 25058.97, 26084.56, 26372.16, 26613.17, 28072.36, 28349.16, 29160.68, 29665.99, 29047.93, 28692.22, 29913.25, 29973.45, 28652.53, 28595.1, 28934.05, 29197.59, 30410.38, 29871.91, 30792.29, 31790.54, 31639.37, 29687.97, 31966.61, 30911.61, 31619.18, 32707.98, 31275.87, 30810.48, 32232.43, 31906.72, 32787.73, 31419.23, 32960.16, 33066.66, 32330.43, 31939.42, 33034.8, 32057.3, 34247.56, 34065.74, 34195.86, 33300.24, 34385.84, 36585.04, 36543.99, 35326.98, 35038.49, 35452.56, 35650.8, 34996.3, 34636.46, 35178.55, 35817.37, 35867.8, 35988.8, 36450.18, 35912.35, 35749.1, 36419.37, 36939.11, 35342.54, 37188.79, 37620.88, 37947.37, 34688.49, 36616.48, 35981.03, 35779.61, 36275.29, 37409.11, 37275.48, 37082.3, 34541.86, 36351.3, 37872.28, 36762.54, 35198.91, 37641.56, 35325.3, 38367.24, 37300.8, 38906.43, 37464.0, 36765.8, 38051.79, 38794.54, 37422.72, 35915.59, 36741.68, 37827.0, 37910.62, 38838.0, 36580.61, 38724.86, 38018.11, 38417.12, 37485.16, 38892.87, 39113.66, 37209.79, 37445.54, 38236.48, 37607.93, 40485.42, 38450.19, 39648.18, 39272.37, 39083.36, 37754.8, 37466.22, 39125.04, 37591.59, 39608.86, 38942.88, 37744.85, 40177.18, 38497.15, 39337.55, 39005.43, 40722.99, 42156.55, 42175.25, 41989.31, 43295.3, 43573.93, 41170.92, 41017.84, 39939.93, 38866.54, 40532.12, 41471.66, 41176.87, 41324.8, 40294.93, 39821.54, 40790.43, 40182.11, 40565.05, 40535.3, 40645.84, 40609.98, 42461.05, 40722.56, 40057.62, 40406.49, 41801.31, 41115.74, 39975.81, 39969.25, 41495.98, 39672.29, 40320.43, 40938.06, 41806.55, 40245.89, 40981.96, 43186.42, 42073.29, 41759.19, 40567.84, 41208.31, 40961.74, 39410.79, 38781.23, 40313.7, 37964.43, 38522.8, 40552.49, 39832.05, 41509.93, 40793.16, 41698.56, 42538.43, 42526.58, 40422.86, 42860.99, 44063.12, 41901.42, 40810.05, 43238.37, 44446.56, 41950.93, 41188.31, 43266.46, 40611.99, 41316.53, 41778.66, 44149.8, 41209.85, 42171.24, 41230.3, 44880.99, 41815.71, 42958.87, 41749.24, 43971.28, 43318.11, 46287.93, 44786.55, 41993.06, 41268.41, 41138.23, 43816.45, 41737.8, 41793.04, 43350.68, 42746.04, 47032.3, 42923.93, 43619.75, 44606.06, 43249.85, 42688.11, 41545.42, 42552.54, 44210.93, 45440.99, 41402.66, 43120.18, 45152.18, 45434.74, 43665.46, 44546.49, 42878.62, 45203.81, 45346.88, 45206.12, 45300.11, 45335.88, 45395.38, 45287.49, 46492.25, 47342.44, 43098.94, 46675.18, 43223.88, 43844.67, 43188.62, 43625.3, 45336.74, 43449.73, 43095.69, 43268.49, 44456.68, 44970.88, 43014.12, 44232.93, 44219.69, 44946.18, 45658.05, 44893.77, 44868.56, 45893.94, 45187.62, 45720.87, 44165.55, 44138.61, 44512.12, 44636.87, 46728.15, 44021.3, 44291.05, 43389.54, 46696.94, 45426.75, 46076.8, 44096.69, 46843.36, 46290.24, 46111.56, 46772.73, 46625.44, 46450.93, 47257.44, 44811.25, 45375.0, 44990.54, 43885.0, 43221.32, 45485.55, 46987.87, 45956.67, 45585.93, 47997.18, 44460.75, 46790.0, 44444.24, 46043.86, 46398.35, 44753.67, 46377.38, 45545.91, 44562.37, 45309.44, 46577.18, 43353.3, 44429.49, 45029.98, 48598.37, 47946.94, 46479.11, 47777.18, 45835.12, 49481.8, 47560.05, 47001.05, 46792.91, 44762.44, 46391.62, 46060.62, 48303.38, 46746.86, 48866.43, 48179.19, 47858.56, 46636.87, 47326.65, 48155.99, 47892.62, 50379.8, 50721.5, 47852.56, 48299.29, 50446.88, 47316.24, 52326.81, 50921.62, 48611.25, 50664.41, 49958.93, 45460.05, 49538.43, 45470.73, 50273.12, 51279.62, 50277.46, 51748.87, 49919.55, 48933.24, 49408.44, 49002.74, 46697.74, 49602.25, 48171.19, 49826.24, 50793.01, 54541.99, 53117.88, 51759.94, 49355.67, 50901.24, 51124.0, 51242.49, 51158.3, 48883.0, 51856.12, 50162.29, 52810.12, 51121.87, 51906.49, 51745.56, 48484.55, 50642.24, 49701.43, 51340.05, 50829.93, 50274.62, 51974.61, 53929.99, 54045.24, 52843.69, 55523.05, 50565.81, 50558.86, 54048.99, 53200.62, 48623.92, 49743.93, 52352.94, 50416.74, 51833.8, 50169.31, 53135.24, 49051.11, 52895.68, 53820.99, 54147.38, 52781.56, 57133.94, 55249.88, 55287.44, 53462.69, 55791.43, 56592.43, 53283.25, 55113.87, 54800.0, 56002.69, 53924.93, 59869.06, 57640.94, 59616.25, 54222.13, 58821.05, 61017.25, 59980.56, 57395.62, 57487.81, 59645.81, 60570.38, 61941.31, 61094.57, 59251.68, 62941.8, 63681.0, 56963.55, 63267.06, 60722.62, 59423.06, 58936.19, 56449.3, 59946.41, 60326.81, 58397.42, 60771.31, 63098.18, 63223.62, 62033.3, 63213.38, 62160.06, 66715.88, 66459.99, 61671.8, 66176.8, 65288.74, 66301.75, 65335.24, 65626.38, 63287.99, 61151.19, 62169.24, 64721.18, 57449.18, 61941.81, 61661.99, 65945.44, 64650.8, 66877.06, 65978.3, 65781.19, 63305.46, 65212.37, 63448.8, 61894.87, 67132.75, 59398.19, 66013.05, 63309.06, 62445.88, 67530.75, 66841.81, 64586.24, 68436.81, 67392.31, 69164.25, 65269.31, 68101.12, 66345.62, 67987.55, 63883.32, 66195.62, 67106.62, 71014.62, 64074.49, 69869.5, 65414.75, 71113.94, 66539.5, 68840.43, 73688.43, 65015.36, 66828.3, 68428.38, 70449.5, 66436.44, 70294.18, 68473.5, 71972.62, 68423.82, 72832.25, 64816.88, 70382.05, 73352.75, 71794.43, 67235.69, 65252.81, 70594.3, 75172.2, 70423.25, 67768.81, 71773.8, 69107.31, 72760.88, 73557.56, 74370.87, 69558.94, 75510.19, 72465.91, 73023.69, 68965.31, 75835.06, 76010.81, 73241.12, 78732.69, 76262.88, 74855.38, 76146.66, 71773.87, 75292.73, 78829.38, 77745.88, 78121.62, 77606.81, 80746.44, 77025.38, 75703.31, 79548.67, 74350.0, 76428.62, 82669.62, 81631.75, 78205.62, 81114.38, 82370.88, 83261.81, 85026.53, 82503.68, 80820.81, 81837.99, 81963.81, 79897.31, 80906.44, 82513.88, 80829.5, 83553.56, 86300.3, 88833.24, 88882.88, 87925.5, 85541.18, 85859.25, 81858.37, 86895.44, 86975.38, 84329.49, 88604.88, 87028.88, 89416.56, 89609.88, 92531.88, 91322.88, 92013.88, 98796.38, 92169.56, 92542.01, 93587.3, 92934.56, 98779.38, 94919.3, 96964.81, 92953.69, 95313.94, 100135.12, 109811.12, 108237.81, 96470.68, 102383.56, 103168.75, 101827.88, 110764.0, 107117.88, 108430.44, 104673.19, 105178.42, 103870.62, 107495.75, 118137.81, 116771.81, 117898.93, 116429.38, 115847.93, 119713.88, 125634.84, 120607.62, 121861.12, 123220.5, 123775.12, 121642.12, 123370.81, 125404.06, 120509.31, 129183.25, 121875.21, 127957.38, 134792.94, 137424.25, 130861.81, 139896.31, 143818.88, 137006.56, 137783.25, 133996.28]
    },
    {
      "frames": [0.2, 0.5, 0.8, 1.2, 1.5, 1.8, 2.2, 2.5, 2.9, 3.2, 3.6, 3.9, 4.2, 4.6, 4.9, 5.3, 5.6, 6.0, 6.3, 6.7, 7.0, 7.4, 7.7, 8.0, 8.4, 8.7, 9.1, 9.4, 9.8, 10.1, 10.4, 10.8, 11.1, 11.5, 11.8, 12.2, 12.5, 12.8, 13.2, 13.5, 13.9, 14.2, 14.6, 14.9, 15.3, 15.6, 16.0, 16.3, 16.6, 17.0, 17.3, 17.7, 18.0, 18.4, 18.7, 19.1, 19.4, 19.8, 20.1, 20.5, 20.8, 21.2, 21.5, 21.9, 22.2, 22.6, 22.9, 23.3, 23.6, 24.0, 24.3, 24.7, 25.1, 25.5, 25.9, 26.3, 26.7, 27.1, 27.5, 27.9, 28.3, 28.7, 29.1, 29.6, 30.1, 30.5, 31.1, 31.6, 32.1, 32.6, 33.1, 33.7, 34.2, 34.7, 35.2, 35.7, 36.3, 36.8, 37.4, 38.0, 38.6, 39.2, 39.7, 40.3, 40.9, 41.5, 42.0, 42.6, 43.2, 43.8, 44.4, 45.0, 45.5, 46.1, 46.8, 47.4, 48.0, 48.7, 49.3, 49.9, 50.6, 51.2, 51.9, 52.6, 53.2, 53.9, 54.6, 55.3, 55.9, 56.6, 57.3, 58.0, 58.7, 59.4, 60.1, 60.7, 61.4, 62.1, 62.8, 63.5, 64.3, 65.0, 65.7, 66.4, 67.2, 67.9, 68.6, 69.4, 70.2, 70.9, 71.7, 72.5, 73.2, 73.9, 74.7, 75.5, 76.3, 77.0, 77.8, 78.6, 79.4, 80.2, 81.0, 81.7, 82.5, 83.3, 84.1, 84.9, 85.6, 86.4, 87.2, 87.9, 88.7, 89.4, 90.1, 90.9, 91.6, 92.4, 93.2, 93.9, 94.7, 95.5, 96.2, 97.0, 97.7, 98.5, 99.3, 100.0, 100.8, 101.6, 102.3, 103.1, 103.8, 104.6, 105.4, 106.1, 106.9, 107.7, 108.5, 109.3, 110.0, 110.8, 111.6, 112.4, 113.2, 114.0, 114.8, 115.6, 116.4, 117.2, 118.0, 118.8, 119.7, 120.5, 121.2, 122.0, 122.8, 123.6, 124.4, 125.2, 126.0, 126.8, 127.6, 128.5, 129.2, 130.0, 130.9, 131.7, 132.5, 133.4, 134.2, 135.0, 135.9, 136.7, 137.6, 138.4, 139.3, 140.1, 141.0, 141.8, 142.7, 143.5, 144.4, 145.3, 146.1, 147.0, 147.9, 148.8, 149.7, 150.6, 151.5, 152.4, 153.3, 154.2, 155.0, 155.9, 156.8, 157.7, 158.7, 159.7, 160.7, 161.7, 162.8, 163.9, 164.9, 165.9, 167.0, 168.0, 169.0, 170.1, 171.2, 172.2, 173.3, 174.3, 175.4, 176.5, 177.6, 178.6, 179.8, 180.9, 182.0, 183.1, 184.3, 185.6, 186.8, 188.0, 189.2, 190.5, 191.7, 192.9, 194.1, 195.4, 196.7, 198.0, 199.2, 200.5, 201.9, 203.2, 204.5, 205.7, 207.0, 208.3, 209.6, 210.9, 212.3, 213.6, 214.9, 216.2, 217.6, 219.0, 220.4, 221.8, 223.3, 224.9, 226.4, 228.0, 229.5, 231.1, 232.6, 234.2, 235.8, 237.4, 239.0, 240.7, 242.3, 243.9, 245.6, 247.2, 248.9, 250.5, 252.2, 253.9, 255.6, 257.3, 259.0, 260.8, 262.7, 264.5, 266.3, 268.3, 270.3, 272.4, 274.4, 276.5, 278.6, 280.6, 282.7, 284.8, 286.8, 289.0, 291.1, 293.3, 295.3, 297.4, 299.5, 301.7, 303.8, 305.9, 308.0, 310.2, 312.4, 314.7, 316.9, 319.1, 321.3, 323.6, 326.0, 328.4, 330.8, 333.3, 335.7, 338.2, 340.7, 343.1, 345.6, 348.2, 350.6, 353.1, 355.7, 358.3, 360.9, 363.5, 366.2, 368.8, 371.6, 374.4, 377.2, 380.0, 382.7, 385.5, 388.3, 391.0, 393.8, 396.6, 399.5, 402.3, 405.1, 408.0, 410.7, 413.5, 416.3, 419.2, 422.0, 425.0, 427.9, 430.8, 433.7, 436.5, 439.2, 442.2, 445.2, 448.2, 451.1, 454.1, 457.0, 460.0, 463.1, 466.1, 469.0, 471.9, 474.8, 477.8, 480.9, 483.9, 486.9, 489.8, 492.9, 495.8, 498.8, 501.8, 504.8, 507.9, 511.0, 514.0, 516.9, 519.9, 523.0, 525.9, 528.8, 531.6, 534.5, 537.4, 540.2, 543.2, 546.3, 549.5, 552.6, 555.8, 559.0, 562.3, 565.6, 568.9, 572.1, 575.3, 578.3, 581.3, 584.4, 587.5, 590.6, 593.8, 597.1, 600.5, 603.8, 607.1, 610.4, 613.7, 616.9, 620.0, 623.2, 626.5, 629.7, 633.0, 636.1, 639.4, 642.6, 645.8, 648.9, 652.0, 655.2, 658.4, 661.7, 665.1, 668.6, 671.8, 675.2, 678.6, 682.1, 685.5, 688.9, 692.2, 695.7, 699.1, 702.3, 705.6, 709.1, 712.6, 715.9, 719.3, 722.5, 725.8, 729.0, 732.1, 735.3, 737.9, 740.0, 742.5, 745.5, 748.8, 752.2, 755.6, 758.8, 762.0, 765.0, 768.0, 771.2, 774.5, 777.8, 781.3, 784.8, 788.3, 791.7, 795.0, 798.2, 801.4, 804.6, 807.7, 810.9, 814.2, 817.7, 821.0, 824.3, 827.7, 831.1, 834.4, 837.7, 841.2, 844.6, 847.9, 851.2, 854.4, 857.7, 861.0, 864.3, 867.7, 871.2, 874.6, 878.0, 881.4, 884.9, 888.2, 891.5, 894.8, 898.2, 901.5, 904.9, 908.3, 911.7, 915.0, 918.4, 921.8, 925.1, 928.4, 931.7, 935.0, 938.3, 941.6, 944.9, 948.2, 951.6, 954.9, 958.4, 961.9, 965.4, 969.0, 972.3, 975.6, 978.8, 982.2, 985.6, 989.0, 992.4, 995.9, 999.3, 1002.7, 1006.2, 1009.7, 1013.1, 1016.4, 1019.8, 1023.2, 1026.8, 1030.2, 1033.8, 1037.3, 1040.8, 1044.4, 1048.1, 1051.8, 1055.5, 1059.1, 1062.6, 1066.2, 1069.7, 1073.1, 1076.7, 1080.4, 1084.0, 1087.4, 1091.1, 1094.9, 1098.4, 1102.1, 1105.7, 1109.3, 1112.8, 1116.0, 1119.4, 1123.0, 1126.6, 1130.1, 1133.7, 1137.1, 1140.7, 1144.3, 1147.9, 1151.5, 1155.1, 1158.6, 1162.1, 1165.6, 1169.2, 1172.8, 1176.4, 1180.0, 1183.6, 1187.2, 1191.0, 1194.8, 1198.7, 1202.4, 1206.0, 1209.6, 1213.3, 1217.0, 1220.7, 1224.4, 1228.2, 1232.1, 1235.8, 1239.5, 1243.2, 1246.8, 1250.4, 1253.9, 1257.5, 1261.1, 1264.8, 1268.5, 1272.1, 1275.7, 1279.4, 1282.9, 1286.5, 1290.2, 1294.1, 1297.8, 1301.6, 1305.5, 1309.3, 1313.1, 1317.0, 1320.9, 1324.8, 1328.9, 1332.9, 1337.0, 1341.1, 1345.1, 1349.2, 1353.1, 1357.0, 1361.0, 1364.9, 1368.7, 1372.6, 1376.5, 1380.3, 1384.1, 1387.8, 1391.6, 1395.5, 1399.3, 1403.1, 1406.8, 1410.6, 1414.2, 1418.0, 1421.8, 1425.7, 1429.6, 1433.5, 1437.5, 1441.4, 1445.5, 1449.7, 1454.0, 1458.1, 1462.2, 1466.4, 1470.3, 1474.4, 1478.4, 1482.3, 1486.3, 1490.4, 1494.4, 1498.5, 1502.4, 1506.4, 1510.5, 1514.7, 1518.9, 1522.9, 1526.9, 1531.0, 1535.1, 1539.1, 1543.1, 1547.1, 1551.4, 1555.5, 1559.8, 1563.9, 1568.1, 1572.2, 1576.4, 1580.8, 1585.1, 1589.2, 1593.5, 1597.7, 1602.0, 1606.2, 1610.6, 1614.8, 1619.1, 1623.5, 1627.8, 1631.9, 1636.3, 1640.6, 1644.9, 1649.1, 1653.4, 1657.6, 1661.8, 1666.1, 1670.3, 1674.6, 1678.9, 1683.0, 1687.2, 1691.4, 1695.7, 1699.9, 1704.1, 1708.5, 1712.9, 1717.4, 1722.0, 1726.5, 1731.2, 1735.9, 1741.0, 1745.9, 1750.7, 1755.6, 1760.4, 1765.2, 1770.0, 1774.4, 1778.9, 1783.3, 1787.8, 1792.3, 1796.9, 1801.5, 1806.4, 1811.3, 1816.1, 1820.9, 1825.6, 1830.1, 1834.8, 1839.6, 1844.3, 1848.8, 1853.4, 1858.2, 1863.1, 1868.0, 1872.7, 1877.9, 1882.8, 1887.6, 1892.4, 1897.2, 1902.3, 1907.4, 1912.2, 1917.3, 1922.6, 1927.7, 1932.8, 1937.9, 1943.1, 1948.2, 1953.4, 1958.5, 1963.6, 1968.5, 1973.4, 1978.4, 1983.5, 1988.4, 1993.6, 1999.0, 2004.2, 2009.4, 2014.5, 2019.9, 2025.1, 2030.5, 2035.8, 2041.3, 2046.6, 2051.7, 2056.9, 2062.0, 2067.1, 2072.3, 2077.6, 2083.1, 2088.4, 2093.8, 2099.3, 2104.7, 2109.8, 2115.0, 2120.2, 2125.7, 2131.2, 2136.7, 2142.5, 2148.1, 2153.8, 2159.6, 2165.5, 2171.1, 2176.7, 2182.3, 2188.0, 2193.5, 2199.3, 2205.3, 2211.1, 2216.7, 2222.5, 2228.3, 2233.9, 2239.5, 2245.3, 2251.2, 2257.0, 2262.9, 2268.9, 2274.9, 2280.9, 2287.0, 2293.2, 2299.2, 2305.4, 2311.9, 2318.2, 2324.4, 2330.5, 2336.6, 2343.0, 2349.3, 2355.6, 2362.2, 2368.8, 2375.3, 2381.9, 2388.7, 2395.1, 2401.9, 2408.2, 2415.0, 2421.7, 2428.6, 2435.8, 2442.9, 2450.0, 2457.3, 2464.5, 2471.6, 2478.4, 2485.5, 2492.6, 2499.1, 2505.6, 2512.8, 2519.6, 2526.5, 2533.8, 2541.1, 2548.7, 2556.3, 2563.7, 2571.3, 2579.1, 2586.6, 2594.3, 2602.0, 2608.8, 2612.2, 2615.9, 2620.3, 2625.5, 2631.5, 2638.1, 2645.4, 2652.7, 2660.1, 2667.7, 2675.0, 2682.9, 2691.3, 2700.2, 2709.1, 2718.3, 2727.8, 2736.9, 2746.2, 2753.8, 2760.3, 2768.0, 2776.6, 2785.6, 2789.9, 2793.8, 2798.6, 2803.9, 2809.7, 2816.1, 2823.1, 2830.2, 2837.4, 2845.0, 2853.2, 2861.6, 2870.2, 2879.1, 2888.5, 2898.2, 2908.2, 2918.4, 2929.1, 2940.5, 2951.5, 2963.3, 2974.8, 2986.4, 2998.2, 3010.4, 3016.6, 3021.0, 3026.4, 3032.7, 3039.9, 3047.9, 3056.9, 3066.4, 3076.2, 3086.6, 3098.1, 3111.1, 3123.9, 3136.7, 3151.1, 3165.8, 3180.9, 3196.3, 3210.8, 3225.1, 3239.0, 3253.2, 3267.6, 3282.9],
      "mean": [215.4, 226.67, 248.32, 248.05, 253.7, 249.94, 248.62, 264.8, 258.97, 237.57, 256.21, 254.51, 250.69, 247.64, 277.46, 258.56, 243.12, 244.77, 255.32, 262.36, 252.24, 259.08, 251.38, 259.42, 260.86, 251.1, 241.61, 244.14, 245.43, 257.93, 242.08, 258.97, 246.42, 253.05, 257.82, 249.19, 260.92, 268.27, 252.64, 271.04, 239.43, 268.68, 262.72, 240.46, 269.48, 260.52, 244.37, 252.31, 258.97, 249.25, 240.63, 255.49, 260.57, 281.84, 263.58, 297.41, 310.4, 304.31, 287.92, 273.68, 246.21, 274.57, 260.29, 296.53, 286.84, 300.92, 302.3, 273.05, 280.29, 297.36, 290.69, 337.47, 355.66, 354.02, 399.71, 375.72, 365.57, 378.27, 400.4, 407.23, 390.17, 412.64, 595.2, 719.6, 726.82, 747.24, 854.08, 836.3, 804.71, 804.74, 879.83, 885.9, 895.11, 923.56, 947.75, 1006.32, 1004.45, 1016.49, 1040.46, 1145.92, 1128.05, 1229.42, 1253.97, 1246.53, 1312.59, 1362.83, 1311.15, 1447.47, 1379.48, 1411.38, 1567.98, 1520.57, 1564.97, 1643.1, 1729.2, 1639.08, 1749.14, 1701.62, 1765.06, 1727.05, 1875.17, 1916.72, 1966.42, 1886.72, 2069.71, 2021.21, 2076.72, 2105.49, 2188.74, 2241.04, 2207.87, 2167.8, 2244.54, 2279.48, 2266.94, 2279.89, 2369.48, 2440.57, 2390.92, 2456.15, 2453.74, 2459.48, 2515.17, 2521.79, 2644.25, 2588.9, 2621.44, 2691.9, 2621.21, 2663.51, 2655.9, 2608.97, 2610.58, 2724.66, 2849.02, 2765.14, 2899.94, 2859.36, 2794.6, 2935.78, 2897.59, 2955.86, 3048.96, 2988.56, 3109.42, 3013.68, 3093.1, 2963.29, 3011.78, 3169.6, 3246.72, 3086.88, 3002.18, 3084.66, 3132.49, 3170.06, 3209.48, 3231.55, 3201.21, 3262.41, 3277.99, 3454.51, 3387.41, 3367.57, 3547.82, 3502.77, 3564.25, 3528.62, 3669.48, 3484.2, 3554.91, 3544.25, 3573.76, 3607.82, 3717.41, 3765.38, 3956.84, 3862.66, 3824.77, 3902.43, 4185.18, 4122.59, 4200.0, 4302.64, 4212.66, 4510.81, 4547.42, 4398.97, 4461.67, 4558.97, 4547.3, 4739.77, 4711.44, 4981.09, 4954.46, 5021.27, 5150.53, 4870.63, 5058.03, 5122.48, 5175.64, 5274.01, 5188.86, 5474.42, 5292.36, 5554.13, 5633.51, 5608.75, 5577.61, 5647.49, 5707.46, 5783.69, 5776.73, 5824.51, 6025.2, 5928.36, 5950.6, 6353.53, 5947.14, 6053.01, 6495.46, 6210.4, 6200.17, 6305.95, 6490.92, 6165.22, 6340.87, 6645.69, 6751.18, 6729.62, 6892.22, 7152.59, 6635.7, 7206.11, 6839.02, 7079.3, 6951.28, 7292.13, 7599.71, 7947.71, 8162.5, 8154.48, 8227.01, 8326.5, 7861.86, 8334.38, 7905.4, 8575.33, 8167.96, 8671.29, 8023.24, 8686.88, 8337.5, 8541.25, 9476.41, 8518.88, 9347.21, 9357.91, 9849.29, 9293.88, 9475.7, 10011.66, 10435.92, 10379.86, 10367.38, 10429.18, 10623.86, 11197.68, 10764.62, 10620.65, 10606.66, 11506.91, 11086.34, 11165.9, 11753.86, 11432.08, 11710.39, 11236.38, 11439.54, 11492.7, 11394.45, 12181.26, 11799.97, 12071.35, 12774.2, 12505.28, 12044.31, 12024.13, 13022.86, 12859.73, 12878.57, 13247.07, 14096.19, 14375.01, 13393.41, 14554.26, 14285.05, 14548.09, 14300.18, 14696.32, 14720.24, 14777.06, 15526.75, 14552.0, 15362.4, 15247.13, 15699.02, 15263.82, 15659.0, 15428.31, 16141.51, 15111.41, 16398.83, 15404.82, 16726.39, 16783.72, 16650.64, 16835.96, 17014.97, 17597.37, 18408.1, 17450.79, 18586.76, 18756.0, 18686.98, 18721.35, 18971.67, 18913.2, 18908.37, 19779.01, 19562.83, 19148.87, 19309.91, 20041.98, 19686.77, 19671.5, 19029.65, 19750.6, 19847.41, 21039.04, 20404.07, 21276.98, 21065.73, 20722.48, 21566.88, 22059.32, 22515.15, 22835.4, 23327.17, 23386.9, 22620.52, 23858.29, 23759.78, 23725.22, 24191.61, 24032.84, 23763.4, 24712.64, 25807.8, 24429.06, 25572.48, 25889.02, 25848.74, 25573.68, 27162.63, 26493.59, 27053.55, 26782.58, 26234.54, 27294.13, 26626.83, 25761.94, 27409.53, 27844.53, 27680.23, 27399.41, 27842.41, 27442.32, 26257.44, 27814.1, 27514.24, 27050.16, 27610.63, 29527.14, 28409.01, 29551.94, 27361.68, 28038.01, 28943.1, 30048.05, 30757.07, 29526.2, 29578.66, 30471.38, 29259.69, 31754.67, 30396.7, 30345.7, 29673.86, 30007.18, 30652.76, 31500.92, 31877.53, 30259.54, 31348.05, 29970.86, 31695.18, 30430.74, 30894.27, 30814.25, 31912.66, 32594.77, 32359.36, 29986.2, 30859.9, 32612.14, 31750.45, 30472.6, 30182.84, 29292.27, 30387.59, 30719.88, 30763.8, 31598.87, 33269.35, 32108.67, 34597.83, 33165.3, 33451.22, 34892.55, 34786.33, 34117.52, 33866.0, 33862.6, 31410.69, 32258.04, 34055.03, 33309.21, 33888.1, 33917.3, 35331.0, 35554.24, 34759.44, 34686.32, 35181.4, 32992.88, 33732.34, 33360.28, 35417.41, 33684.84, 34390.83, 34548.87, 33323.76, 34879.33, 34406.51, 34145.43, 33171.78, 33133.47, 34526.39, 34441.33, 36475.83, 37017.38, 35632.61, 35119.72, 36736.42, 36659.44, 36300.36, 37120.52, 35938.33, 36418.25, 36770.71, 36162.2, 35272.89, 36543.82, 37732.6, 36827.84, 36420.64, 35414.5, 34565.61, 35476.83, 33355.75, 33188.43, 35193.05, 23506.51, 26757.06, 30743.77, 34933.06, 36633.12, 37113.68, 36464.04, 35916.0, 33184.61, 33676.59, 34447.18, 35221.16, 35225.5, 37572.07, 38005.09, 39114.67, 37605.56, 36448.76, 36198.01, 34447.61, 35225.18, 35376.82, 34156.56, 36007.66, 37021.51, 37482.2, 35721.98, 36370.18, 37632.79, 37434.55, 36005.42, 36972.21, 38546.79, 35698.05, 37729.49, 34863.04, 35865.92, 36348.91, 37133.69, 37147.95, 38448.79, 37587.18, 38085.54, 37375.29, 38308.4, 37979.71, 37336.39, 36318.86, 37341.61, 36926.66, 37736.11, 38192.82, 37506.72, 36533.68, 37862.14, 37489.61, 37734.8, 35774.43, 37991.0, 37572.08, 36428.4, 36297.46, 38700.47, 36703.46, 37418.38, 37295.11, 38698.32, 39275.6, 38563.53, 39373.14, 38648.41, 36760.52, 36482.6, 36948.68, 37559.71, 38461.87, 36999.6, 38944.49, 38903.77, 37507.6, 38885.09, 39621.86, 39025.27, 37107.75, 38395.41, 37457.52, 40051.11, 40593.25, 38551.73, 41179.67, 39256.0, 39222.95, 42779.84, 41855.42, 40892.27, 41334.16, 39801.86, 40366.46, 39792.67, 39893.54, 38937.07, 41496.14, 40561.16, 39503.28, 40114.05, 42148.05, 41289.55, 39490.93, 42550.3, 40187.89, 40632.66, 37081.74, 37721.45, 38748.85, 41489.1, 40190.0, 40310.74, 39808.98, 38975.0, 42527.95, 40395.04, 41122.78, 41403.48, 40412.78, 39256.44, 40704.99, 40068.58, 40250.41, 41555.94, 40886.58, 41187.93, 39573.23, 43173.43, 43359.28, 43672.5, 42379.39, 42186.83, 42056.34, 40627.2, 42448.79, 41766.1, 41866.83, 42716.22, 43120.88, 43314.8, 41995.13, 42682.44, 42091.86, 40154.93, 41462.38, 39907.66, 41807.93, 41189.78, 42658.46, 42143.79, 42333.13, 41211.62, 41291.33, 40581.98, 42092.95, 42256.58, 43704.1, 42971.39, 43868.86, 43470.48, 42866.2, 44709.28, 43085.05, 44427.55, 45863.25, 46000.08, 44926.33, 47704.93, 44425.25, 46954.41, 45672.44, 44050.01, 45169.91, 44657.26, 44364.99, 42795.71, 44028.79, 42660.54, 44528.91, 42858.05, 43201.22, 43581.62, 44177.15, 43550.94, 42211.45, 42663.29, 42093.24, 42108.76, 43055.91, 44501.75, 44677.94, 44179.15, 45292.83, 44093.71, 46454.27, 45925.68, 48760.89, 47618.04, 45253.12, 47420.08, 46707.29, 43119.61, 47919.43, 43998.45, 45590.77, 46208.34, 45796.34, 47373.59, 45303.64, 44965.86, 46808.53, 47018.52, 48816.68, 46402.25, 44945.21, 47109.16, 47611.22, 45912.78, 45955.19, 45921.69, 47078.64, 48259.09, 48602.2, 47870.65, 46427.55, 47779.04, 47872.56, 50099.16, 49789.38, 48081.05, 48416.13, 48948.64, 47496.91, 49386.25, 48191.4, 49233.14, 48155.6, 50379.27, 49042.67, 48117.94, 49371.63, 49847.26, 50654.93, 47177.37, 49283.42, 49311.8, 47521.92, 49280.25, 49388.81, 50867.41, 49496.97, 48226.03, 48384.27, 47353.23, 48236.61, 50193.47, 48117.76, 49673.99, 51348.47, 49981.0, 53579.39, 53387.13, 54907.38, 55379.09, 57499.04, 58663.07, 55883.6, 59092.55, 57939.89, 54959.5, 57684.29, 53079.44, 52826.98, 53079.5, 51813.59, 53499.09, 54536.11, 55349.32, 54810.14, 58802.67, 57129.5, 57306.85, 56106.72, 53956.0, 56369.38, 56195.89, 55038.76, 55733.83, 53263.01, 57078.92, 56737.38, 60173.71, 56129.73, 57953.99, 60766.66, 57210.59, 57406.2, 55434.91, 58968.59, 61594.99, 59767.27, 58475.38, 61241.8, 61997.18, 60810.77, 61573.93, 60498.63, 62371.46, 59379.84, 62064.33, 58145.62, 59093.0, 58541.0, 57819.04, 61398.98, 60156.09, 59227.83, 65142.73, 62555.77, 62250.43, 60963.83, 60124.45, 65075.45, 63665.54, 63945.79, 62833.18, 62807.5, 61831.64, 60521.4, 62322.1, 60203.24, 61075.27, 63071.69, 63091.69, 63967.18, 63428.82, 66426.14, 63778.12, 62074.16, 61159.61, 62280.25, 63738.11, 66639.85, 65023.2, 67255.65, 65572.66, 66673.19, 68255.83, 69029.84, 65881.05, 64430.42, 68112.55, 63868.23, 66209.79, 66595.82, 70579.27, 67948.36, 68308.1, 65704.05, 71977.73, 65782.79, 67373.93, 67516.61, 68579.91, 67685.91, 70562.84, 68866.11, 70328.92, 70707.84, 70732.73, 72222.09, 72986.55, 68029.39, 73987.09, 75884.3, 73189.62, 73791.29, 69544.91, 72889.85, 75350.37, 71680.42, 73540.42, 78402.95, 72844.47, 78448.3, 76231.0, 78411.29, 75943.76, 74971.58, 75624.96, 79491.58, 76573.53, 80775.24, 82014.81, 80378.81, 84696.14, 80819.56, 83321.87, 81086.29, 79073.01, 82950.25, 79949.51, 74707.07, 79261.17, 80751.05, 79734.51, 80100.08, 87131.92, 81901.69, 87800.65, 86054.16, 85198.86, 86181.23, 88661.4, 86485.91, 88975.02, 86823.31, 54522.07, 40586.29, 50288.05, 59215.25, 69564.41, 76038.76, 80405.1, 84127.66, 85075.83, 82803.72, 87452.38, 87059.67, 94629.16, 101218.4, 97510.02, 104035.48, 101959.32, 106166.05, 101964.59, 98967.73, 77019.27, 80269.27, 92428.07, 105857.65, 77087.72, 44255.11, 55384.16, 62286.55, 68415.95, 73631.34, 79928.98, 82416.46, 83752.85, 87296.92, 88415.39, 97568.93, 97985.54, 100221.12, 105164.1, 107498.8, 111904.39, 111475.66, 112682.27, 123032.32, 125700.19, 123248.53, 125656.03, 127469.05, 126945.66, 128802.1, 114946.98, 47783.31, 63946.06, 72963.43, 80983.47, 88039.91, 96012.56, 107787.49, 104722.62, 115219.1, 117769.44, 128221.58, 145516.34, 127646.26, 149364.11, 156971.34, 155218.47, 163694.58, 155301.34, 156576.52, 151234.23, 144126.58, 155554.47, 158676.92, 156434.64]
    },
    {
      "frames": [0.2, 0.5, 0.8, 1.2, 1.5, 1.8, 2.2, 2.5, 2.8, 3.2, 3.5, 3.8, 4.2, 4.5, 4.8, 5.2, 5.5, 5.8, 6.1, 6.5, 6.8, 7.2, 7.5, 7.8, 8.2, 8.5, 8.8, 9.2, 9.5, 9.9, 10.2, 10.5, 10.9, 11.2, 11.5, 11.8, 12.2, 12.5, 12.9, 13.2, 13.5, 13.9, 14.2, 14.5, 14.9, 15.2, 15.5, 15.9, 16.2, 16.5, 16.9, 17.2, 17.5, 17.9, 18.2, 18.6, 18.9, 19.3, 19.6, 19.9, 20.3, 20.6, 21.0, 21.3, 21.7, 22.0, 22.4, 22.7, 23.1, 23.5, 23.9, 24.4, 24.8, 25.2, 25.7, 26.1, 26.6, 27.0, 27.4, 27.8, 28.3, 28.7, 29.1, 29.5, 29.9, 30.4, 30.8, 31.2, 31.7, 32.1, 32.6, 33.1, 33.5, 34.0, 34.5, 35.0, 35.4, 35.9, 36.4, 36.9, 37.4, 37.9, 38.4, 38.9, 39.4, 39.9, 40.4, 40.9, 41.4, 41.9, 42.4, 42.9, 43.4, 43.9, 44.4, 45.0, 45.5, 46.0, 46.5, 47.0, 47.6, 48.1, 48.6, 49.1, 49.6, 50.2, 50.7, 51.2, 51.7, 52.2, 52.8, 53.3, 53.8, 54.4, 54.9, 55.5, 56.0, 56.6, 57.1, 57.7, 58.3, 58.8, 59.4, 60.0, 60.5, 61.1, 61.7, 62.3, 62.9, 63.5, 64.1, 64.7, 65.3, 65.9, 66.5, 67.1, 67.7, 68.3, 68.9, 69.5, 70.2, 70.8, 71.5, 72.1, 72.8, 73.4, 74.0, 74.7, 75.3, 76.0, 76.7, 77.4, 78.1, 78.8, 79.5, 80.2, 80.9, 81.7, 82.4, 83.1, 83.8, 84.5, 85.2, 86.0, 86.7, 87.4, 88.1, 88.9, 89.6, 90.3, 91.1, 91.8, 92.5, 93.2, 93.9, 94.6, 95.3, 96.0, 96.7, 97.4, 98.2, 98.9, 99.7, 100.5, 101.3, 102.1, 102.8, 103.6, 104.4, 105.2, 106.0, 106.7, 107.5, 108.3, 109.1, 109.9, 110.7, 111.4, 112.2, 113.0, 113.8, 114.6, 115.4, 116.2, 117.0, 117.7, 118.5, 119.3, 120.1, 120.9, 121.6, 122.4, 123.2, 124.0, 124.8, 125.6, 126.5, 127.2, 128.0, 128.8, 129.6, 130.4, 131.2, 132.0, 132.8, 133.6, 134.4, 135.1, 135.9, 136.7, 137.5, 138.3, 139.1, 139.9, 140.7, 141.5, 142.3, 143.1, 143.9, 144.7, 145.5, 146.3, 147.1, 148.0, 148.8, 149.7, 150.6, 151.5, 152.4, 153.2, 154.1, 155.1, 156.1, 157.0, 158.0, 159.0, 160.0, 161.1, 162.0, 163.0, 163.9, 164.8, 165.7, 166.7, 167.7, 168.6, 169.5, 170.5, 171.5, 172.5, 173.5, 174.5, 175.5, 176.6, 177.6, 178.7, 179.7, 180.8, 181.9, 183.0, 184.2, 185.3, 186.4, 187.7, 188.8, 190.1, 191.3, 192.6, 193.9, 195.2, 196.6, 197.9, 199.2, 200.6, 202.0, 203.5, 204.9, 206.3, 207.8, 209.3, 210.8, 212.2, 213.7, 215.2, 216.8, 218.3, 219.8, 221.4, 222.9, 224.5, 226.1, 227.6, 229.1, 230.7, 232.3, 233.9, 235.6, 237.3, 239.0, 240.8, 242.5, 244.4, 246.3, 248.3, 250.2, 252.1, 254.1, 256.1, 258.1, 260.1, 262.2, 264.3, 266.4, 268.6, 270.7, 272.9, 275.0, 277.1, 279.3, 281.5, 283.7, 285.9, 288.1, 290.4, 292.7, 294.9, 297.2, 299.5, 301.7, 304.0, 306.2, 308.4, 310.6, 312.9, 315.2, 317.5, 319.9, 322.3, 324.7, 327.1, 329.5, 331.8, 334.3, 336.8, 339.2, 341.6, 344.0, 346.5, 349.0, 351.5, 354.0, 356.5, 359.1, 361.6, 364.2, 367.0, 369.7, 372.6, 375.3, 378.1, 381.0, 383.7, 386.3, 389.1, 391.8, 394.5, 397.3, 400.1, 402.9, 405.8, 408.7, 411.6, 414.6, 417.6, 420.6, 423.4, 426.4, 429.4, 432.5, 435.6, 438.8, 441.9, 445.0, 447.9, 451.0, 454.0, 457.1, 460.3, 463.3, 466.3, 469.3, 472.4, 475.5, 478.6, 481.6, 484.8, 487.9, 491.0, 494.2, 497.2, 500.3, 503.3, 506.5, 509.8, 513.0, 516.3, 519.5, 522.7, 525.9, 529.2, 532.5, 535.7, 538.9, 542.1, 545.2, 548.4, 551.5, 554.7, 558.1, 561.4, 564.7, 567.9, 571.1, 574.4, 577.8, 581.1, 584.5, 587.7, 591.0, 594.2, 597.4, 600.7, 604.0, 607.3, 610.7, 614.1, 617.5, 620.9, 624.3, 627.8, 631.3, 634.9, 638.4, 641.7, 645.0, 648.3, 651.7, 655.1, 658.6, 661.9, 665.3, 668.7, 672.2, 675.7, 679.0, 682.5, 686.0, 689.3, 692.7, 696.2, 699.7, 703.2, 706.7, 710.1, 713.4, 716.8, 720.2, 723.7, 727.1, 730.5, 733.9, 737.3, 740.9, 744.4, 747.9, 751.5, 755.0, 758.6, 761.9, 765.2, 768.4, 771.7, 775.0, 778.5, 782.0, 785.5, 788.8, 792.2, 795.6, 799.2, 802.6, 806.1, 809.7, 813.2, 816.8, 820.2, 823.6, 827.1, 830.5, 834.1, 837.7, 841.2, 844.9, 848.4, 852.0, 855.8, 859.5, 863.0, 866.4, 869.9, 873.6, 877.1, 880.6, 884.2, 887.8, 891.4, 895.1, 898.5, 902.0, 905.5, 909.1, 912.9, 916.5, 920.0, 923.7, 927.3, 931.0, 934.7, 938.2, 941.9, 945.4, 948.9, 952.4, 956.0, 959.5, 963.0, 966.6, 970.3, 974.0, 977.8, 981.5, 985.1, 988.8, 992.5, 996.3, 1000.1, 1003.9, 1007.7, 1011.5, 1015.2, 1018.9, 1022.8, 1026.7, 1030.5, 1034.4, 1038.0, 1041.7, 1045.4, 1049.3, 1053.0, 1056.8, 1060.5, 1064.4, 1068.2, 1072.1, 1076.0, 1079.8, 1083.7, 1087.6, 1091.5, 1095.4, 1099.3, 1103.1, 1106.9, 1110.6, 1114.3, 1118.1, 1122.0, 1125.9, 1129.7, 1133.5, 1137.3, 1141.2, 1145.1, 1148.7, 1152.5, 1156.4, 1160.3, 1164.0, 1167.8, 1171.7, 1175.5, 1179.4, 1183.2, 1187.0, 1190.9, 1195.0, 1198.9, 1202.7, 1206.4, 1210.3, 1214.3, 1218.3, 1222.2, 1226.2, 1230.2, 1234.1, 1238.2, 1242.1, 1245.9, 1249.8, 1253.6, 1257.5, 1261.5, 1265.5, 1269.4, 1273.5, 1277.7, 1281.7, 1285.7, 1289.6, 1293.6, 1297.6, 1301.5, 1305.4, 1309.3, 1313.2, 1317.1, 1321.0, 1325.2, 1329.3, 1333.5, 1337.6, 1341.7, 1345.7, 1349.9, 1354.1, 1358.2, 1362.1, 1366.1, 1370.3, 1374.4, 1378.5, 1382.6, 1386.5, 1390.4, 1394.5, 1398.6, 1402.6, 1406.7, 1410.7, 1414.8, 1418.8, 1422.9, 1427.0, 1431.1, 1435.2, 1439.4, 1443.7, 1448.0, 1452.1, 1456.3, 1460.6, 1464.9, 1469.2, 1473.6, 1477.9, 1482.0, 1486.2, 1490.3, 1494.5, 1498.5, 1502.9, 1507.2, 1511.6, 1515.8, 1520.1, 1524.4, 1528.7, 1532.9, 1537.0, 1541.5, 1546.0, 1550.2, 1554.4, 1558.8, 1563.1, 1567.2, 1571.4, 1575.6, 1579.8, 1583.9, 1588.0, 1592.1, 1596.3, 1600.7, 1604.9, 1609.3, 1613.6, 1617.9, 1622.2, 1626.6, 1631.1, 1635.4, 1639.9, 1644.3, 1648.8, 1653.1, 1657.3, 1661.8, 1666.2, 1670.5, 1675.0, 1679.3, 1683.3, 1687.5, 1691.8, 1696.0, 1700.5, 1705.0, 1709.4, 1713.6, 1718.0, 1722.3, 1726.6, 1731.0, 1735.5, 1740.1, 1744.6, 1749.3, 1754.0, 1758.6, 1763.4, 1768.2, 1772.9, 1777.7, 1782.7, 1787.6, 1792.4, 1797.0, 1801.8, 1806.7, 1811.4, 1816.3, 1821.4, 1826.4, 1831.4, 1836.2, 1841.5, 1846.4, 1851.3, 1856.5, 1861.5, 1866.5, 1871.5, 1876.6, 1881.8, 1886.7, 1891.5, 1896.5, 1901.3, 1906.2, 1911.1, 1916.3, 1921.1, 1926.2, 1931.1, 1936.3, 1941.2, 1946.4, 1951.6, 1956.7, 1961.8, 1967.0, 1972.2, 1977.4, 1982.7, 1987.9, 1993.2, 1998.6, 2003.9, 2009.1, 2014.5, 2019.9, 2025.2, 2030.6, 2036.2, 2041.7, 2047.0, 2052.3, 2057.7, 2063.1, 2068.6, 2073.8, 2079.2, 2085.1, 2090.7, 2096.1, 2101.7, 2107.2, 2112.7, 2118.2, 2124.0, 2129.6, 2135.0, 2140.4, 2145.9, 2151.2, 2157.0, 2162.5, 2168.0, 2173.3, 2178.6, 2184.1, 2189.6, 2195.0, 2200.3, 2205.8, 2211.6, 2217.1, 2222.8, 2228.6, 2234.2, 2239.7, 2245.4, 2251.8, 2257.8, 2263.7, 2269.6, 2275.3, 2281.0, 2287.2, 2293.0, 2298.6, 2304.5, 2310.4, 2316.5, 2322.7, 2329.0, 2335.5, 2341.9, 2348.1, 2354.3, 2360.7, 2367.3, 2373.6, 2379.7, 2386.0, 2392.3, 2398.7, 2405.2, 2411.7, 2418.3, 2425.0, 2432.2, 2439.2, 2445.9, 2452.9, 2460.1, 2467.0, 2473.7, 2480.3, 2487.0, 2493.8, 2500.4, 2507.2, 2514.0, 2520.7, 2527.6, 2534.2, 2540.8, 2547.7, 2554.6, 2561.5, 2568.8, 2576.2, 2583.4, 2590.4, 2597.6, 2604.4, 2611.3, 2618.2, 2625.2, 2632.2, 2639.5, 2647.0, 2654.2, 2661.2, 2668.8, 2676.7, 2684.5, 2692.1, 2699.6, 2707.6, 2715.5, 2723.4, 2731.6, 2740.1, 2748.2, 2756.2, 2764.2, 2772.2, 2780.6, 2789.2, 2797.7, 2806.2, 2815.1, 2823.9, 2832.7, 2841.5, 2850.0, 2859.4, 2869.1, 2878.8, 2888.8, 2898.5, 2907.7, 2916.9, 2926.3, 2935.8, 2945.7, 2955.5, 2965.6, 2975.7, 2986.7, 2996.7, 3006.9, 3017.9, 3028.3, 3039.4, 3051.0, 3063.4, 3075.6, 3088.6, 3100.8, 3112.9, 3125.5, 3137.7, 3149.8, 3162.4, 3175.2, 3185.5, 3189.7, 3194.6, 3200.3, 3206.8, 3214.3, 3222.5, 3231.9, 3242.1, 3253.2, 3265.3, 3279.3, 3291.9, 3306.6, 3322.3, 3338.3, 3353.5, 3368.3, 3382.5],
      "mean": [218.71, 254.5, 276.04, 261.72, 240.3, 252.29, 245.38, 249.7, 251.95, 239.17, 247.46, 252.18, 245.15, 249.47, 252.84, 249.47, 227.93, 247.29, 253.79, 259.23, 258.64, 264.91, 263.49, 260.35, 255.98, 232.31, 254.32, 262.31, 264.91, 243.82, 249.05, 244.85, 251.3, 248.99, 247.81, 244.71, 262.78, 245.86, 245.09, 246.57, 245.8, 258.59, 253.85, 259.76, 240.47, 243.08, 247.51, 259.71, 249.23, 243.96, 239.88, 245.86, 269.53, 281.72, 326.69, 292.49, 293.25, 292.84, 271.76, 278.99, 261.12, 280.95, 277.51, 267.04, 288.12, 324.67, 312.49, 349.53, 360.36, 436.45, 474.94, 539.47, 555.74, 474.08, 542.6, 507.22, 568.35, 500.3, 509.94, 557.81, 541.18, 523.14, 533.18, 622.96, 581.42, 635.15, 667.1, 707.57, 761.24, 733.02, 749.41, 801.24, 794.56, 866.27, 825.24, 805.21, 844.32, 911.83, 926.21, 881.83, 914.47, 931.07, 878.34, 958.7, 958.05, 953.12, 955.92, 919.23, 910.77, 957.4, 952.07, 983.65, 982.13, 998.82, 1042.96, 993.2, 1033.25, 1055.35, 1041.01, 1015.03, 953.91, 919.7, 858.93, 957.0, 920.41, 918.28, 937.51, 1004.5, 906.21, 994.53, 962.66, 1089.94, 1109.59, 1143.96, 1154.02, 1138.35, 1225.68, 1202.96, 1283.85, 1280.77, 1320.65, 1298.18, 1276.39, 1325.21, 1320.47, 1504.62, 1470.3, 1550.71, 1638.28, 1602.07, 1693.2, 1657.22, 1632.35, 1730.47, 1789.29, 1769.53, 1753.43, 1761.48, 1752.82, 1868.93, 1842.6, 1972.78, 1880.0, 1950.24, 1822.82, 1947.57, 2062.72, 1957.22, 2102.19, 2020.41, 2116.18, 2275.74, 2289.23, 2282.19, 2445.86, 2431.72, 2403.82, 2485.38, 2470.41, 2472.37, 2478.4, 2485.56, 2395.29, 2562.96, 2517.28, 2605.21, 2575.27, 2486.27, 2613.88, 2456.45, 2724.5, 2627.04, 2625.98, 2672.84, 2589.47, 2640.77, 2621.95, 2738.46, 2717.69, 2758.22, 2862.88, 2915.38, 2830.41, 2803.43, 2824.91, 2940.35, 2791.83, 2747.75, 2956.21, 2869.23, 2871.48, 2869.59, 2997.51, 2974.02, 3065.44, 2986.45, 3077.81, 3285.59, 3271.18, 3501.9, 3464.79, 3498.17, 3658.82, 3604.71, 3497.52, 3585.8, 3512.13, 3663.37, 3847.75, 3772.53, 3969.65, 3691.24, 3900.59, 4065.09, 4180.24, 4053.35, 4123.43, 4317.88, 4221.06, 4395.5, 4439.47, 4597.83, 4797.12, 4577.82, 4572.2, 4857.46, 4695.09, 4969.49, 4884.08, 5250.85, 4812.01, 5069.89, 5159.01, 5517.7, 5374.33, 5360.67, 5110.2, 5026.46, 5578.98, 5495.34, 5234.45, 5323.79, 5697.17, 5794.51, 5741.87, 6031.52, 5995.09, 6069.67, 6523.08, 6053.86, 6517.7, 6558.62, 6726.51, 7035.04, 7019.21, 6915.89, 7354.6, 7322.61, 7244.99, 7208.98, 7350.94, 7141.76, 7169.27, 7368.43, 7218.8, 7454.1, 7479.09, 8018.12, 7791.21, 8185.59, 8396.9, 8149.0, 8406.27, 8165.11, 8669.0, 9232.78, 8736.67, 9162.46, 9220.12, 8984.46, 9753.23, 9175.28, 9661.17, 10010.1, 9738.17, 9796.95, 10482.93, 10665.17, 10722.57, 11712.24, 11004.02, 11185.68, 11595.89, 12080.59, 11611.05, 12193.57, 12007.8, 12158.14, 12604.49, 13032.6, 12694.26, 13077.75, 13142.99, 12938.78, 13851.45, 13675.41, 13353.69, 13748.26, 14283.39, 14170.28, 13558.02, 14685.95, 13904.9, 14673.6, 14685.56, 14852.25, 15178.83, 15374.14, 15266.73, 15813.93, 16002.08, 16880.93, 17206.88, 17186.92, 17185.05, 17032.46, 18350.67, 17653.22, 18099.96, 18385.96, 18169.62, 19147.52, 19087.65, 19312.82, 19189.09, 19109.96, 19575.3, 19584.96, 20123.77, 20296.32, 19926.66, 20615.15, 20517.04, 21048.83, 21029.13, 20932.98, 21009.71, 21331.33, 21416.71, 20594.83, 20924.26, 21279.58, 20899.01, 21335.28, 21769.38, 22307.41, 23014.91, 22453.62, 22419.25, 23146.23, 22263.43, 23518.84, 23096.37, 24084.47, 23748.66, 23811.43, 23249.06, 24427.14, 24413.39, 24537.52, 24575.91, 25571.64, 25277.06, 25672.34, 25906.02, 27600.04, 27272.71, 28123.34, 27491.22, 28065.47, 28147.34, 26355.81, 26948.0, 27477.79, 26667.73, 28058.63, 28430.44, 28613.31, 28682.69, 30212.92, 28620.4, 30627.57, 30199.5, 29350.57, 29850.85, 29322.59, 31016.73, 30467.29, 30487.27, 32360.11, 31673.89, 31891.93, 31034.29, 30059.75, 31855.83, 30645.9, 32495.47, 32946.62, 30013.18, 30788.17, 30888.92, 31115.83, 33180.99, 31798.8, 31737.85, 32927.79, 32538.42, 32408.5, 31965.99, 32854.17, 31668.14, 32952.7, 32121.99, 35141.53, 33528.48, 34866.02, 31363.59, 34368.93, 33522.11, 34889.15, 33979.32, 33548.61, 33476.33, 34062.99, 32962.99, 33212.62, 33706.66, 34022.99, 35784.32, 34449.5, 34230.67, 33975.53, 34605.97, 35483.17, 34827.76, 36347.73, 34735.42, 35389.74, 34046.55, 34690.52, 34347.04, 36287.15, 35603.07, 34890.35, 37659.57, 36242.94, 37579.16, 35851.58, 37203.71, 37340.99, 40225.14, 37786.84, 36668.16, 36044.24, 36625.43, 36118.38, 36438.38, 39186.73, 36633.05, 36697.8, 38374.73, 36680.92, 37884.99, 38898.63, 37021.16, 39009.57, 36936.79, 37829.21, 37996.84, 38807.92, 38785.34, 40039.27, 37984.37, 37050.67, 37523.89, 36585.92, 38879.23, 38854.47, 37295.24, 38459.22, 38691.92, 39329.52, 40336.37, 38856.85, 40892.95, 39079.16, 40623.48, 38556.34, 37916.27, 37715.91, 36013.89, 37316.84, 37183.05, 40132.41, 39070.47, 38740.69, 38403.07, 37273.41, 39869.23, 40329.7, 39388.75, 40157.56, 39807.21, 41658.68, 39053.98, 39261.09, 39747.91, 39249.2, 40441.36, 41138.63, 39870.93, 40529.93, 40374.83, 40580.88, 42691.64, 42239.22, 40510.15, 39884.59, 39576.09, 41915.2, 39933.77, 39876.56, 39978.99, 42065.85, 40673.59, 42539.16, 40130.7, 40259.11, 38674.38, 41090.34, 41143.96, 43990.58, 40307.44, 41954.3, 43294.17, 41569.15, 42513.48, 41892.06, 42680.09, 41478.27, 40923.71, 40925.32, 41339.87, 40985.48, 40644.31, 40618.15, 42140.22, 42308.57, 45008.98, 44424.36, 40900.34, 42623.18, 44070.41, 43293.36, 44594.14, 42488.38, 45055.79, 45298.63, 42085.98, 41943.84, 43965.85, 46068.39, 43692.41, 44504.12, 43059.34, 41323.07, 42395.14, 44580.82, 45493.13, 43121.29, 42729.17, 44527.92, 43730.93, 45028.03, 45725.2, 44105.12, 44076.14, 45447.75, 44699.86, 45319.46, 44683.84, 43793.22, 43671.69, 43856.2, 42172.41, 43992.42, 44185.68, 45162.71, 44073.95, 46507.5, 43119.15, 44028.93, 46553.78, 42740.52, 43270.34, 44446.62, 44935.9, 44620.47, 42582.53, 44698.7, 45613.66, 44674.43, 45782.77, 42145.9, 45198.57, 45572.75, 47367.15, 44509.52, 43989.64, 42618.5, 46266.85, 45603.0, 45554.72, 46534.66, 46117.5, 45699.09, 46190.35, 46637.06, 46582.53, 44834.25, 45211.99, 44063.37, 47746.59, 45930.87, 46859.93, 44640.05, 49634.91, 47871.46, 46625.88, 44860.39, 46384.43, 45877.09, 47043.43, 44790.16, 46144.28, 45100.34, 45808.99, 46497.74, 47775.14, 48847.63, 48897.06, 48291.41, 48075.13, 47782.07, 48196.91, 48584.73, 48559.57, 48599.63, 45699.63, 48100.64, 48950.82, 48808.04, 45929.46, 48588.52, 45786.26, 45869.76, 46748.32, 47942.35, 46397.64, 48718.75, 48384.37, 46469.98, 48149.88, 48123.59, 47517.52, 49057.85, 48360.52, 49658.21, 49425.9, 48325.79, 48194.47, 49551.3, 50199.93, 50593.77, 50163.43, 51333.64, 48680.47, 48478.04, 48033.95, 49142.64, 47988.27, 49469.18, 50440.76, 52299.93, 48355.91, 50952.71, 49045.31, 50623.05, 51265.91, 47256.91, 51933.96, 53395.14, 51205.97, 48461.05, 49150.88, 52525.37, 47595.07, 49035.08, 49552.47, 49365.46, 49057.55, 48672.6, 48115.3, 48273.07, 49556.56, 50752.58, 50771.88, 50060.39, 51513.01, 50008.32, 50818.22, 52610.23, 50975.2, 52798.5, 52758.98, 51182.59, 52896.68, 49141.52, 51791.47, 52350.76, 51385.49, 53098.39, 53057.88, 47070.28, 48440.23, 50254.9, 49095.25, 52751.88, 53771.11, 49588.32, 52170.53, 49347.74, 51726.15, 50113.43, 51605.18, 51057.21, 54556.86, 54406.92, 54968.75, 56939.23, 57072.23, 55369.93, 61089.46, 58507.15, 57407.86, 59619.7, 61850.29, 59384.49, 56353.0, 56862.47, 61806.15, 56408.69, 59094.64, 60731.59, 60456.5, 62289.7, 57639.16, 61594.79, 61867.29, 58587.15, 58960.11, 63195.2, 60590.58, 59678.34, 60304.7, 63899.52, 60728.93, 59823.48, 57102.54, 60068.28, 59235.17, 59063.07, 61902.6, 60420.05, 60867.45, 61043.06, 61985.38, 59433.66, 61833.72, 63702.71, 60363.01, 62446.71, 61999.4, 63914.49, 63104.54, 63449.05, 63192.84, 61345.29, 65303.37, 65465.73, 63178.87, 64183.19, 66638.1, 62429.18, 65102.18, 65723.48, 67621.06, 64876.98, 61717.63, 64905.88, 66289.16, 64947.04, 65407.86, 63175.38, 68099.94, 69767.0, 63260.94, 65712.36, 67993.19, 65968.7, 65628.28, 68498.65, 70248.4, 62519.52, 64826.74, 66215.02, 64333.25, 66774.12, 66012.01, 69372.36, 64357.86, 62928.04, 65975.77, 68276.5, 66061.48, 63518.1, 65910.05, 68737.57, 67065.82, 68766.15, 70047.21, 68498.52, 67496.8, 66737.21, 73216.99, 73745.02, 71546.15, 69897.09, 71314.91, 65283.84, 72397.7, 75200.52, 67881.95, 69699.82, 70059.41, 72423.37, 74594.41, 73004.96, 75563.43, 76480.17, 77069.99, 73401.53, 75104.12, 76940.17, 77369.88, 76195.44, 73425.32, 77484.26, 74606.3, 74589.76, 79689.11, 76548.16, 78043.48, 82110.59, 84236.47, 81267.16, 81408.57, 82077.16, 84082.72, 79728.81, 77710.23, 79092.36, 78919.82, 81885.26, 75570.77, 82859.06, 78030.11, 80311.18, 82697.87, 78194.2, 79824.02, 83762.3, 83310.88, 83443.55, 85914.43, 86832.18, 82286.33, 87724.18, 79510.7, 84497.27, 81315.38, 83248.34, 80599.41, 85890.23, 88392.24, 88551.65, 82618.63, 88360.05, 91376.21, 92811.12, 92191.95, 88025.38, 92193.78, 96906.91, 93451.48, 93064.3, 96159.16, 99283.55, 96318.98, 93061.71, 94620.65, 95278.47, 100670.41, 99568.16, 97875.79, 101750.17, 99762.18, 104852.0, 100840.52, 100745.32, 105665.2, 109838.4, 108663.18, 111955.67, 114802.36, 109562.06, 105758.98, 104596.27, 110079.35, 116246.74, 109203.25, 114429.58, 115970.41, 123137.39, 120002.77, 110920.11, 123455.97, 125381.53, 116937.57, 133630.41, 133450.88, 135302.89, 138279.28, 143619.11, 132271.0, 137890.58, 137453.77, 140400.83, 136300.41, 143610.58, 140810.53, 73044.08, 56466.35, 69422.89, 75971.83, 84538.93, 91676.98, 100209.11, 109760.7, 118801.48, 125891.06, 143231.12, 147882.66, 151790.58, 170983.06, 172640.23, 170673.91, 166982.12, 161292.66, 157941.42]
    }
  ],
  "0.5": [{"frames":[0.1, 0.2, 0.3, 0.5, 0.6, 0.8, 0.9, 1.1, 1.2, 1.3, 1.5, 1.6, 1.8, 1.9, 2.0, 2.2, 2.3, 2.5, 2.6, 2.8, 2.9, 3.1, 3.2, 3.3, 3.5, 3.6, 3.8, 3.9, 4.1, 4.2, 4.4, 4.5, 4.6, 4.8, 4.9, 5.1, 5.2, 5.4, 5.5, 5.7, 5.8, 5.9, 6.1, 6.2, 6.4, 6.5, 6.7, 6.8, 7.0, 7.1, 7.2, 7.4, 7.5, 7.7, 7.8, 8.0, 8.1, 8.3, 8.4, 8.6, 8.7, 8.8, 9.0, 9.1, 9.3, 9.4, 9.6, 9.7, 9.9, 10.0, 10.1, 10.3, 10.4, 10.6, 10.7, 10.9, 11.0, 11.2, 11.3, 11.5, 11.6, 11.7, 11.9, 12.0, 12.2, 12.3, 12.5, 12.6, 12.8, 12.9, 13.1, 13.2, 13.4, 13.5, 13.7, 13.8, 14.0, 14.1, 14.3, 14.4, 14.6, 14.7, 14.9, 15.0, 15.2, 15.4, 15.5, 15.7, 15.8, 16.0, 16.2, 16.3, 16.5, 16.7, 16.8, 17.0, 17.2, 17.3, 17.5, 17.6, 17.8, 18.0, 18.2, 18.4, 18.5, 18.7, 18.9, 19.1, 19.3, 19.5, 19.7, 19.9, 20.1, 20.3, 20.6, 20.8, 21.0, 21.2, 21.4, 21.7, 21.9, 22.1, 22.4, 22.6, 22.8, 23.1, 23.3, 23.5, 23.7, 24.0, 24.2, 24.5, 24.7, 24.9, 25.2, 25.4, 25.7, 25.9, 26.2, 26.4, 26.7, 26.9, 27.2, 27.5, 27.7, 28.0, 28.3, 28.5, 28.8, 29.0, 29.3, 29.5, 29.8, 30.0, 30.3, 30.5, 30.8, 31.0, 31.3, 31.6, 31.8, 32.1, 32.3, 32.6, 32.8, 33.1, 33.4, 33.7, 33.9, 34.2, 34.5, 34.8, 35.1, 35.3, 35.6, 35.9, 36.2, 36.5, 36.8, 37.1, 37.4, 37.7, 38.0, 38.3, 38.6, 38.9, 39.2, 39.5, 39.8, 40.1, 40.4, 40.8, 41.1, 41.4, 41.7, 42.0, 42.3, 42.6, 43.0, 43.3, 43.6, 43.9, 44.2, 44.6, 44.9, 45.2, 45.5, 45.9, 46.2, 46.5, 46.9, 47.2, 47.5, 47.9, 48.2, 48.6, 48.9, 49.2, 49.5, 49.8, 50.2, 50.5, 50.9, 51.2, 51.6, 51.9, 52.3, 52.6, 53.0, 53.3, 53.7, 54.0, 54.4, 54.8, 55.1, 55.5, 55.9, 56.2, 56.6, 56.9, 57.3, 57.7, 58.0, 58.4, 58.8, 59.1, 59.5, 59.8, 60.1, 60.5, 60.8, 61.2, 61.5, 61.9, 62.2, 62.6, 63.0, 63.3, 63.6, 64.0, 64.3, 64.7, 65.1, 65.4, 65.8, 66.2, 66.5, 66.9, 67.3, 67.7, 68.1, 68.5, 68.9, 69.3, 69.7, 70.1, 70.4, 70.8, 71.2, 71.6, 72.0, 72.4, 72.8, 73.2, 73.6, 74.0, 74.4, 74.7, 75.1, 75.5, 75.9, 76.3, 76.8, 77.2, 77.6, 78.0, 78.4, 78.8, 79.2, 79.6, 80.1, 80.5, 80.9, 81.3, 81.8, 82.2, 82.6, 83.1, 83.6, 84.1, 84.5, 84.9, 85.4, 85.9, 86.4, 86.8, 87.3, 87.8, 88.3, 88.8, 89.3, 89.7, 90.2, 90.7, 91.2, 91.8, 92.3, 92.8, 93.3, 93.9, 94.4, 95.0, 95.6, 96.2, 96.8, 97.4, 98.0, 98.6, 99.3, 100.0, 100.6, 101.2, 101.8, 102.4, 103.0, 103.7, 104.3, 105.0, 105.7, 106.4, 107.1, 107.8, 108.6, 109.3, 110.0, 110.7, 111.4, 112.2, 112.9, 113.6, 114.4, 115.1, 115.9, 116.7, 117.4, 118.2, 119.0, 119.8, 120.6, 121.4, 122.2, 123.0, 123.8, 124.7, 125.5, 126.4, 127.2, 128.1, 128.9, 129.8, 130.7, 131.6, 132.4, 133.3, 134.2, 135.2, 136.0, 136.9, 137.9, 138.9, 139.8, 140.8, 141.7, 142.7, 143.6, 144.6, 145.7, 146.7, 147.7, 148.8, 149.9, 151.0, 152.2, 153.2, 154.4, 155.5, 156.6, 157.7, 158.8, 159.9, 161.0, 162.2, 163.4, 164.6, 165.8, 167.0, 168.2, 169.5, 170.8, 172.1, 173.4, 174.6, 176.0, 177.3, 178.7, 180.0, 181.4, 182.8, 184.2, 185.6, 187.0, 188.5, 189.9, 191.3, 192.7, 194.1, 195.6, 197.0, 198.4, 199.7, 201.2, 202.6, 204.1, 205.7, 207.1, 208.5, 209.9, 211.4, 212.8, 214.3, 215.7, 217.2, 218.6, 220.1, 221.5, 223.0, 224.4, 225.8, 227.3, 228.7, 230.2, 231.7, 233.2, 234.8, 236.3, 237.8, 239.4, 240.9, 242.4, 244.0, 245.7, 247.3, 248.8, 250.4, 251.9, 253.5, 255.0, 256.6, 258.2, 259.9, 261.4, 263.0, 264.6, 266.2, 267.8, 269.5, 271.1, 272.8, 274.5, 276.1, 277.8, 279.4, 281.1, 282.9, 284.6, 286.3, 287.9, 289.5, 291.2, 292.9, 294.5, 296.1, 297.8, 299.4, 301.1, 302.8, 304.5, 306.1, 307.9, 309.6, 311.4, 313.2, 314.9, 316.6, 318.3, 319.9, 321.5, 323.0, 324.7, 326.3, 328.0, 329.7, 331.3, 332.9, 334.5, 336.2, 337.9, 339.5, 341.2, 342.8, 344.5, 346.1, 347.7, 349.2, 350.8, 352.5, 354.1, 355.7, 357.4, 359.0, 360.6, 362.3, 363.9, 365.6, 367.3, 369.0, 370.6, 372.2, 373.9, 375.6, 377.2, 378.8, 380.5, 382.2, 383.8, 385.4, 387.0, 388.8, 390.4, 392.0, 393.6, 395.2, 396.9, 398.5, 400.2, 401.7, 403.4, 405.0, 406.6, 408.3, 409.9, 411.6, 413.3, 414.9, 416.5, 418.1, 419.9, 421.6, 423.3, 425.0, 426.7, 428.4, 430.1, 431.8, 433.4, 435.2, 436.9, 438.6, 440.3, 441.9, 443.7, 445.3, 447.1, 448.8, 450.6, 452.3, 454.0, 455.8, 457.7, 459.4, 461.1, 462.9, 464.7, 466.5, 468.2, 470.0, 471.6, 473.3, 474.9, 476.5, 478.2, 479.8, 481.6, 483.2, 485.0, 486.7, 488.5, 490.3, 492.0, 493.7, 495.4, 497.1, 498.9, 500.6, 502.3, 504.0, 505.7, 507.4, 509.2, 511.0, 512.7, 514.5, 516.4, 518.2, 520.0, 521.8, 523.6, 525.4, 527.2, 528.9, 530.7, 532.4, 534.2, 536.0, 537.8, 539.6, 541.4, 543.4, 545.2, 547.1, 548.9, 550.7, 552.6, 554.4, 556.2, 558.1, 559.8, 561.6, 563.5, 565.4, 567.2, 569.1, 571.0, 572.9, 574.7, 576.6, 578.4, 580.3, 582.2, 584.1, 586.1, 588.1, 590.0, 591.9, 593.8, 595.7, 597.7, 599.7, 601.7, 603.7, 605.6, 607.4, 609.3, 611.3, 613.3, 615.2, 617.2, 619.0, 620.9, 622.9, 624.8, 626.7, 628.7, 630.8, 632.9, 634.9, 636.9, 638.8, 640.9, 643.0, 644.9, 646.8, 648.7, 650.7, 652.6, 654.6, 656.6, 658.5, 660.4, 662.2, 664.1, 666.0, 667.8, 669.6, 671.5, 673.6, 675.6, 677.6, 679.6, 681.6, 683.7, 685.6, 687.6, 689.6, 691.6, 693.7, 695.6, 697.5, 699.4, 701.3, 703.2, 705.1, 707.0, 709.0, 710.9, 712.8, 714.8, 716.7, 718.7, 720.7, 722.7, 724.7, 726.8, 728.8, 730.8, 732.9, 735.0, 737.1, 739.1, 741.2, 743.4, 745.5, 747.7, 749.9, 752.1, 754.1, 756.2, 758.4, 760.5, 762.8, 765.1, 767.5, 769.9, 772.2, 774.3, 776.7, 779.0, 781.3, 783.5, 785.7, 788.1, 790.5, 793.0, 795.4, 797.8, 800.2, 802.6, 804.9, 807.1, 809.3, 811.6, 814.0, 816.2, 818.5, 820.8, 823.2, 825.7, 828.0, 830.3, 832.7, 835.0, 837.4, 839.7, 842.2, 844.6, 847.0, 849.5, 851.9, 854.2, 856.7, 859.0, 861.3, 863.6, 865.9, 868.4, 870.8, 873.1, 875.5, 878.1, 880.5, 883.0, 885.6, 888.1, 890.5, 892.9, 895.3, 897.8, 900.2, 902.5, 905.0, 907.5, 909.8, 912.2, 914.5, 916.9, 919.3, 921.5, 923.9, 926.4, 929.0, 931.4, 934.1, 936.6, 939.1, 941.6, 944.2, 946.7, 949.4, 952.1, 954.7, 957.1, 959.6, 962.3, 964.8, 967.4, 970.3, 972.8, 975.5, 978.0, 980.7, 983.5, 986.2, 988.9, 991.4, 994.1, 996.7, 999.4, 1002.2, 1004.8, 1007.6, 1010.3, 1013.1, 1015.8, 1018.7, 1021.4, 1024.0, 1026.7, 1029.6, 1032.4, 1035.6, 1038.4, 1041.3, 1044.2, 1047.3, 1050.2, 1053.1, 1055.9, 1058.9, 1062.0, 1064.7, 1067.9, 1071.1, 1074.1, 1077.0, 1079.7, 1082.6, 1085.7, 1088.6, 1091.5, 1094.5, 1097.5, 1100.5, 1103.4, 1106.5, 1109.4, 1112.4, 1115.5, 1118.3, 1121.3, 1124.8, 1127.7, 1130.7, 1133.7, 1136.6, 1139.7, 1142.8, 1145.8, 1148.8, 1152.2, 1155.6, 1158.8, 1161.8, 1164.8, 1168.0, 1171.2, 1174.4, 1177.7, 1181.0, 1184.6, 1187.8, 1191.2, 1194.3, 1197.8, 1201.2, 1204.4, 1207.8, 1211.1, 1214.3, 1218.1, 1221.4, 1225.2, 1229.0, 1232.6, 1236.3, 1239.8, 1243.7, 1247.2, 1250.8, 1254.5, 1258.1, 1261.7, 1265.3, 1269.0, 1272.7, 1276.4, 1280.0, 1283.6, 1287.6, 1291.5, 1295.9, 1300.5, 1304.8, 1309.1, 1313.5, 1317.6, 1322.0, 1326.7, 1331.7, 1336.4, 1340.9, 1345.4, 1350.2, 1355.0, 1360.1, 1365.2, 1369.9, 1375.1, 1380.2, 1385.3, 1390.6, 1395.8, 1401.1, 1406.1, 1411.2, 1416.5, 1421.8, 1427.2, 1432.3, 1437.7, 1443.0],
      "mean": [186.03, 213.56, 238.19, 240.41, 274.03, 369.18, 224.44, 241.51, 225.42, 225.21, 246.58, 234.31, 240.55, 265.0, 251.1, 279.03, 245.62, 253.61, 255.21, 243.01, 248.33, 280.55, 243.33, 220.0, 260.0, 231.37, 247.36, 255.34, 248.06, 247.81, 244.38, 241.53, 254.11, 270.69, 245.75, 269.58, 277.67, 262.36, 254.66, 249.04, 259.03, 254.38, 253.89, 253.7, 255.0, 246.99, 242.08, 242.33, 279.31, 266.16, 248.22, 267.64, 250.55, 264.31, 258.77, 284.03, 247.12, 263.61, 260.0, 237.4, 247.22, 245.34, 242.92, 280.68, 292.36, 268.08, 283.06, 261.37, 268.63, 256.67, 270.41, 251.53, 256.99, 273.19, 282.33, 278.61, 305.48, 313.06, 289.45, 289.04, 272.78, 341.92, 279.03, 315.48, 301.67, 273.56, 270.14, 295.75, 345.34, 294.58, 283.01, 326.67, 351.37, 326.81, 292.6, 284.44, 295.89, 300.0, 310.96, 300.55, 313.75, 323.97, 342.22, 366.16, 398.33, 376.03, 303.61, 348.22, 337.67, 380.69, 380.82, 395.0, 383.56, 402.36, 394.66, 419.58, 416.71, 395.48, 382.78, 429.59, 438.19, 465.62, 537.36, 483.97, 479.44, 538.77, 560.28, 611.64, 614.11, 729.86, 689.86, 724.44, 771.64, 784.03, 848.36, 777.22, 809.18, 819.86, 825.83, 769.86, 808.33, 806.03, 821.94, 818.49, 875.14, 865.21, 828.75, 935.21, 941.64, 1016.94, 1005.75, 994.72, 1007.53, 1009.58, 1107.67, 1098.89, 1197.95, 1257.53, 1335.56, 1258.08, 1385.69, 1306.44, 1479.44, 1406.85, 1573.75, 1492.74, 1488.49, 1459.03, 1487.67, 1376.39, 1389.73, 1491.67, 1513.42, 1515.28, 1638.77, 1599.72, 1584.93, 1693.56, 1636.11, 1644.66, 1531.39, 1688.77, 1752.22, 1744.25, 1812.22, 1895.48, 1936.85, 1843.47, 1750.82, 1918.33, 2029.73, 2013.47, 1983.01, 1917.78, 1935.48, 1853.75, 1938.36, 2061.78, 2067.92, 2063.97, 2103.33, 2093.84, 2080.14, 2024.52, 2157.08, 2208.9, 2279.18, 2256.94, 2158.22, 2148.61, 2285.07, 2329.72, 2089.86, 2306.53, 2311.37, 2289.45, 2258.75, 2340.41, 2579.86, 2404.66, 2424.31, 2429.32, 2351.53, 2380.82, 2566.11, 2519.04, 2613.56, 2522.36, 2515.07, 2717.36, 2671.1, 2624.58, 2580.14, 2672.36, 2760.96, 2691.1, 2813.61, 2646.71, 2686.11, 2642.88, 2986.67, 2798.9, 2762.08, 2838.77, 2936.67, 3024.93, 3006.44, 2926.11, 3201.51, 3051.81, 3027.4, 3269.72, 3107.81, 3130.0, 3117.67, 3293.29, 3345.56, 3151.23, 3476.25, 3293.15, 3268.47, 3544.66, 3610.0, 3452.88, 3422.47, 3778.19, 4030.0, 3733.33, 3477.12, 3569.58, 3712.05, 4063.61, 3974.93, 3861.25, 4205.34, 4433.56, 3800.83, 4143.56, 4192.22, 4178.36, 4144.32, 4410.69, 4777.79, 4446.86, 4818.93, 5067.65, 4840.14, 5228.49, 5225.07, 5629.9, 5210.97, 5080.97, 5649.77, 5612.64, 5411.79, 5336.36, 5515.62, 5153.31, 5255.89, 5438.26, 5687.14, 5838.25, 5838.54, 5735.53, 5955.25, 6023.82, 5760.18, 5748.25, 6372.14, 6206.65, 6622.3, 7066.54, 6495.71, 6786.12, 6902.04, 6628.97, 6859.89, 6204.99, 6911.06, 6539.0, 7257.79, 6468.73, 7246.29, 7382.78, 7406.31, 7011.92, 7204.79, 7986.49, 8199.7, 8120.83, 7542.63, 8000.81, 7700.89, 8447.41, 8069.72, 7759.79, 8623.21, 8190.52, 9143.32, 8884.41, 8034.54, 8173.96, 9272.92, 8896.78, 9440.67, 8796.26, 10041.81, 8893.47, 9723.3, 9688.88, 9532.95, 10785.43, 9973.25, 10781.29, 11163.67, 10806.32, 11177.28, 11577.82, 12011.56, 11930.11, 11323.25, 11283.62, 11326.37, 11461.04, 11446.66, 12013.89, 12478.42, 12587.29, 12722.92, 12695.58, 13458.45, 14083.22, 13195.9, 13168.68, 13296.22, 13132.56, 13437.43, 13688.84, 13596.35, 14388.23, 13461.56, 14042.58, 14379.45, 14999.07, 14211.48, 15047.82, 15043.45, 14645.03, 16056.49, 16166.76, 15587.05, 16391.07, 15718.93, 15744.84, 16465.3, 16869.0, 16503.14, 17328.58, 16435.14, 17632.33, 16914.21, 17206.79, 16612.89, 17040.0, 18283.81, 18109.25, 15995.45, 19097.5, 18669.59, 17496.47, 18964.78, 18146.9, 19511.76, 19193.14, 19070.92, 20686.75, 21418.45, 20431.78, 21152.49, 22316.86, 22679.2, 22393.45, 21159.18, 21715.68, 23093.19, 22625.71, 22455.62, 22884.14, 23341.63, 23533.45, 23349.05, 23647.12, 25795.4, 24557.54, 24109.18, 25575.23, 25432.22, 25625.49, 27380.58, 27003.42, 26207.5, 26958.54, 26998.26, 27990.28, 27696.33, 27905.83, 29659.36, 28788.07, 30882.64, 29655.71, 28762.63, 30299.9, 30460.82, 29914.01, 31051.0, 30407.85, 30183.21, 29417.41, 29812.93, 29686.18, 31403.46, 32812.38, 31755.11, 32067.67, 30591.52, 30633.76, 32210.45, 30052.62, 31232.77, 32366.97, 31636.46, 31736.6, 31396.42, 31025.9, 31775.3, 31945.38, 30100.45, 33151.68, 30658.36, 32127.16, 32020.16, 33495.14, 33179.21, 33601.27, 32371.95, 34670.85, 33101.66, 33187.67, 34690.32, 36397.11, 35689.77, 35419.77, 33110.0, 34708.67, 34745.02, 35226.48, 35317.11, 36008.79, 37622.11, 36916.07, 34498.64, 38246.7, 36790.03, 36090.71, 37294.0, 37701.7, 37451.26, 40486.28, 38106.34, 39197.96, 37450.28, 40970.73, 40550.17, 39340.57, 39987.39, 37189.62, 39100.45, 38285.52, 40389.33, 39200.85, 40516.07, 36189.72, 39919.77, 38189.61, 39765.48, 40687.39, 39163.3, 40132.52, 39779.49, 41101.41, 42688.5, 39383.18, 41103.35, 39528.67, 40156.0, 37793.18, 38397.07, 36289.32, 39355.43, 39791.4, 40638.95, 38466.4, 38673.45, 38882.65, 39995.51, 39602.25, 40618.66, 38867.9, 39361.81, 39580.57, 39507.08, 38678.81, 36538.18, 37173.33, 40877.65, 38363.44, 40577.92, 40332.48, 39039.21, 39882.65, 38139.88, 41351.7, 39528.11, 41480.45, 40070.32, 39667.9, 39972.62, 39887.67, 42470.44, 39477.44, 38995.57, 42359.46, 40186.28, 39696.59, 39161.55, 40295.51, 42189.3, 41405.1, 39038.67, 38336.12, 39724.82, 40980.85, 39874.84, 40803.89, 38537.4, 41727.08, 39402.75, 39946.55, 41652.08, 40895.1, 39480.3, 42967.03, 41012.23, 39825.93, 41891.0, 42002.75, 45651.39, 42179.08, 43423.74, 38353.08, 45730.3, 42863.64, 41562.05, 40647.8, 45233.98, 43747.67, 42342.64, 42728.25, 40985.71, 43648.38, 43070.02, 43070.3, 42637.93, 45771.11, 43437.95, 46141.14, 45215.15, 46095.52, 46377.98, 44307.36, 43459.36, 46967.65, 46130.16, 46398.75, 45691.96, 43064.6, 41485.37, 43742.23, 40297.92, 43281.68, 42298.35, 44357.16, 43215.3, 45576.74, 45544.75, 44256.86, 46355.17, 45771.55, 41890.73, 45255.15, 44906.88, 43526.23, 45826.89, 41593.07, 47264.56, 42606.4, 43289.04, 44774.81, 47562.93, 43697.3, 46209.33, 46822.77, 47188.08, 45472.75, 46952.8, 47751.0, 47161.0, 45470.83, 45042.63, 46073.92, 44060.84, 46397.92, 46529.34, 45874.73, 45261.26, 48462.79, 46360.04, 51409.36, 46316.97, 47713.88, 43881.4, 48257.98, 49832.23, 46553.98, 45624.73, 44546.48, 47920.45, 46505.86, 49453.05, 47421.83, 48238.4, 46547.78, 50614.81, 45458.62, 49030.71, 45366.08, 49470.04, 50021.0, 47471.67, 49300.32, 50650.42, 52342.63, 49544.88, 48064.55, 49782.53, 49686.05, 51626.07, 53330.17, 51362.77, 50435.15, 46156.6, 48955.86, 51312.75, 51102.25, 49633.57, 50178.81, 48931.79, 48498.38, 53304.2, 50188.26, 48612.67, 50360.98, 54831.97, 54451.14, 50004.88, 51191.0, 50241.55, 53337.39, 53390.97, 51335.3, 49982.92, 48409.88, 50943.18, 50363.5, 51209.62, 50375.25, 50951.14, 49772.64, 49652.65, 49233.33, 49502.11, 46707.84, 48101.79, 48314.84, 53077.67, 52355.66, 49190.04, 53787.53, 50977.57, 52824.05, 51916.34, 51378.75, 51722.92, 53187.95, 51473.05, 52359.62, 47440.72, 50694.84, 51844.47, 47239.36, 51786.14, 50160.3, 49275.03, 50649.63, 48688.12, 53229.47, 51232.36, 49554.05, 54590.59, 50467.67, 51628.26, 51926.83, 52968.26, 52695.17, 54018.4, 53194.14, 52241.55, 54978.81, 52212.11, 56610.44, 55938.36, 54197.44, 58521.83, 57903.18, 55336.62, 55306.7, 58218.95, 57961.0, 57543.73, 60574.2, 62916.62, 61646.96, 63573.05, 54787.95, 62742.23, 62826.07, 61978.64, 58433.88, 59503.5, 59472.92, 64419.75, 64477.85, 63231.0, 65681.27, 61493.74, 65891.14, 62890.45, 60975.3, 59666.89, 61241.0, 60765.63, 60164.61, 58763.18, 64554.84, 59785.72, 66990.85, 59820.98, 62436.34, 64068.92, 61694.29, 64062.52, 60658.95, 65143.5, 64330.04, 63323.6, 63479.32, 63895.38, 63767.39, 65197.3, 61698.64, 62289.9, 61873.64, 60301.14, 63790.45, 65351.7, 60493.6, 61039.73, 66331.0, 68728.91, 64874.97, 65106.14, 70643.88, 65595.45, 63715.25, 64962.37, 64711.0, 64578.4, 64975.3, 62747.55, 67796.84, 62535.66, 65110.71, 64185.66, 63236.34, 63963.22, 62402.37, 62110.72, 64492.49, 67312.39, 69203.33, 66288.5, 70785.38, 66166.07, 68677.53, 70174.02, 65730.03, 68411.82, 75214.05, 68725.8, 69353.64, 65466.34, 67683.91, 70936.75, 65580.59, 73490.03, 71236.75, 69703.91, 67493.6, 71108.22, 70703.59, 73137.8, 73393.74, 67592.64, 71599.47, 71724.0, 70915.16, 74086.34, 71026.55, 74018.4, 73903.22, 74114.15, 72264.47, 74211.14, 75536.75, 73503.91, 64542.1, 80963.22, 77332.64, 77676.84, 81451.69, 72123.78, 78161.8, 79896.75, 80631.97, 74094.42, 78810.16, 73039.75, 85293.5, 74561.82, 79373.91, 82253.88, 81762.91, 82205.45, 71450.73, 75724.61, 80408.53, 78606.97, 76781.82, 76218.91, 84716.2, 78106.0, 76085.25, 81241.96, 79864.47, 77449.77, 80071.14, 81923.33, 74590.03, 92349.49, 87002.39, 75756.75, 83001.8, 79520.72, 79900.45, 84040.45, 83422.64, 77670.16, 86131.82, 89261.55, 88574.97, 82801.0, 81917.85, 79697.16, 88823.91, 88786.2, 90046.0, 85453.45, 96198.09, 88685.93, 87880.16, 89351.55, 84210.04, 99094.05, 85248.26, 90238.22, 89499.22, 91182.39, 86961.27, 96003.36, 92549.77, 103563.33, 95462.8, 98714.96, 92880.86, 102911.14, 94762.66, 95447.03, 103491.84, 94332.51, 97486.55, 95208.95, 93315.11, 97628.09, 98341.27, 95445.72, 97427.71, 98706.28, 104913.88, 105425.72, 119792.51, 111670.18, 112992.66, 109810.59, 111151.14, 104431.0, 114182.95, 123341.27, 129313.91, 115761.96, 114277.39, 117424.42, 118760.59, 127921.84, 129689.22, 123605.59, 126561.82, 131972.94, 124594.97, 137614.19, 124991.41, 134721.28, 126731.7, 125566.62, 127966.97, 138914.7, 136553.64, 132035.25, 127510.3, 134562.64, 136435.31]
    },
    {
      "frames": [0.1, 0.2, 0.4, 0.5, 0.7, 0.8, 1.0, 1.1, 1.3, 1.4, 1.6, 1.7, 1.9, 2.0, 2.2, 2.4, 2.5, 2.7, 2.8, 3.0, 3.1, 3.3, 3.4, 3.6, 3.7, 3.9, 4.0, 4.2, 4.4, 4.5, 4.7, 4.8, 5.0, 5.1, 5.3, 5.4, 5.6, 5.7, 5.9, 6.1, 6.2, 6.4, 6.5, 6.7, 6.8, 7.0, 7.2, 7.3, 7.5, 7.6, 7.8, 7.9, 8.1, 8.2, 8.4, 8.6, 8.7, 8.9, 9.0, 9.2, 9.3, 9.5, 9.6, 9.8, 9.9, 10.1, 10.3, 10.4, 10.6, 10.7, 10.9, 11.0, 11.2, 11.4, 11.5, 11.7, 11.8, 12.0, 12.1, 12.3, 12.5, 12.6, 12.8, 12.9, 13.1, 13.3, 13.4, 13.6, 13.8, 13.9, 14.1, 14.3, 14.4, 14.6, 14.8, 15.0, 15.2, 15.3, 15.5, 15.7, 15.9, 16.1, 16.2, 16.4, 16.6, 16.8, 17.0, 17.1, 17.3, 17.5, 17.7, 17.9, 18.1, 18.3, 18.5, 18.7, 18.9, 19.1, 19.3, 19.6, 19.8, 20.0, 20.3, 20.5, 20.7, 21.0, 21.2, 21.5, 21.7, 22.0, 22.2, 22.5, 22.7, 23.0, 23.2, 23.5, 23.8, 24.0, 24.3, 24.5, 24.8, 25.1, 25.4, 25.6, 25.9, 26.2, 26.5, 26.7, 27.0, 27.3, 27.6, 27.9, 28.1, 28.4, 28.7, 29.0, 29.3, 29.6, 29.9, 30.2, 30.5, 30.8, 31.1, 31.4, 31.7, 32.0, 32.3, 32.6, 32.9, 33.1, 33.4, 33.7, 34.0, 34.3, 34.6, 34.9, 35.2, 35.5, 35.8, 36.1, 36.4, 36.8, 37.1, 37.4, 37.7, 38.0, 38.3, 38.6, 38.9, 39.2, 39.5, 39.8, 40.2, 40.5, 40.8, 41.1, 41.5, 41.8, 42.2, 42.5, 42.8, 43.2, 43.5, 43.8, 44.2, 44.5, 44.9, 45.2, 45.5, 45.8, 46.2, 46.5, 46.8, 47.1, 47.5, 47.8, 48.1, 48.4, 48.8, 49.1, 49.4, 49.8, 50.2, 50.5, 50.9, 51.2, 51.6, 51.9, 52.3, 52.6, 53.0, 53.3, 53.7, 54.0, 54.4, 54.7, 55.1, 55.4, 55.8, 56.1, 56.5, 56.9, 57.2, 57.5, 57.9, 58.2, 58.6, 58.9, 59.2, 59.6, 60.0, 60.3, 60.7, 61.0, 61.4, 61.7, 62.1, 62.5, 62.8, 63.2, 63.5, 63.9, 64.3, 64.6, 65.0, 65.4, 65.8, 66.1, 66.5, 66.8, 67.2, 67.6, 68.0, 68.3, 68.7, 69.0, 69.4, 69.8, 70.1, 70.5, 70.9, 71.2, 71.6, 71.9, 72.3, 72.6, 73.0, 73.3, 73.7, 74.1, 74.4, 74.8, 75.2, 75.5, 75.9, 76.3, 76.7, 77.0, 77.4, 77.8, 78.2, 78.6, 78.9, 79.3, 79.7, 80.0, 80.4, 80.8, 81.1, 81.5, 81.9, 82.3, 82.7, 83.1, 83.5, 83.9, 84.3, 84.8, 85.2, 85.6, 86.0, 86.4, 86.8, 87.2, 87.6, 88.0, 88.4, 88.8, 89.2, 89.6, 90.0, 90.4, 90.9, 91.3, 91.7, 92.1, 92.5, 93.0, 93.4, 93.8, 94.2, 94.7, 95.1, 95.5, 96.0, 96.4, 96.9, 97.3, 97.8, 98.2, 98.7, 99.2, 99.6, 100.1, 100.6, 101.0, 101.5, 102.0, 102.4, 102.9, 103.4, 103.9, 104.4, 104.9, 105.4, 106.0, 106.5, 107.1, 107.6, 108.2, 108.8, 109.4, 109.9, 110.6, 111.2, 111.8, 112.5, 113.1, 113.7, 114.4, 115.0, 115.7, 116.4, 117.0, 117.7, 118.4, 119.1, 119.8, 120.5, 121.2, 121.9, 122.7, 123.4, 124.2, 124.9, 125.7, 126.5, 127.3, 128.0, 128.8, 129.6, 130.4, 131.2, 132.0, 132.8, 133.6, 134.4, 135.2, 136.0, 136.9, 137.7, 138.5, 139.4, 140.3, 141.3, 142.2, 143.1, 144.0, 145.0, 146.0, 147.0, 148.0, 149.1, 150.1, 151.2, 152.2, 153.2, 154.3, 155.3, 156.4, 157.5, 158.5, 159.5, 160.6, 161.7, 162.8, 163.8, 164.8, 165.9, 166.9, 168.0, 169.1, 170.3, 171.5, 172.7, 173.8, 175.0, 176.2, 177.4, 178.7, 179.9, 181.2, 182.4, 183.1, 183.9, 184.9, 185.9, 187.0, 188.2, 189.4, 190.8, 192.1, 193.6, 195.1, 196.6, 198.2, 199.8, 201.4, 203.0, 204.6, 206.2, 207.8, 209.3, 210.8, 212.3, 213.8, 215.2, 216.7, 218.2, 219.6, 221.1, 222.5, 224.0, 225.4, 226.9, 228.4, 229.8, 231.4, 232.9, 234.4, 235.9, 237.5, 239.1, 240.7, 242.3, 243.8, 245.4, 247.1, 248.7, 250.4, 252.0, 253.7, 255.3, 256.9, 258.5, 260.2, 261.9, 263.5, 265.1, 266.8, 268.5, 270.1, 271.7, 273.3, 275.0, 276.6, 278.3, 279.9, 281.6, 283.4, 285.1, 286.8, 288.5, 290.3, 292.1, 293.9, 295.8, 297.6, 299.4, 301.2, 302.9, 304.6, 306.3, 308.1, 309.8, 311.6, 313.2, 314.9, 316.7, 318.4, 320.2, 322.0, 323.8, 325.5, 327.2, 328.9, 330.6, 332.3, 334.0, 335.8, 337.5, 339.3, 341.0, 342.7, 344.5, 346.2, 348.0, 349.8, 351.6, 353.3, 355.0, 356.6, 358.2, 359.9, 361.6, 363.3, 365.0, 366.6, 368.3, 370.0, 371.8, 373.5, 375.1, 376.8, 378.6, 380.3, 382.0, 383.7, 385.4, 387.1, 388.7, 390.4, 392.0, 393.8, 395.4, 397.1, 398.8, 400.5, 402.2, 403.8, 405.5, 407.2, 408.9, 410.5, 412.2, 414.0, 415.8, 417.7, 419.5, 421.3, 423.0, 424.8, 426.6, 428.4, 430.1, 432.0, 433.7, 435.4, 437.1, 439.0, 440.9, 442.6, 444.4, 446.2, 447.9, 449.7, 451.4, 453.2, 454.9, 456.6, 458.4, 460.2, 462.0, 463.8, 465.6, 467.5, 469.3, 471.1, 473.0, 474.8, 476.6, 478.5, 480.3, 482.2, 484.0, 486.0, 487.8, 489.5, 491.4, 493.3, 495.1, 497.0, 498.7, 500.7, 502.6, 504.4, 506.2, 508.0, 509.7, 511.6, 513.5, 515.6, 517.5, 519.4, 521.4, 523.2, 525.2, 527.1, 529.0, 530.9, 532.8, 534.7, 536.8, 538.8, 540.8, 542.7, 544.8, 546.9, 549.0, 551.0, 553.1, 555.1, 557.1, 559.1, 561.2, 563.1, 565.2, 567.2, 569.3, 571.3, 573.4, 575.5, 577.5, 579.4, 581.4, 583.5, 585.5, 587.5, 589.4, 591.3, 593.4, 595.4, 597.4, 599.3, 601.2, 603.3, 605.4, 607.4, 609.5, 611.6, 613.8, 616.0, 618.1, 620.2, 622.3, 624.3, 626.3, 628.3, 630.4, 632.4, 634.3, 636.2, 638.1, 640.1, 642.1, 644.1, 646.0, 648.0, 650.0, 652.1, 654.1, 656.1, 658.1, 660.2, 662.2, 664.3, 666.4, 668.6, 670.5, 672.5, 674.4, 676.6, 678.7, 680.7, 682.6, 684.6, 686.7, 688.6, 690.7, 692.7, 694.7, 696.9, 699.0, 701.0, 703.1, 705.2, 707.1, 709.2, 711.2, 713.2, 715.2, 717.1, 719.2, 721.3, 723.3, 725.2, 727.3, 729.4, 731.5, 733.7, 735.8, 737.8, 739.9, 742.0, 744.0, 746.1, 748.4, 750.7, 752.9, 755.0, 757.1, 759.2, 761.4, 763.6, 765.9, 768.2, 770.5, 772.9, 775.2, 777.7, 779.8, 782.1, 784.4, 786.8, 789.2, 791.5, 793.9, 796.2, 798.4, 800.6, 802.8, 805.2, 807.6, 810.0, 812.4, 814.7, 817.0, 819.4, 821.6, 823.9, 826.2, 828.6, 831.0, 833.4, 835.9, 838.5, 840.9, 843.3, 845.8, 848.1, 850.4, 852.8, 855.2, 857.8, 860.3, 862.8, 865.2, 867.7, 870.4, 873.0, 875.5, 878.1, 880.6, 883.2, 885.8, 888.1, 890.7, 893.1, 895.7, 898.1, 900.5, 903.1, 905.6, 908.0, 910.4, 912.9, 915.4, 917.9, 920.5, 923.0, 925.5, 927.9, 930.4, 932.8, 935.4, 937.9, 940.5, 943.1, 945.9, 948.5, 950.9, 953.4, 955.8, 958.4, 961.0, 963.6, 966.2, 968.9, 971.6, 974.2, 977.2, 980.1, 983.1, 985.6, 988.3, 990.8, 993.3, 996.1, 998.9, 1001.4, 1004.0, 1006.6, 1009.3, 1011.9, 1014.4, 1017.0, 1019.4, 1022.1, 1024.8, 1027.2, 1029.7, 1032.5, 1035.0, 1037.7, 1040.5, 1043.1, 1045.6, 1048.5, 1051.3, 1054.2, 1057.0, 1059.6, 1062.3, 1065.1, 1067.9, 1070.6, 1073.6, 1076.4, 1079.4, 1082.4, 1085.3, 1088.2, 1091.0, 1093.9, 1096.9, 1099.8, 1102.9, 1106.0, 1109.1, 1112.3, 1115.2, 1118.4, 1121.6, 1124.6, 1127.7, 1130.9, 1133.8, 1136.9, 1140.2, 1143.3, 1146.5, 1149.8, 1153.1, 1156.4, 1159.7, 1162.3, 1163.8, 1165.6, 1167.5, 1169.6, 1171.7, 1174.0, 1176.4, 1178.7, 1181.3, 1184.1, 1186.9, 1189.9, 1193.1, 1196.5, 1200.0, 1203.7, 1207.2, 1210.9, 1214.7, 1218.6, 1222.3, 1226.1, 1230.2, 1234.1, 1237.8, 1241.9, 1245.8, 1249.2, 1252.8, 1256.6, 1260.4, 1264.2, 1268.0, 1271.7, 1275.5, 1279.6, 1283.3, 1287.0, 1290.5, 1294.3, 1298.3, 1302.4, 1306.3, 1310.0, 1313.9, 1317.9, 1321.9, 1326.0, 1330.2, 1334.4, 1338.5, 1342.7, 1347.3, 1351.9, 1356.3, 1360.8, 1365.6, 1370.4, 1375.4, 1379.4, 1381.1, 1383.2, 1385.6, 1388.2, 1391.3, 1394.7, 1398.3, 1402.3, 1406.4, 1410.7, 1415.5, 1420.8, 1426.1, 1431.9],
      "mean": [195.7, 231.92, 229.23, 254.1, 269.23, 273.59, 240.0, 229.74, 230.51, 237.82, 253.72, 250.38, 238.85, 257.31, 288.08, 252.69, 266.92, 239.62, 237.69, 230.51, 248.97, 243.97, 237.18, 261.03, 237.97, 248.46, 283.21, 249.23, 268.46, 254.23, 264.87, 256.79, 238.72, 252.44, 242.95, 241.41, 246.67, 263.33, 261.92, 272.95, 248.08, 253.59, 254.62, 246.15, 273.33, 267.18, 245.38, 261.03, 223.46, 237.85, 253.85, 256.03, 259.87, 264.49, 309.23, 243.08, 247.31, 266.03, 270.38, 256.92, 285.51, 244.1, 275.26, 245.51, 265.77, 288.72, 284.74, 314.1, 291.15, 281.54, 253.97, 268.33, 277.95, 283.59, 252.18, 281.14, 278.33, 295.77, 287.18, 319.49, 294.36, 315.51, 331.67, 341.41, 338.72, 331.54, 306.03, 359.74, 350.64, 366.67, 381.41, 365.0, 346.67, 372.18, 424.49, 372.95, 343.97, 434.74, 432.44, 393.29, 412.69, 367.95, 387.56, 347.44, 318.85, 358.46, 327.82, 436.79, 465.77, 445.9, 509.1, 506.67, 560.13, 560.38, 615.51, 650.77, 714.23, 755.64, 895.64, 841.15, 908.59, 851.79, 965.26, 959.74, 848.73, 1071.92, 911.41, 988.08, 983.97, 1100.0, 1115.64, 1003.97, 1172.56, 1160.64, 1223.59, 1183.72, 1258.72, 1224.87, 1311.28, 1361.92, 1360.26, 1473.21, 1354.87, 1474.1, 1496.03, 1522.56, 1563.08, 1711.92, 1647.05, 1671.79, 1608.86, 1654.23, 1676.28, 1793.46, 1867.44, 1856.79, 1998.59, 1845.0, 1805.26, 1821.41, 2047.31, 1985.51, 2027.44, 2095.0, 1986.54, 2129.87, 1979.74, 1919.74, 1867.44, 2015.9, 1867.95, 1986.28, 1960.13, 2020.13, 2138.33, 2277.72, 2232.69, 2269.23, 2293.85, 2281.79, 2386.92, 2593.72, 2620.13, 2502.31, 2625.13, 2640.38, 2712.18, 2523.85, 2643.33, 2873.08, 2624.49, 2862.82, 2907.31, 2907.95, 2974.74, 3306.41, 3063.46, 3225.38, 3054.1, 3099.37, 3223.59, 3270.13, 3161.28, 3229.62, 3268.46, 3530.26, 3501.03, 3434.36, 3463.21, 3783.46, 3732.82, 3734.74, 3880.26, 3747.31, 3891.79, 3807.95, 3747.44, 3822.05, 3982.82, 3869.74, 4089.62, 4048.59, 4282.18, 4231.28, 4472.03, 4179.36, 4381.92, 4788.85, 4619.23, 4464.87, 4588.59, 4210.13, 4400.51, 4948.46, 4945.4, 4585.77, 4551.92, 4934.36, 4682.69, 4738.72, 5251.94, 5006.28, 5121.17, 4978.35, 5123.72, 4778.85, 4796.03, 5176.41, 5011.54, 5152.28, 5178.72, 5452.05, 5460.65, 5166.55, 5531.03, 5465.54, 5607.33, 5754.13, 5590.77, 5384.62, 5483.73, 5572.05, 5353.85, 5843.86, 6394.69, 5490.27, 5845.27, 5785.78, 5895.14, 6283.23, 6377.32, 6103.22, 6433.9, 6073.0, 5905.95, 5861.28, 6464.04, 6112.85, 6328.26, 6335.18, 6249.28, 6756.22, 6329.53, 6426.71, 6300.81, 6398.77, 6837.49, 6820.09, 6553.87, 6604.54, 6559.92, 6494.14, 6627.45, 6754.67, 6840.94, 6837.77, 6673.01, 6566.97, 6855.31, 7565.82, 7645.89, 7027.26, 7044.58, 7290.09, 6845.19, 7319.06, 6834.17, 6780.19, 7236.86, 7295.56, 7348.41, 7589.32, 7536.03, 8019.22, 7694.62, 7447.19, 7867.76, 8061.97, 7625.29, 8224.58, 7504.99, 7709.5, 8233.1, 7994.38, 8208.53, 8077.78, 8465.06, 8027.55, 7724.82, 7370.6, 7625.51, 8400.05, 8320.14, 8683.79, 7995.79, 8958.17, 8433.27, 8512.53, 8586.08, 8521.59, 9202.22, 8580.19, 8324.5, 8767.82, 9042.03, 8861.12, 8957.04, 8971.62, 9286.27, 9261.54, 9237.56, 9714.85, 8906.9, 9607.38, 9392.05, 9419.9, 9396.08, 9322.31, 10021.38, 10020.35, 9642.05, 9884.97, 10000.77, 11582.69, 10563.49, 10831.58, 11517.06, 11315.49, 11584.09, 10531.18, 11106.67, 11651.12, 11231.62, 12579.37, 12683.43, 12282.31, 12274.58, 11812.22, 12655.13, 12661.18, 13693.36, 13411.59, 13125.95, 13952.04, 12689.9, 13692.24, 13940.74, 13908.69, 14145.04, 13905.62, 13892.95, 14595.55, 14229.53, 14549.67, 14257.76, 14426.47, 14372.51, 15238.68, 13980.38, 13631.85, 14982.49, 15265.24, 15522.12, 15463.81, 15644.14, 15500.49, 15800.74, 16243.82, 15232.53, 16036.14, 15881.06, 15910.73, 17121.29, 17084.64, 17403.08, 17552.83, 16729.35, 17677.44, 18617.21, 18399.53, 18043.32, 19616.58, 19515.15, 19869.12, 18586.34, 19520.18, 19724.26, 19762.62, 20124.27, 20001.83, 21243.53, 19849.68, 20035.08, 21538.27, 21543.54, 20884.06, 20374.74, 21641.19, 20008.62, 21278.24, 23264.79, 22482.13, 24122.9, 23027.97, 23354.82, 23819.4, 23590.45, 24636.49, 25225.33, 24790.96, 25825.19, 25338.26, 19866.18, 14934.5, 20135.71, 20965.74, 22619.32, 24152.0, 25294.72, 26280.62, 27707.28, 28321.38, 29912.53, 30809.21, 30953.69, 31913.56, 31978.68, 31772.41, 31154.81, 30952.91, 31542.78, 32456.49, 30279.58, 30482.78, 29698.06, 29026.49, 31010.49, 29630.97, 30960.59, 30604.82, 29178.78, 30723.04, 30013.15, 29152.14, 31667.26, 30421.38, 30614.55, 33500.58, 30772.27, 32472.65, 31160.33, 33621.12, 33575.86, 31981.59, 33680.6, 31702.15, 34078.81, 35179.19, 35815.36, 33589.19, 35216.09, 34512.65, 34862.01, 32964.05, 35095.32, 34849.33, 34445.62, 35460.46, 34198.82, 35476.74, 36244.72, 34280.08, 33974.85, 35499.32, 36292.79, 35677.14, 36004.96, 36761.0, 37914.96, 39426.77, 35743.81, 37795.21, 37491.12, 38892.53, 41378.69, 40491.12, 40056.26, 39734.58, 39606.77, 39805.47, 37611.77, 37720.47, 38181.9, 39862.92, 38643.17, 39334.59, 35799.71, 40428.56, 38319.46, 39756.87, 38369.82, 41428.69, 39143.17, 38568.56, 36368.68, 39147.03, 38731.0, 37744.18, 39853.55, 39230.6, 39690.49, 39501.76, 39372.51, 40084.72, 39711.63, 40383.55, 41570.1, 40611.37, 39346.88, 40593.04, 36135.31, 36318.41, 40217.53, 38939.97, 39486.73, 39232.53, 38281.38, 35975.35, 39227.54, 40253.29, 39612.53, 38810.06, 37322.26, 41030.22, 40328.03, 37174.66, 40869.96, 39904.67, 38779.05, 38790.03, 36897.51, 36505.46, 40550.99, 39116.64, 37444.71, 39973.92, 40789.95, 40557.91, 37970.45, 39198.18, 38983.15, 40194.32, 37721.74, 39744.08, 42269.85, 41280.1, 44228.05, 43026.51, 42589.58, 42098.69, 41218.57, 42492.15, 39819.19, 43408.82, 41133.27, 41560.96, 42218.56, 39860.56, 41206.5, 44843.29, 41850.35, 39908.31, 44055.35, 40592.12, 39693.95, 42671.38, 40209.97, 41336.38, 40234.83, 44497.79, 42441.24, 43370.09, 41807.13, 44443.92, 41581.74, 42875.05, 42477.9, 43305.09, 44702.13, 42277.23, 45858.94, 43373.82, 42914.32, 44771.62, 45401.26, 45789.97, 40557.79, 45904.96, 44537.65, 44510.74, 44185.46, 41748.18, 45040.23, 45546.88, 45966.24, 42285.47, 42852.03, 45770.23, 38977.24, 48930.36, 47935.43, 47787.41, 46599.46, 47698.05, 45170.99, 46513.92, 46823.05, 46189.45, 45133.82, 46192.03, 47737.41, 47705.33, 49974.59, 45767.38, 47135.87, 49583.44, 48451.0, 49988.82, 50598.05, 49334.21, 49301.24, 48228.03, 48630.49, 48948.05, 48428.44, 49704.28, 49095.74, 52043.82, 48318.95, 52338.56, 48388.18, 50245.49, 47967.92, 46532.78, 49694.19, 52529.83, 45266.24, 50035.85, 45739.21, 48248.44, 48195.35, 52115.49, 48265.74, 44439.45, 48961.38, 51020.6, 49078.29, 51583.95, 49358.18, 52464.58, 53471.88, 53022.41, 50263.56, 51832.27, 50763.69, 49080.47, 50277.79, 48554.97, 52538.17, 47614.31, 46886.13, 48350.99, 45975.49, 49122.41, 48950.09, 47435.6, 48349.82, 49052.03, 52342.92, 49569.72, 49143.55, 49925.36, 51010.62, 49064.58, 47227.56, 54076.77, 54062.67, 50679.59, 44318.56, 47725.23, 52285.1, 48738.42, 53719.46, 46765.49, 48579.97, 50977.65, 49378.81, 49845.47, 51933.82, 46882.27, 54266.09, 51956.88, 52052.26, 52697.03, 51462.77, 50029.85, 48154.85, 53293.69, 50474.08, 49191.76, 48669.21, 52685.6, 51031.77, 52667.03, 48670.21, 50525.49, 54948.05, 50299.71, 52866.88, 55337.65, 49095.23, 51725.1, 50982.15, 52486.9, 50784.21, 53538.05, 58367.92, 57069.97, 56428.82, 54320.87, 53579.45, 57314.97, 55775.36, 59236.9, 57375.68, 60750.87, 60016.38, 59271.38, 62081.64, 58345.23, 59098.18, 58100.73, 61950.1, 62226.9, 59500.87, 61858.56, 60934.08, 56557.28, 56423.82, 59218.95, 59236.0, 61082.92, 62293.18, 63903.29, 57420.47, 58993.82, 64148.31, 58230.49, 58642.28, 58315.81, 58473.31, 65816.38, 60750.49, 61013.95, 65756.64, 62857.92, 63271.38, 64468.69, 60676.77, 59757.67, 61454.08, 66400.74, 62486.26, 66792.02, 66397.8, 61561.9, 64652.53, 67122.12, 69977.54, 65573.3, 67744.98, 65355.1, 67393.3, 64926.38, 66650.12, 58871.77, 66477.02, 68501.64, 61726.13, 63188.44, 63870.62, 65711.26, 62741.77, 67560.23, 62032.01, 64687.15, 66371.26, 65991.0, 67173.56, 65832.78, 65506.26, 64409.72, 63333.44, 66144.46, 66779.59, 66717.54, 68615.74, 65886.38, 74803.3, 62301.0, 62657.15, 66704.46, 65811.77, 67550.74, 67004.72, 67393.3, 66968.56, 70414.08, 65978.05, 73766.26, 72229.08, 76635.88, 69824.34, 67570.74, 69509.59, 66379.98, 67344.59, 71356.52, 68807.54, 64629.59, 68361.52, 69085.1, 65201.77, 67839.72, 66146.7, 64191.13, 67487.16, 72772.54, 65661.26, 65265.36, 68569.72, 66547.28, 70651.76, 71087.92, 71337.8, 66963.44, 68918.94, 76668.7, 71519.46, 79863.05, 68865.34, 70542.66, 70515.36, 75521.77, 69386.52, 70990.36, 76034.84, 75762.54, 76163.7, 74922.9, 73320.86, 78362.28, 72592.28, 76059.2, 74208.7, 77582.41, 79433.56, 79291.9, 84226.9, 75301.12, 81096.77, 78884.98, 80507.41, 76525.62, 84554.72, 79588.44, 78429.34, 85073.95, 81742.66, 79263.05, 84898.3, 81754.59, 86519.34, 83041.38, 85093.53, 44117.91, 45497.92, 53362.54, 55506.51, 61324.85, 60404.97, 62454.21, 66490.88, 68199.59, 72880.1, 76498.7, 74772.8, 80593.3, 86070.23, 89036.64, 90395.36, 94072.16, 90891.64, 93708.7, 96950.62, 94823.05, 94388.18, 95791.52, 101638.7, 98940.49, 94797.16, 99278.44, 93504.46, 88526.77, 91013.82, 100176.12, 92620.23, 97654.98, 96752.02, 96203.56, 103469.72, 97681.26, 93378.3, 92755.36, 93072.8, 96274.34, 103739.98, 104898.44, 97228.18, 95130.36, 102658.7, 98246.12, 105856.38, 99673.82, 109521.51, 103554.2, 98901.26, 114978.56, 113776.38, 112376.38, 112427.92, 111818.7, 120057.8, 126909.72, 118130.74, 63603.05, 51487.79, 65331.51, 70597.16, 77046.9, 86233.95, 91549.2, 94351.64, 103819.34, 104112.54, 110658.7, 121814.98, 126857.66, 131563.05, 139736.39]
    },
    {
      "frames": [0.1, 0.2, 0.3, 0.5, 0.6, 0.8, 1.0, 1.1, 1.3, 1.4, 1.6, 1.7, 1.9, 2.0, 2.2, 2.3, 2.5, 2.6, 2.8, 2.9, 3.1, 3.2, 3.4, 3.5, 3.7, 3.8, 4.0, 4.1, 4.3, 4.4, 4.6, 4.7, 4.9, 5.0, 5.2, 5.3, 5.5, 5.6, 5.8, 5.9, 6.1, 6.2, 6.4, 6.5, 6.7, 6.8, 7.0, 7.1, 7.3, 7.4, 7.6, 7.7, 7.9, 8.0, 8.2, 8.3, 8.5, 8.6, 8.8, 8.9, 9.1, 9.2, 9.4, 9.5, 9.7, 9.9, 10.0, 10.2, 10.3, 10.5, 10.7, 10.8, 11.0, 11.1, 11.3, 11.4, 11.6, 11.7, 11.9, 12.1, 12.2, 12.4, 12.5, 12.7, 12.8, 13.0, 13.1, 13.3, 13.5, 13.6, 13.8, 13.9, 14.1, 14.2, 14.4, 14.6, 14.7, 14.9, 15.1, 15.3, 15.4, 15.6, 15.8, 15.9, 16.1, 16.3, 16.5, 16.6, 16.8, 17.0, 17.2, 17.3, 17.5, 17.7, 17.9, 18.1, 18.3, 18.5, 18.7, 18.9, 19.1, 19.3, 19.5, 19.7, 20.0, 20.2, 20.4, 20.6, 20.9, 21.1, 21.3, 21.6, 21.8, 22.0, 22.3, 22.6, 22.8, 23.1, 23.3, 23.6, 23.8, 24.1, 24.3, 24.6, 24.9, 25.1, 25.4, 25.6, 25.9, 26.1, 26.4, 26.7, 26.9, 27.2, 27.5, 27.8, 28.1, 28.4, 28.6, 28.9, 29.2, 29.5, 29.8, 30.0, 30.4, 30.7, 31.0, 31.3, 31.6, 31.9, 32.2, 32.5, 32.8, 33.1, 33.4, 33.7, 34.0, 34.3, 34.6, 34.9, 35.2, 35.5, 35.8, 36.1, 36.4, 36.7, 37.1, 37.4, 37.7, 38.0, 38.3, 38.7, 39.0, 39.3, 39.7, 40.0, 40.3, 40.7, 41.0, 41.3, 41.7, 42.0, 42.3, 42.7, 43.0, 43.3, 43.7, 44.0, 44.3, 44.7, 45.0, 45.4, 45.7, 46.1, 46.4, 46.8, 47.1, 47.4, 47.8, 48.1, 48.5, 48.9, 49.2, 49.5, 49.9, 50.2, 50.6, 50.9, 51.2, 51.6, 51.9, 52.3, 52.6, 52.9, 53.3, 53.6, 53.9, 54.2, 54.6, 54.9, 55.2, 55.6, 55.9, 56.3, 56.6, 56.9, 57.2, 57.6, 57.9, 58.2, 58.5, 58.9, 59.2, 59.5, 59.8, 60.2, 60.5, 60.8, 61.2, 61.5, 61.8, 62.2, 62.5, 62.8, 63.1, 63.5, 63.8, 64.1, 64.5, 64.8, 65.1, 65.5, 65.8, 66.1, 66.5, 66.8, 67.1, 67.4, 67.8, 68.1, 68.4, 68.8, 69.1, 69.5, 69.8, 70.1, 70.5, 70.8, 71.1, 71.5, 71.8, 72.2, 72.5, 72.8, 73.2, 73.5, 73.9, 74.2, 74.6, 74.9, 75.3, 75.6, 76.0, 76.4, 76.7, 77.1, 77.4, 77.8, 78.2, 78.6, 78.9, 79.3, 79.7, 80.0, 80.4, 80.8, 81.2, 81.6, 81.9, 82.3, 82.7, 83.1, 83.5, 83.8, 84.2, 84.6, 85.0, 85.5, 85.9, 86.3, 86.7, 87.1, 87.5, 88.0, 88.4, 88.8, 89.2, 89.6, 90.1, 90.5, 90.9, 91.4, 91.8, 92.3, 92.7, 93.2, 93.7, 94.2, 94.6, 95.1, 95.6, 96.0, 96.5, 97.0, 97.4, 97.9, 98.4, 98.8, 99.3, 99.8, 100.2, 100.7, 101.2, 101.6, 102.1, 102.7, 103.2, 103.8, 104.4, 104.9, 105.5, 106.1, 106.7, 107.4, 108.0, 108.6, 109.3, 109.9, 110.6, 111.3, 112.0, 112.7, 113.4, 114.0, 114.7, 115.5, 116.2, 116.9, 117.7, 118.4, 119.2, 119.9, 120.7, 121.4, 122.2, 122.9, 123.7, 124.5, 125.3, 126.1, 126.9, 127.7, 128.5, 129.3, 130.1, 131.0, 131.9, 132.8, 133.8, 134.7, 135.7, 136.6, 137.6, 138.6, 139.5, 140.5, 141.6, 142.6, 143.7, 144.7, 145.7, 146.8, 147.8, 148.8, 149.8, 150.8, 151.9, 153.1, 154.2, 155.4, 156.5, 157.6, 158.8, 159.9, 161.0, 162.2, 163.3, 164.5, 165.6, 166.8, 168.0, 169.2, 170.4, 171.7, 173.0, 174.3, 175.6, 176.9, 178.2, 179.5, 180.8, 182.2, 183.5, 184.8, 186.1, 187.4, 188.8, 190.2, 191.6, 192.9, 194.4, 195.8, 197.2, 198.6, 200.1, 201.6, 203.1, 204.6, 206.2, 207.7, 209.2, 210.7, 212.3, 213.8, 215.2, 216.7, 218.2, 219.7, 221.2, 222.8, 224.3, 225.8, 227.4, 228.9, 230.4, 232.0, 233.5, 235.1, 236.7, 238.4, 240.1, 241.7, 243.4, 245.0, 246.6, 248.2, 249.9, 251.6, 253.4, 255.1, 256.8, 258.5, 260.1, 261.8, 263.5, 265.2, 266.9, 268.5, 270.2, 272.0, 273.7, 275.5, 277.3, 279.1, 280.8, 282.6, 284.2, 285.8, 287.5, 289.2, 290.9, 292.6, 294.2, 295.9, 297.5, 299.3, 301.0, 302.7, 304.5, 306.3, 308.0, 309.7, 311.4, 313.2, 314.9, 316.7, 318.4, 320.2, 322.0, 323.8, 325.5, 327.2, 329.0, 330.7, 332.5, 334.2, 335.9, 337.7, 339.3, 341.1, 343.0, 344.7, 346.6, 348.4, 350.3, 352.1, 353.9, 355.7, 357.5, 359.2, 361.0, 362.7, 364.4, 366.1, 367.9, 369.6, 371.4, 373.1, 374.7, 376.5, 378.1, 379.8, 381.6, 383.3, 384.9, 386.7, 388.5, 390.3, 392.0, 393.7, 395.6, 397.3, 399.0, 400.8, 402.5, 404.3, 406.1, 407.8, 409.5, 411.2, 412.9, 414.7, 416.5, 418.3, 420.1, 421.9, 423.6, 425.4, 427.2, 429.0, 430.8, 432.6, 434.3, 436.2, 437.8, 439.6, 441.4, 443.1, 444.8, 446.6, 448.4, 450.2, 452.0, 453.8, 455.6, 457.2, 459.0, 460.7, 462.5, 464.3, 466.2, 468.2, 470.2, 472.1, 474.0, 475.8, 477.7, 479.5, 481.4, 483.2, 485.0, 486.9, 488.7, 490.6, 492.6, 494.5, 496.4, 498.4, 500.4, 502.2, 504.3, 506.4, 508.4, 510.3, 512.2, 514.1, 516.0, 517.9, 519.8, 521.7, 523.6, 525.6, 527.5, 529.5, 531.5, 533.3, 535.2, 537.0, 538.8, 540.7, 542.5, 544.5, 546.4, 548.3, 550.1, 552.0, 553.8, 555.7, 557.6, 559.5, 561.5, 563.3, 565.2, 567.3, 569.2, 571.3, 573.3, 575.2, 577.2, 579.2, 581.1, 583.1, 585.1, 587.0, 589.0, 591.0, 592.9, 594.8, 596.7, 598.7, 600.5, 602.4, 604.2, 606.1, 607.1, 608.1, 609.3, 610.7, 612.1, 613.7, 615.3, 617.0, 618.8, 620.7, 622.5, 624.6, 626.7, 628.8, 631.0, 633.2, 635.5, 637.9, 640.2, 642.5, 644.8, 647.0, 649.1, 651.1, 652.1, 653.2, 654.5, 655.9, 657.4, 659.0, 660.7, 662.4, 664.3, 666.2, 668.2, 670.2, 672.4, 674.7, 677.0, 679.3, 681.8, 684.1, 686.5, 688.8, 691.0, 693.3, 695.5, 697.7, 699.7, 701.7, 703.7, 705.7, 707.7, 709.7, 711.6, 713.6, 715.6, 717.7, 719.7, 721.8, 723.8, 725.9, 728.0, 730.1, 732.2, 734.5, 736.5, 738.5, 740.5, 742.5, 744.6, 746.7, 748.8, 750.9, 753.1, 755.3, 757.6, 759.8, 762.1, 764.2, 766.3, 768.4, 770.7, 772.9, 775.2, 777.5, 779.7, 781.8, 784.1, 786.4, 788.7, 790.9, 793.2, 795.6, 797.8, 800.2, 802.5, 804.7, 807.0, 809.3, 811.6, 813.8, 816.2, 818.5, 820.9, 823.2, 825.5, 827.9, 830.3, 832.7, 834.9, 837.1, 839.3, 841.4, 843.7, 846.2, 848.6, 850.8, 853.1, 855.5, 858.1, 860.6, 862.8, 865.1, 867.5, 869.7, 872.0, 874.3, 876.6, 879.0, 881.3, 883.7, 886.2, 888.6, 891.0, 893.5, 896.1, 898.7, 901.1, 903.5, 906.0, 908.5, 911.0, 913.4, 915.7, 918.1, 920.5, 923.1, 925.6, 928.1, 930.5, 932.9, 935.5, 938.2, 940.6, 943.1, 945.5, 947.9, 950.4, 953.1, 955.6, 958.0, 960.5, 963.2, 965.8, 968.5, 971.0, 973.6, 976.4, 979.2, 981.8, 984.4, 987.0, 989.6, 992.3, 995.0, 997.8, 1000.6, 1003.2, 1006.0, 1008.9, 1011.9, 1014.7, 1017.8, 1020.6, 1023.4, 1026.2, 1029.1, 1032.1, 1035.0, 1037.8, 1040.7, 1043.8, 1046.7, 1049.7, 1052.9, 1055.7, 1058.5, 1061.5, 1064.4, 1067.3, 1070.3, 1073.2, 1076.2, 1079.3, 1082.4, 1085.3, 1088.4, 1091.3, 1094.2, 1097.3, 1100.5, 1103.6, 1106.7, 1109.6, 1112.7, 1116.0, 1119.1, 1122.0, 1125.1, 1128.2, 1131.5, 1134.7, 1138.0, 1141.6, 1145.1, 1148.3, 1151.6, 1154.7, 1157.9, 1161.1, 1164.4, 1167.8, 1171.1, 1174.2, 1177.7, 1181.1, 1184.7, 1188.2, 1191.5, 1195.0, 1198.2, 1201.6, 1204.9, 1208.2, 1211.9, 1215.5, 1218.8, 1222.1, 1225.8, 1229.4, 1233.0, 1236.7, 1240.4, 1244.2, 1247.9, 1251.9, 1255.8, 1259.6, 1263.5, 1268.0, 1271.9, 1275.7, 1279.7, 1283.8, 1287.8, 1291.8, 1296.1, 1300.2, 1304.4, 1308.9, 1313.5, 1318.1, 1322.8, 1327.5, 1332.4, 1337.5, 1342.1, 1346.8, 1351.5, 1356.7, 1361.6, 1366.8, 1372.1, 1377.5, 1382.3, 1387.6, 1392.3, 1394.3, 1396.4, 1398.8, 1401.4, 1404.3, 1407.6, 1411.0, 1414.9, 1418.9, 1423.4, 1428.1, 1433.2, 1438.7, 1444.4, 1450.4, 1457.6, 1465.5, 1472.9],
      "mean": [185.32, 216.45, 224.34, 244.74, 290.53, 335.0, 226.05, 227.24, 227.63, 245.45, 251.58, 235.53, 274.08, 251.97, 263.42, 237.63, 257.89, 274.34, 260.39, 247.79, 245.13, 260.26, 247.11, 247.37, 273.82, 265.53, 250.66, 269.87, 245.19, 259.74, 253.16, 258.82, 263.16, 249.34, 230.79, 258.16, 243.16, 249.08, 246.36, 272.89, 262.89, 257.63, 254.47, 241.58, 230.92, 276.18, 245.39, 241.58, 258.7, 228.16, 235.79, 237.89, 245.13, 238.82, 250.53, 240.79, 242.63, 287.01, 272.11, 256.71, 267.11, 269.47, 285.92, 280.13, 298.82, 278.55, 280.79, 318.96, 303.55, 294.87, 279.74, 295.92, 301.84, 282.11, 275.13, 274.08, 300.78, 303.29, 282.37, 315.92, 281.71, 280.13, 314.21, 327.24, 264.21, 284.87, 335.06, 300.13, 297.76, 291.71, 283.95, 315.66, 343.55, 338.29, 343.55, 319.74, 323.25, 383.55, 369.61, 387.89, 347.37, 352.24, 335.66, 349.87, 381.32, 330.52, 362.5, 369.21, 349.21, 392.5, 406.71, 349.87, 433.03, 501.18, 447.76, 511.95, 636.32, 633.16, 691.18, 665.79, 695.79, 787.63, 712.76, 703.95, 741.18, 789.87, 768.42, 768.82, 847.37, 836.18, 904.87, 908.03, 1015.66, 1075.26, 1136.1, 1205.39, 1143.68, 1139.08, 1113.55, 1076.84, 1101.71, 1157.63, 1240.26, 1276.45, 1242.21, 1232.5, 1289.74, 1334.74, 1409.08, 1455.0, 1430.53, 1516.71, 1546.97, 1531.3, 1572.76, 1749.08, 1525.92, 1857.37, 1742.24, 1702.76, 1985.66, 1928.42, 1974.21, 2077.66, 2160.13, 2025.0, 2113.03, 2184.47, 2270.79, 2313.82, 2253.42, 2379.08, 2461.84, 2532.21, 2573.82, 2601.71, 2479.08, 2593.03, 2503.03, 2617.63, 2631.45, 2461.71, 2708.18, 2763.55, 2845.79, 2759.08, 2844.21, 2710.53, 2828.03, 2875.66, 2938.82, 3106.84, 2933.77, 2861.18, 2951.05, 2951.18, 3104.74, 2956.97, 3000.13, 3007.37, 3235.26, 3259.22, 3080.0, 3235.79, 3398.68, 3257.24, 3431.05, 3281.45, 3297.63, 3267.89, 3322.24, 3265.84, 3294.74, 3172.63, 3320.26, 3643.42, 3571.32, 3321.18, 3764.47, 3723.68, 3773.82, 3694.55, 3570.53, 3817.76, 3838.03, 4049.61, 3852.11, 4280.66, 4406.18, 4390.01, 4262.99, 4534.34, 4292.5, 4244.74, 4334.74, 4290.0, 4511.32, 4402.64, 4931.18, 4470.79, 4748.05, 4436.32, 4417.76, 4815.39, 4726.45, 4328.82, 4871.2, 4840.79, 4676.05, 4650.14, 4538.57, 4625.66, 4773.68, 4858.95, 4670.0, 5161.2, 5065.13, 4867.63, 4962.89, 4975.06, 4498.82, 4966.18, 4949.61, 5273.16, 5075.53, 4940.66, 5353.43, 5115.57, 5051.84, 5097.16, 5154.08, 5373.83, 5293.71, 5093.05, 5498.83, 5163.29, 5560.8, 5998.86, 5773.77, 5662.37, 5919.61, 5928.86, 5787.89, 6317.41, 5794.89, 5582.25, 5906.07, 6255.13, 6108.34, 5762.24, 5828.96, 6558.08, 5797.0, 6181.36, 6483.33, 5934.49, 6489.49, 6557.13, 6304.84, 6574.03, 6870.03, 6448.2, 6414.24, 6914.12, 6440.72, 6709.43, 6716.5, 6890.99, 7046.55, 6942.3, 7129.8, 7589.18, 7146.03, 6985.59, 7305.62, 7271.71, 7109.83, 7594.64, 6973.34, 7490.26, 7380.49, 7277.82, 7250.99, 7487.25, 7531.18, 7589.83, 8264.77, 8106.75, 7780.95, 7950.25, 7854.47, 8346.11, 7648.67, 7724.46, 8451.3, 8077.41, 8700.86, 8417.16, 8103.25, 7795.58, 8165.54, 8723.3, 8256.63, 9104.5, 9131.43, 9175.66, 8760.65, 8816.03, 8911.8, 9697.83, 8855.17, 9443.75, 8439.53, 9472.0, 8231.89, 9164.43, 8982.78, 8167.32, 9121.01, 9098.96, 9199.78, 8876.78, 9136.96, 9789.14, 9694.2, 10737.44, 10670.33, 10892.29, 11014.84, 10964.45, 11399.59, 11517.72, 11404.67, 12011.8, 11451.41, 11901.51, 12999.14, 12913.34, 13656.41, 12760.57, 13963.58, 12278.92, 13078.88, 13628.92, 13622.19, 14080.09, 13183.08, 14088.3, 14137.97, 14166.84, 14729.79, 14210.78, 14872.58, 14645.5, 13941.74, 15181.22, 14519.3, 15787.13, 15415.05, 16051.38, 15263.58, 15211.03, 16841.54, 15989.9, 16747.21, 17005.74, 17854.25, 18097.38, 18302.63, 18642.95, 17778.36, 18742.92, 19481.47, 18351.78, 18039.42, 20330.3, 19414.63, 21387.05, 21121.53, 19643.8, 21618.75, 20800.33, 19385.67, 20805.54, 19860.28, 21431.34, 22838.87, 22530.86, 23004.53, 22225.45, 21859.53, 23206.38, 23041.88, 21613.88, 23963.22, 23461.91, 23029.0, 24115.97, 22926.62, 24046.87, 24053.89, 25924.29, 25655.16, 26070.72, 25589.42, 26801.79, 27078.63, 26349.41, 26436.64, 28051.79, 26976.91, 28055.53, 28187.17, 26609.39, 27305.2, 29946.13, 28919.67, 29832.18, 30702.04, 29804.5, 30879.68, 30117.61, 30580.61, 31233.62, 32103.76, 32969.82, 31369.14, 33127.45, 32011.79, 32703.76, 33235.61, 31858.66, 34387.68, 32362.54, 32351.39, 32053.22, 33328.11, 33775.2, 32479.78, 34747.58, 32188.26, 35284.28, 33005.34, 34561.39, 33247.05, 33798.62, 33195.21, 36042.58, 36497.97, 36995.74, 36567.87, 36306.79, 37112.7, 34122.55, 36873.09, 34822.17, 38602.84, 39201.39, 38078.09, 38834.29, 38628.13, 35840.47, 38716.0, 37834.82, 39302.3, 38242.18, 37327.18, 36316.39, 40111.78, 39879.96, 39222.45, 41844.16, 40707.97, 38562.43, 41045.2, 39099.68, 36497.97, 37042.3, 40134.41, 38377.74, 38362.97, 38984.28, 39885.74, 38591.66, 40775.46, 38641.13, 39654.93, 40680.21, 40097.35, 42935.08, 39764.29, 41998.11, 39537.57, 40276.13, 41309.0, 40771.89, 42527.18, 42026.51, 42052.95, 42520.74, 40011.78, 42217.45, 41390.34, 42540.47, 40934.8, 38957.03, 43417.45, 40781.53, 41054.88, 42738.46, 41262.83, 43820.61, 44244.03, 46332.58, 42228.36, 43937.45, 42280.99, 43056.83, 39679.26, 43439.95, 41322.3, 39145.18, 42352.83, 42521.79, 42391.78, 43425.86, 40307.54, 40050.34, 41892.45, 41778.49, 39827.42, 41363.46, 42654.93, 41304.54, 41310.55, 42774.29, 43072.16, 41998.76, 42656.13, 46016.79, 41996.38, 43366.25, 42201.53, 44277.18, 42547.96, 45642.32, 42505.93, 41602.03, 41031.89, 42259.95, 42966.78, 43745.08, 44268.11, 43133.37, 42726.37, 42804.28, 44314.88, 44582.71, 45599.14, 40565.87, 46022.97, 44064.14, 43038.37, 43472.82, 41847.3, 42958.39, 44753.89, 42339.82, 42992.32, 43746.13, 44394.16, 46859.03, 43475.59, 44014.16, 43865.34, 41999.83, 42349.68, 43407.58, 45946.66, 44872.97, 47842.58, 50543.49, 47018.24, 44515.47, 47142.82, 44291.38, 45914.67, 43747.45, 47216.78, 45544.01, 45648.5, 45472.58, 46088.75, 49898.24, 45014.11, 48390.34, 48843.63, 48214.16, 47368.5, 46599.29, 53425.07, 50310.74, 46379.14, 47847.32, 46233.07, 46997.18, 48144.93, 47828.11, 44867.92, 48639.54, 47992.05, 48621.64, 47345.61, 49231.13, 45711.0, 46575.61, 46644.42, 45967.18, 44070.84, 47454.14, 46545.74, 49072.3, 46363.49, 45467.23, 45767.32, 47462.71, 44925.61, 48125.74, 47927.43, 47853.36, 48786.63, 43818.88, 50826.78, 48854.38, 50904.53, 49590.61, 48380.87, 49323.88, 51231.51, 47475.99, 47996.39, 51365.08, 48772.29, 49541.92, 50184.29, 49867.57, 46030.74, 48707.43, 49850.34, 46400.74, 45495.21, 46879.55, 48862.55, 39760.34, 22621.22, 29735.61, 34171.39, 37134.55, 38258.11, 40327.71, 41595.86, 43325.16, 45050.21, 45279.82, 49859.16, 52424.68, 53356.53, 56204.42, 56187.71, 58087.97, 57278.37, 58400.61, 56844.95, 57836.26, 53580.08, 52592.97, 51916.0, 40929.51, 26411.79, 31825.08, 34936.13, 37525.68, 41128.11, 41717.58, 44136.53, 46494.03, 46794.68, 48682.32, 50113.76, 55210.21, 59654.25, 58417.71, 60814.42, 61894.95, 57112.84, 61982.32, 56813.09, 57745.21, 53507.18, 57264.95, 56398.66, 52939.55, 52055.61, 48643.36, 51366.51, 51266.53, 51732.97, 50083.36, 48807.97, 50964.16, 51970.35, 52079.42, 52825.99, 50812.84, 53991.79, 51795.87, 52654.55, 55851.79, 55238.37, 55260.35, 48031.79, 54480.08, 48702.84, 53370.61, 55006.92, 53294.82, 52642.32, 54487.17, 53939.55, 59819.44, 57017.05, 58496.39, 55799.8, 55427.84, 56696.13, 57688.24, 58660.21, 59075.21, 57020.61, 61034.82, 56995.21, 58103.89, 58995.87, 61349.95, 55357.58, 59523.5, 63156.92, 60372.71, 61056.59, 59847.45, 61002.45, 62426.51, 57847.04, 62103.76, 56748.5, 59366.26, 59900.87, 63460.72, 60457.74, 59644.82, 63261.39, 64023.5, 61058.76, 59416.26, 61617.84, 59980.21, 55157.45, 58395.03, 65227.97, 62234.95, 62025.21, 58276.26, 62286.13, 68866.79, 64553.5, 63427.45, 57557.58, 63904.38, 58817.18, 58731.26, 63471.0, 59292.45, 61871.66, 63536.26, 59543.63, 66538.5, 65723.86, 63016.53, 64852.71, 65321.13, 69570.6, 67187.19, 63362.57, 68084.95, 64753.89, 64584.82, 65440.09, 60814.29, 63332.97, 63984.29, 62632.7, 67624.16, 67286.13, 65435.34, 63510.74, 67304.42, 69852.82, 65816.13, 63008.75, 66792.05, 64265.08, 65802.84, 69220.73, 68738.77, 66964.42, 65017.23, 68426.4, 71837.58, 67058.9, 68664.95, 65869.69, 68816.79, 75990.34, 72133.9, 66264.29, 70088.14, 70876.52, 70176.79, 73132.17, 71951.79, 73114.42, 70714.42, 68910.21, 74856.0, 76594.16, 74532.82, 78597.71, 74066.92, 73235.87, 72686.92, 77808.37, 72966.66, 78272.31, 73317.58, 74210.22, 74255.6, 80460.21, 77087.98, 79764.95, 81778.37, 70554.16, 72572.58, 81893.9, 72664.29, 76226.06, 76168.63, 77348.77, 78770.08, 80058.23, 78839.16, 76708.5, 79094.69, 73930.34, 75893.86, 82252.45, 83333.5, 80587.84, 77705.48, 78075.73, 81796.27, 86748.63, 76845.21, 79161.27, 80105.94, 78055.87, 86948.23, 84110.21, 89663.9, 89842.19, 91834.16, 81006.92, 77566.52, 88951.52, 81132.43, 86655.87, 84119.42, 91755.48, 79675.73, 86872.19, 86584.16, 90160.21, 93699.95, 86834.51, 85601.52, 90008.1, 81844.81, 92268.77, 80536.0, 92076.27, 93398.63, 88967.58, 87777.31, 89212.04, 94719.16, 90020.08, 97799.95, 93070.34, 101215.48, 96932.58, 93907.58, 103352.05, 94620.87, 98818.23, 104903.1, 109851.13, 100466.66, 93557.98, 105562.98, 101819.16, 101745.08, 107419.81, 103111.52, 108801.52, 110834.29, 108056.52, 120159.81, 117246.13, 117051.13, 115461.4, 126460.87, 117982.19, 112398.66, 119458.77, 126030.6, 120691.27, 121264.29, 132090.08, 136508.5, 115072.71, 127297.04, 126873.73, 84851.4, 51792.84, 65489.55, 71835.08, 76479.55, 83442.05, 90270.73, 97230.21, 102599.69, 106169.83, 115552.84, 123902.98, 129981.92, 135443.5, 142529.69, 148044.81, 183878.23, 177583.11, 170876.92]
    },
    {
      "frames": [0.1, 0.2, 0.3, 0.5, 0.7, 0.8, 1.0, 1.1, 1.3, 1.4, 1.6, 1.7, 1.9, 2.0, 2.2, 2.3, 2.5, 2.6, 2.8, 2.9, 3.1, 3.2, 3.4, 3.5, 3.7, 3.8, 4.0, 4.1, 4.3, 4.4, 4.6, 4.7, 4.9, 5.1, 5.2, 5.4, 5.5, 5.7, 5.8, 6.0, 6.1, 6.3, 6.4, 6.6, 6.7, 6.9, 7.0, 7.2, 7.3, 7.5, 7.6, 7.8, 7.9, 8.1, 8.3, 8.4, 8.6, 8.7, 8.9, 9.0, 9.2, 9.3, 9.5, 9.6, 9.8, 9.9, 10.1, 10.2, 10.4, 10.5, 10.7, 10.8, 11.0, 11.1, 11.3, 11.5, 11.6, 11.8, 11.9, 12.1, 12.2, 12.4, 12.5, 12.7, 12.8, 13.0, 13.1, 13.3, 13.4, 13.6, 13.8, 13.9, 14.1, 14.2, 14.4, 14.6, 14.7, 14.9, 15.0, 15.2, 15.3, 15.5, 15.7, 15.8, 16.0, 16.1, 16.3, 16.5, 16.6, 16.8, 17.0, 17.1, 17.3, 17.5, 17.6, 17.8, 18.0, 18.2, 18.3, 18.5, 18.7, 18.8, 19.0, 19.2, 19.4, 19.5, 19.7, 19.9, 20.0, 20.2, 20.4, 20.5, 20.7, 20.9, 21.0, 21.2, 21.4, 21.6, 21.8, 22.0, 22.2, 22.4, 22.6, 22.8, 23.0, 23.3, 23.5, 23.7, 23.9, 24.2, 24.4, 24.6, 24.8, 25.1, 25.3, 25.5, 25.8, 26.0, 26.2, 26.5, 26.7, 27.0, 27.2, 27.5, 27.8, 28.0, 28.3, 28.5, 28.8, 29.1, 29.3, 29.6, 29.8, 30.1, 30.3, 30.6, 30.8, 31.1, 31.4, 31.6, 31.9, 32.1, 32.4, 32.7, 32.9, 33.2, 33.4, 33.7, 34.0, 34.2, 34.5, 34.8, 35.0, 35.3, 35.6, 35.9, 36.1, 36.4, 36.7, 37.0, 37.3, 37.6, 37.9, 38.2, 38.5, 38.8, 39.1, 39.4, 39.7, 40.1, 40.4, 40.7, 41.0, 41.3, 41.6, 42.0, 42.3, 42.6, 42.9, 43.3, 43.6, 43.9, 44.2, 44.6, 44.9, 45.2, 45.6, 45.9, 46.2, 46.6, 46.9, 47.3, 47.6, 48.0, 48.3, 48.7, 49.0, 49.4, 49.7, 50.1, 50.5, 50.8, 51.2, 51.6, 51.9, 52.3, 52.6, 53.0, 53.3, 53.7, 54.0, 54.4, 54.7, 55.1, 55.5, 55.8, 56.2, 56.6, 56.9, 57.3, 57.7, 58.0, 58.4, 58.8, 59.1, 59.5, 59.9, 60.2, 60.6, 61.0, 61.4, 61.8, 62.1, 62.5, 62.9, 63.3, 63.6, 64.0, 64.4, 64.8, 65.2, 65.5, 66.0, 66.3, 66.7, 67.1, 67.5, 67.9, 68.3, 68.7, 69.1, 69.4, 69.8, 70.2, 70.6, 71.0, 71.4, 71.7, 72.1, 72.5, 72.8, 73.2, 73.6, 73.9, 74.3, 74.7, 75.0, 75.4, 75.8, 76.2, 76.6, 76.9, 77.3, 77.7, 78.1, 78.4, 78.8, 79.2, 79.6, 80.0, 80.4, 80.8, 81.2, 81.6, 82.0, 82.4, 82.8, 83.2, 83.7, 84.1, 84.6, 85.0, 85.4, 85.8, 86.3, 86.7, 87.2, 87.6, 88.1, 88.6, 89.1, 89.5, 90.0, 90.5, 91.0, 91.5, 92.0, 92.5, 92.9, 93.5, 94.0, 94.5, 95.1, 95.6, 96.2, 96.7, 97.3, 97.8, 98.4, 99.0, 99.5, 100.1, 100.7, 101.3, 102.0, 102.5, 103.1, 103.7, 104.4, 105.0, 105.7, 106.3, 107.0, 107.7, 108.3, 109.0, 109.6, 110.3, 110.9, 111.6, 112.3, 113.0, 113.7, 114.4, 115.1, 115.8, 116.5, 117.2, 117.9, 118.6, 119.4, 120.1, 120.8, 121.6, 122.3, 123.0, 123.7, 124.5, 125.3, 126.1, 126.9, 127.8, 128.6, 129.5, 130.3, 131.2, 132.0, 132.8, 133.7, 134.6, 135.5, 136.5, 137.3, 138.3, 139.2, 140.2, 141.1, 142.1, 143.1, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.1, 153.2, 154.2, 155.3, 156.3, 157.4, 158.6, 159.7, 160.8, 162.0, 163.1, 164.3, 165.5, 166.6, 167.8, 168.9, 170.1, 171.3, 172.5, 173.7, 174.9, 176.2, 177.5, 178.7, 180.0, 181.2, 182.5, 183.7, 185.0, 186.4, 187.7, 189.1, 190.5, 191.8, 193.2, 194.6, 196.1, 197.5, 199.0, 200.4, 201.9, 203.4, 204.9, 206.4, 207.9, 209.4, 210.9, 212.4, 214.0, 215.5, 217.0, 218.5, 220.0, 221.6, 223.2, 224.8, 226.3, 227.9, 229.4, 231.1, 232.8, 234.4, 236.1, 237.7, 239.3, 241.0, 242.8, 244.4, 246.1, 247.7, 249.4, 251.0, 252.6, 254.2, 255.9, 257.6, 259.3, 261.0, 262.7, 264.4, 266.2, 267.9, 269.6, 271.3, 273.1, 274.8, 276.5, 278.2, 279.8, 281.4, 283.0, 284.8, 286.5, 288.2, 289.9, 291.6, 293.3, 294.9, 296.4, 298.0, 299.7, 301.4, 303.0, 304.5, 306.1, 307.7, 309.4, 311.1, 312.8, 314.5, 316.1, 317.8, 319.6, 321.3, 323.0, 324.6, 326.4, 328.2, 329.9, 331.6, 333.3, 335.0, 336.7, 338.4, 340.0, 341.7, 343.4, 345.1, 346.8, 348.4, 350.1, 351.6, 353.2, 354.8, 356.5, 358.1, 359.7, 361.2, 362.9, 364.5, 366.1, 367.6, 369.2, 370.9, 372.5, 374.0, 375.7, 377.3, 378.9, 380.4, 382.0, 383.7, 385.3, 386.9, 388.6, 390.3, 391.9, 393.5, 395.1, 396.8, 398.5, 400.2, 402.0, 403.7, 405.5, 407.2, 409.0, 410.7, 412.4, 414.2, 415.9, 417.7, 419.4, 421.1, 422.9, 424.6, 426.2, 427.8, 429.5, 431.0, 432.7, 434.3, 436.0, 437.7, 439.5, 441.2, 442.8, 444.5, 446.2, 447.9, 449.6, 451.3, 453.1, 454.7, 456.5, 458.3, 460.0, 461.8, 463.6, 465.4, 467.1, 469.0, 470.7, 472.5, 474.4, 476.1, 477.9, 479.7, 481.4, 483.1, 484.9, 486.7, 488.6, 490.5, 492.3, 494.1, 495.9, 497.8, 499.7, 501.5, 503.4, 505.2, 507.0, 508.9, 510.8, 512.7, 514.5, 516.4, 518.2, 520.1, 521.8, 523.5, 525.2, 527.0, 528.7, 530.4, 532.3, 534.0, 535.8, 537.6, 539.4, 541.3, 543.3, 545.1, 546.9, 548.8, 550.7, 552.5, 554.3, 556.3, 558.1, 559.9, 561.7, 563.6, 565.4, 567.2, 569.1, 571.0, 573.0, 574.8, 576.7, 578.6, 580.5, 582.4, 584.3, 586.3, 588.2, 590.1, 592.0, 594.0, 595.9, 597.8, 599.7, 601.7, 603.7, 605.6, 607.5, 609.5, 611.4, 613.3, 615.2, 617.2, 619.1, 621.0, 622.9, 624.8, 626.6, 628.5, 630.3, 632.2, 634.1, 635.9, 637.6, 639.5, 641.3, 643.1, 645.0, 646.8, 648.8, 650.7, 652.5, 654.4, 656.4, 658.3, 660.2, 662.1, 664.0, 666.0, 668.0, 670.0, 671.9, 673.8, 675.6, 677.4, 679.3, 681.2, 683.1, 685.0, 687.1, 689.1, 691.0, 692.9, 694.8, 696.6, 698.5, 700.4, 702.3, 704.3, 706.3, 708.3, 710.4, 712.3, 714.3, 716.3, 718.2, 720.2, 722.3, 724.5, 726.6, 728.6, 730.6, 732.7, 734.8, 736.9, 739.1, 741.3, 743.5, 745.8, 748.0, 750.2, 752.4, 754.6, 756.8, 758.9, 761.0, 763.2, 765.4, 767.7, 769.9, 772.2, 774.4, 776.7, 779.1, 781.3, 783.6, 785.8, 788.1, 790.3, 792.5, 794.9, 797.4, 799.7, 802.0, 804.2, 806.6, 808.9, 811.3, 813.6, 815.9, 818.2, 820.6, 822.8, 825.3, 827.5, 830.0, 832.4, 834.7, 837.1, 839.6, 841.9, 844.1, 846.4, 848.8, 851.2, 853.5, 855.9, 858.3, 860.8, 863.2, 865.8, 868.4, 870.6, 873.1, 875.5, 877.9, 880.3, 882.8, 885.2, 887.6, 890.2, 892.5, 894.8, 897.2, 899.5, 901.9, 904.3, 906.8, 909.2, 911.6, 914.1, 916.3, 918.7, 921.0, 923.5, 926.0, 928.4, 930.9, 933.3, 935.7, 938.3, 940.8, 943.4, 946.0, 948.4, 950.8, 953.3, 955.7, 958.1, 960.6, 963.1, 965.6, 968.2, 970.8, 973.3, 975.9, 978.3, 980.7, 983.2, 986.2, 989.1, 991.8, 994.5, 997.2, 999.7, 1002.2, 1005.0, 1007.7, 1010.4, 1013.1, 1016.0, 1018.7, 1021.3, 1024.1, 1026.8, 1029.5, 1032.1, 1035.0, 1037.9, 1040.7, 1043.5, 1046.4, 1049.2, 1052.2, 1055.1, 1058.1, 1061.0, 1063.9, 1066.9, 1069.7, 1072.5, 1075.4, 1078.3, 1081.2, 1084.1, 1087.3, 1090.3, 1093.3, 1096.6, 1099.8, 1102.9, 1106.2, 1109.5, 1112.6, 1115.7, 1118.9, 1122.3, 1125.7, 1129.1, 1132.3, 1135.7, 1139.1, 1142.4, 1145.6, 1148.8, 1152.0, 1155.1, 1158.3, 1161.6, 1164.8, 1168.1, 1171.5, 1174.7, 1178.2, 1181.7, 1185.1, 1188.8, 1192.6, 1196.2, 1200.1, 1203.8, 1207.4, 1211.1, 1214.9, 1218.3, 1222.0, 1225.7, 1229.2, 1232.9, 1236.6, 1240.3, 1244.2, 1248.0, 1252.0, 1256.0, 1259.6, 1263.6, 1267.6, 1271.2, 1275.2, 1279.3, 1283.3, 1287.6, 1291.7, 1296.1, 1300.6, 1305.2, 1309.3, 1313.7, 1318.4, 1322.8, 1327.3, 1331.7, 1336.2, 1340.9, 1345.4, 1350.3, 1355.2, 1360.4, 1365.5, 1370.8, 1376.2, 1381.6, 1387.0, 1392.3, 1397.5, 1400.6, 1402.5, 1404.8, 1407.4, 1410.2, 1413.2, 1416.5, 1420.1],
      "mean": [186.36, 222.08, 226.23, 252.5, 261.43, 310.65, 216.88, 237.37, 242.34, 230.39, 241.43, 239.61, 249.74, 240.39, 271.69, 263.82, 246.75, 252.99, 248.68, 250.52, 227.79, 250.0, 255.0, 241.82, 259.61, 242.99, 253.29, 233.25, 257.4, 246.49, 251.32, 226.1, 253.9, 256.23, 266.58, 246.62, 246.1, 245.26, 236.49, 269.09, 241.56, 226.45, 270.65, 264.81, 251.95, 258.16, 288.96, 261.17, 248.57, 249.47, 266.36, 278.05, 250.52, 253.82, 271.82, 256.23, 258.03, 243.51, 260.78, 237.4, 289.47, 257.27, 251.82, 263.77, 243.68, 260.65, 249.48, 283.64, 244.34, 265.71, 258.31, 266.45, 293.12, 265.97, 270.52, 262.76, 281.17, 261.04, 289.87, 267.76, 261.3, 269.35, 292.86, 298.42, 270.26, 251.3, 295.19, 275.92, 275.19, 279.61, 288.95, 304.42, 296.62, 295.32, 307.5, 335.45, 310.65, 287.27, 327.76, 306.88, 276.1, 313.77, 285.39, 276.1, 335.19, 274.55, 314.61, 326.1, 315.58, 298.95, 288.44, 315.32, 348.83, 305.53, 310.0, 342.73, 346.75, 310.79, 330.13, 310.52, 321.04, 303.42, 326.36, 301.56, 305.13, 295.45, 325.06, 304.55, 282.89, 318.7, 345.84, 337.66, 330.0, 352.6, 429.87, 512.86, 489.87, 610.91, 572.86, 630.91, 645.92, 602.99, 709.61, 627.63, 696.75, 629.09, 667.53, 658.95, 697.53, 718.83, 662.86, 657.5, 765.71, 794.81, 730.39, 826.05, 834.03, 750.65, 821.04, 922.24, 862.34, 1000.13, 973.55, 1048.44, 1102.99, 1020.65, 1150.0, 1060.52, 1258.44, 1222.34, 1216.05, 1098.31, 985.06, 1114.68, 1082.24, 1111.04, 1181.82, 1384.94, 1215.0, 1349.35, 1414.68, 1458.95, 1365.45, 1454.94, 1448.83, 1405.0, 1381.3, 1436.88, 1623.51, 1556.45, 1619.87, 1678.44, 1592.21, 1642.24, 1765.97, 1730.0, 1827.89, 1848.05, 1853.25, 1838.18, 1907.37, 1994.03, 1975.84, 2163.12, 2065.79, 2059.35, 2094.94, 2026.1, 1930.39, 2267.27, 2190.52, 2055.84, 2231.58, 2228.44, 2197.79, 2124.74, 2206.88, 2204.81, 2138.7, 2335.39, 2302.34, 2325.45, 2311.56, 2145.13, 2263.51, 2400.52, 2507.27, 2680.13, 2637.01, 2681.43, 2538.57, 2717.76, 2708.44, 2646.75, 2577.63, 2808.18, 2692.73, 2633.51, 2608.68, 2762.74, 2720.78, 2728.7, 2788.29, 2701.3, 2894.03, 2795.19, 2827.37, 2916.23, 2820.65, 2898.68, 2912.08, 2960.65, 3026.88, 3063.29, 3247.92, 3260.91, 2974.55, 3120.13, 3347.92, 3187.27, 3433.51, 3238.29, 3355.32, 3359.09, 3498.31, 3179.47, 3618.96, 3513.25, 3628.95, 3732.6, 3904.68, 3627.79, 3905.39, 3675.32, 3600.39, 3774.16, 3735.39, 3922.09, 4222.23, 3934.68, 4029.76, 4207.14, 4315.58, 3605.84, 4153.55, 4255.32, 4208.7, 4399.21, 4256.49, 4506.23, 4259.09, 4236.2, 4386.23, 4503.13, 4823.14, 4555.93, 5046.82, 4654.58, 4619.62, 4298.03, 4809.12, 4643.78, 4844.95, 4442.25, 4479.49, 4738.06, 4589.21, 4916.49, 4970.39, 5205.19, 5022.83, 5278.25, 5200.7, 5381.87, 4594.87, 4713.39, 5221.47, 5342.08, 5410.96, 5676.78, 5431.19, 5900.2, 5514.7, 5406.68, 5637.48, 5766.37, 5982.78, 6087.73, 6569.26, 6865.01, 6481.17, 6429.61, 6353.16, 6561.95, 7472.43, 6827.03, 7012.47, 7315.04, 7758.38, 7732.22, 7163.63, 8159.71, 7794.65, 7471.38, 8973.13, 8060.91, 8261.81, 8213.36, 8703.61, 9508.1, 8826.58, 9515.71, 9289.07, 9447.04, 9171.92, 9843.64, 10013.08, 9620.7, 9867.45, 9774.43, 10427.51, 9283.91, 10686.81, 10504.37, 10639.3, 10516.21, 10706.04, 11468.25, 11888.7, 11453.23, 11858.82, 11160.67, 12351.77, 12237.43, 11908.12, 12190.01, 12218.03, 11313.55, 12705.16, 13163.75, 13274.51, 13098.68, 12301.22, 12510.3, 13352.57, 13964.13, 13756.18, 12981.84, 14475.47, 13722.06, 13997.3, 13988.45, 14376.61, 13898.08, 13692.36, 13131.51, 14599.9, 14714.87, 14898.73, 16353.19, 15681.36, 15796.08, 16226.18, 16663.32, 16071.1, 17059.96, 15838.08, 16786.86, 17256.3, 17658.75, 18637.17, 17620.23, 17742.8, 18045.83, 18988.99, 18226.01, 19430.8, 18864.17, 19101.71, 19287.27, 20201.37, 20590.57, 19344.13, 19645.3, 19512.05, 20778.88, 20119.87, 21095.34, 21075.01, 21306.53, 20596.1, 21458.29, 22764.1, 23358.08, 21956.0, 21996.84, 24075.26, 23417.58, 25447.48, 23748.55, 23158.71, 23801.48, 24402.38, 24071.87, 24522.38, 25405.91, 24066.59, 25325.51, 25966.71, 25297.62, 25870.47, 26282.16, 25634.12, 26383.69, 27195.55, 27691.64, 27478.78, 28025.66, 27892.3, 28441.74, 29746.3, 28812.8, 29494.92, 30075.16, 30836.2, 30283.08, 30296.56, 30978.62, 32000.09, 31171.51, 32200.99, 31744.51, 31679.57, 32102.43, 31821.9, 33336.84, 32935.91, 31212.28, 32162.94, 32660.99, 34110.86, 34409.01, 34835.66, 33415.01, 33301.25, 34432.16, 35914.77, 35144.47, 34714.29, 35425.29, 34560.34, 35389.83, 38401.92, 35787.75, 36811.13, 34550.86, 36182.3, 35730.08, 36370.34, 35141.64, 34181.78, 37815.26, 37764.77, 37302.57, 38161.38, 37470.35, 37921.13, 38942.45, 36712.43, 37479.18, 39712.04, 38424.95, 37662.92, 36902.8, 36679.41, 37061.53, 36144.36, 37775.03, 39595.99, 38392.82, 37691.52, 38504.89, 38436.78, 37274.38, 36920.22, 35123.71, 38620.72, 38589.3, 37420.45, 36896.59, 36914.95, 36448.01, 37372.69, 40139.16, 39975.74, 39572.04, 38967.61, 39156.78, 40107.22, 41550.35, 39198.79, 37796.76, 41080.99, 42205.55, 40365.03, 40886.26, 40254.09, 39115.66, 43653.17, 40828.88, 38772.16, 39307.71, 38421.62, 41792.83, 40602.77, 41815.13, 38517.32, 39252.69, 36796.18, 38617.11, 38578.89, 39956.2, 36288.52, 38674.61, 40268.37, 38797.11, 37313.18, 37278.89, 38617.45, 38496.82, 40363.83, 37174.92, 37269.93, 40932.4, 39501.89, 37884.91, 38429.83, 38488.53, 40369.57, 39917.84, 40416.82, 42176.45, 39019.17, 36580.17, 40409.18, 41339.7, 39451.52, 41732.05, 44476.97, 42171.0, 43720.59, 40118.77, 42786.44, 43674.23, 41159.24, 44785.41, 42166.71, 42813.21, 41855.34, 41355.27, 43097.74, 40151.26, 44419.95, 38342.53, 40425.93, 37416.03, 39688.47, 42442.41, 40299.93, 42332.84, 45385.4, 42275.12, 42034.49, 37963.21, 41759.05, 42505.8, 40821.51, 43218.88, 44154.89, 41662.17, 41561.0, 43657.96, 45662.04, 42703.59, 45740.47, 42533.08, 43875.68, 44515.93, 44601.26, 44008.79, 43213.86, 45776.59, 45505.97, 43362.55, 43925.8, 42492.93, 43944.42, 43501.0, 47561.65, 47628.78, 45127.57, 43003.45, 45300.99, 43179.92, 49756.31, 46132.93, 43899.44, 46274.82, 46207.22, 46716.59, 45723.86, 45917.05, 48297.88, 43699.44, 47216.05, 45979.28, 45493.21, 40181.48, 42529.96, 42248.24, 43885.16, 42343.73, 47105.07, 44190.74, 43935.92, 46541.39, 42339.53, 47347.62, 48165.29, 48095.68, 45122.97, 46623.86, 48090.09, 43014.61, 44728.76, 50493.08, 44745.8, 46458.26, 44039.29, 46887.09, 45031.77, 46397.32, 46505.4, 46733.6, 50104.23, 45828.08, 47210.87, 46741.65, 48454.38, 46539.42, 47960.99, 47967.87, 49706.83, 48622.18, 45105.39, 49386.97, 48746.66, 47299.95, 48116.82, 50399.05, 51230.46, 48836.59, 49952.03, 49266.07, 46344.93, 47722.29, 48892.69, 48725.79, 47116.53, 49442.69, 48574.36, 48378.91, 45692.3, 47497.87, 44941.78, 47346.63, 49906.44, 47390.99, 43830.71, 43145.74, 47700.6, 45304.36, 47908.14, 44428.36, 48012.4, 47312.3, 46378.77, 48506.78, 50124.77, 46917.35, 48348.4, 49802.43, 46390.2, 50102.68, 50811.79, 50712.93, 45708.26, 47366.07, 48323.88, 46616.83, 45416.05, 49725.53, 49012.18, 46715.79, 49674.77, 50885.53, 49766.12, 50501.12, 47774.89, 46540.34, 45905.91, 48964.51, 48153.86, 48793.89, 52834.38, 47226.82, 56876.97, 46817.96, 52757.11, 47726.31, 49190.35, 51628.89, 52038.39, 53499.44, 53361.25, 50302.42, 52420.35, 51911.77, 54300.21, 53079.96, 53299.18, 55736.2, 55387.71, 58688.66, 55691.65, 58099.57, 57344.03, 56163.99, 58932.55, 55969.96, 55547.17, 56878.4, 55463.2, 57969.3, 59424.68, 58225.79, 59790.61, 57062.68, 59523.99, 59729.31, 59926.45, 56410.87, 59159.83, 58617.62, 57299.18, 57876.79, 63883.34, 65084.77, 57451.0, 58839.82, 61013.73, 59125.55, 61851.38, 60466.79, 60852.95, 61415.55, 60663.22, 59917.88, 62095.03, 62102.3, 60619.29, 65540.61, 58556.45, 64511.78, 64568.76, 63908.14, 55712.3, 60592.3, 61955.21, 65821.77, 59139.18, 64564.95, 63033.6, 65300.48, 61739.05, 66971.27, 69644.25, 63565.68, 59125.03, 65922.31, 61053.34, 63784.89, 65834.63, 65316.39, 62799.3, 66972.95, 65012.04, 59808.37, 62795.68, 64537.23, 58987.58, 65073.99, 67263.98, 63514.11, 61788.24, 65128.14, 62403.2, 61496.96, 63912.84, 62862.04, 67699.7, 65494.12, 67312.44, 62195.41, 64350.86, 66600.98, 66647.84, 64520.61, 68900.87, 68082.98, 63303.47, 63777.23, 65135.55, 63208.24, 64249.31, 65360.22, 67488.79, 69317.98, 65250.99, 66574.12, 65496.32, 70971.27, 63230.35, 64211.65, 75339.29, 75172.95, 76534.25, 69706.71, 68333.37, 71416.45, 63926.59, 71239.18, 71318.63, 74758.52, 66959.57, 74363.59, 74596.79, 68965.02, 72623.59, 74709.45, 70161.92, 73392.43, 73547.62, 75697.58, 73066.06, 75508.79, 73807.1, 74457.19, 77153.86, 79566.98, 75916.2, 75716.38, 74182.55, 81267.37, 72939.83, 75263.23, 75792.95, 74551.78, 77937.23, 74494.55, 76325.16, 85862.3, 76702.45, 82345.41, 84059.55, 81188.27, 78477.05, 88154.63, 80278.14, 80188.53, 83260.87, 84172.69, 89621.91, 86683.34, 86278.77, 83544.12, 88383.59, 84015.94, 88138.23, 83733.98, 85968.66, 82549.42, 85501.13, 88549.7, 80533.47, 85389.95, 90216.59, 82962.95, 90823.34, 86784.95, 93959.31, 89462.04, 98308.41, 95201.66, 94695.02, 98826.98, 90951.13, 98251.52, 94932.04, 94121.65, 93320.6, 96798.66, 94791.77, 90642.3, 96224.81, 93534.25, 98054.63, 95044.38, 98529.29, 107330.48, 92575.94, 96618.27, 102510.48, 98446.71, 95005.41, 107807.45, 99847.37, 104506.45, 111996.98, 102536.27, 115756.2, 112005.94, 109615.41, 108908.63, 116617.49, 108522.04, 115537.1, 109648.77, 113996.59, 116624.77, 113257.88, 116488.9, 125526.33, 123178.27, 126710.87, 127086.59, 127385.94, 136470.73, 128613.1, 136553.73, 126951.65, 123369.57, 44357.84, 63736.59, 68588.79, 75423.08, 80722.45, 85484.9, 90478.02, 98470.6]
    }
  ],
  "0.75": [{"frames":[0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4.0, 4.1, 4.2, 4.3, 4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5.0, 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, 5.7, 5.8, 5.9, 6.0, 6.1, 6.2, 6.3, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8.0, 8.1, 8.2, 8.3, 8.4, 8.5, 8.6, 8.7, 8.8, 9.0, 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, 9.9, 10.1, 10.2, 10.3, 10.4, 10.6, 10.7, 10.8, 11.0, 11.1, 11.2, 11.4, 11.5, 11.7, 11.8, 12.0, 12.1, 12.3, 12.4, 12.6, 12.7, 12.9, 13.0, 13.2, 13.4, 13.5, 13.7, 13.8, 14.0, 14.1, 14.3, 14.5, 14.6, 14.8, 14.9, 15.1, 15.3, 15.5, 15.6, 15.8, 16.0, 16.1, 16.3, 16.5, 16.6, 16.8, 17.0, 17.2, 17.3, 17.5, 17.7, 17.9, 18.0, 18.2, 18.4, 18.6, 18.8, 19.0, 19.1, 19.3, 19.5, 19.7, 19.9, 20.1, 20.3, 20.4, 20.6, 20.8, 21.0, 21.2, 21.3, 21.5, 21.7, 21.9, 22.1, 22.3, 22.4, 22.6, 22.8, 23.0, 23.1, 23.3, 23.5, 23.7, 23.9, 24.1, 24.2, 24.4, 24.6, 24.8, 25.0, 25.2, 25.4, 25.6, 25.7, 25.9, 26.1, 26.3, 26.5, 26.7, 26.9, 27.1, 27.3, 27.5, 27.7, 27.9, 28.1, 28.3, 28.5, 28.7, 28.9, 29.1, 29.3, 29.5, 29.7, 29.9, 30.1, 30.3, 30.5, 30.7, 30.9, 31.1, 31.3, 31.5, 31.7, 31.9, 32.1, 32.4, 32.6, 32.8, 33.0, 33.2, 33.4, 33.6, 33.8, 34.0, 34.2, 34.5, 34.7, 34.9, 35.1, 35.3, 35.5, 35.7, 35.9, 36.2, 36.4, 36.6, 36.8, 37.0, 37.2, 37.4, 37.7, 37.9, 38.1, 38.3, 38.5, 38.8, 39.0, 39.2, 39.4, 39.6, 39.8, 40.1, 40.3, 40.5, 40.7, 40.9, 41.1, 41.3, 41.5, 41.8, 42.0, 42.2, 42.4, 42.6, 42.8, 43.0, 43.2, 43.5, 43.7, 43.9, 44.1, 44.4, 44.6, 44.8, 45.0, 45.3, 45.5, 45.7, 45.9, 46.2, 46.4, 46.6, 46.8, 47.0, 47.3, 47.5, 47.7, 47.9, 48.1, 48.4, 48.6, 48.8, 49.1, 49.3, 49.5, 49.8, 50.0, 50.2, 50.5, 50.7, 50.9, 51.2, 51.4, 51.7, 51.9, 52.1, 52.3, 52.6, 52.8, 53.1, 53.4, 53.7, 54.0, 54.2, 54.4, 54.7, 54.9, 55.1, 55.4, 55.6, 55.9, 56.1, 56.4, 56.6, 56.9, 57.2, 57.4, 57.7, 57.9, 58.2, 58.5, 58.7, 59.0, 59.2, 59.5, 59.8, 60.1, 60.3, 60.6, 60.9, 61.2, 61.4, 61.7, 62.0, 62.3, 62.6, 62.9, 63.2, 63.5, 63.8, 64.1, 64.5, 64.8, 65.1, 65.5, 65.8, 66.2, 66.6, 66.9, 67.2, 67.6, 67.9, 68.3, 68.7, 69.1, 69.4, 69.8, 70.2, 70.5, 70.9, 71.3, 71.6, 72.0, 72.3, 72.7, 73.0, 73.4, 73.7, 74.1, 74.5, 74.9, 75.3, 75.6, 76.0, 76.4, 76.8, 77.2, 77.6, 78.0, 78.5, 78.9, 79.3, 79.7, 80.1, 80.6, 81.0, 81.5, 81.9, 82.4, 82.9, 83.3, 83.8, 84.2, 84.7, 85.2, 85.6, 86.1, 86.6, 87.1, 87.6, 88.1, 88.6, 89.1, 89.6, 90.1, 90.7, 91.2, 91.8, 92.3, 92.8, 93.4, 93.9, 94.6, 95.2, 95.7, 96.3, 96.9, 97.5, 98.1, 98.6, 99.2, 99.8, 100.4, 101.0, 101.7, 102.3, 103.0, 103.6, 104.2, 104.8, 105.5, 106.1, 106.7, 107.4, 108.1, 108.7, 109.4, 110.1, 110.7, 111.4, 112.0, 112.7, 113.4, 114.1, 114.8, 115.5, 116.2, 117.0, 117.7, 118.4, 119.1, 119.8, 120.5, 121.3, 122.0, 122.8, 123.6, 124.3, 125.1, 125.9, 126.6, 127.4, 128.2, 129.0, 129.8, 130.5, 131.3, 132.1, 133.0, 133.8, 134.7, 135.5, 136.3, 137.2, 138.1, 139.0, 139.9, 140.7, 141.6, 142.6, 143.5, 144.5, 145.4, 146.3, 147.3, 148.3, 149.3, 150.3, 151.2, 152.2, 153.1, 154.1, 155.1, 156.0, 157.0, 158.0, 159.0, 159.9, 160.9, 161.9, 162.9, 164.0, 165.0, 166.1, 167.2, 168.2, 169.2, 170.3, 171.4, 172.4, 173.5, 174.7, 175.8, 176.9, 178.0, 179.0, 180.1, 181.2, 182.3, 183.4, 184.4, 185.5, 186.6, 187.7, 188.7, 189.8, 190.8, 191.9, 193.0, 194.1, 195.2, 196.3, 197.4, 198.5, 199.6, 200.7, 201.8, 202.8, 204.0, 205.0, 206.1, 207.2, 208.3, 209.4, 210.5, 211.7, 212.8, 213.9, 215.1, 216.2, 217.3, 218.5, 219.6, 220.8, 221.9, 223.1, 224.3, 225.5, 226.6, 227.7, 228.8, 230.1, 231.2, 232.3, 233.5, 234.6, 235.8, 237.0, 238.1, 239.3, 240.5, 241.6, 242.7, 243.9, 245.1, 246.2, 247.3, 248.5, 249.7, 250.9, 252.0, 253.1, 254.3, 255.5, 256.7, 257.7, 258.8, 260.0, 261.2, 262.4, 263.6, 264.7, 265.8, 267.0, 268.1, 269.3, 270.4, 271.5, 272.6, 273.7, 274.8, 275.9, 277.0, 278.1, 279.2, 280.2, 281.4, 282.5, 283.7, 284.7, 285.9, 287.0, 288.1, 289.2, 290.4, 291.5, 292.7, 293.8, 294.9, 295.9, 296.9, 298.0, 299.1, 300.1, 301.2, 302.3, 303.4, 304.5, 305.6, 306.6, 307.7, 308.7, 309.7, 310.8, 311.9, 313.0, 314.1, 315.2, 316.3, 317.5, 318.6, 319.7, 320.8, 321.9, 322.9, 324.1, 325.2, 326.3, 327.3, 328.4, 329.4, 330.4, 331.5, 332.5, 333.6, 334.7, 335.9, 336.9, 338.0, 339.2, 340.3, 341.3, 342.4, 343.4, 344.5, 345.6, 346.7, 347.8, 349.0, 350.1, 351.2, 352.3, 353.4, 354.5, 355.6, 356.8, 357.9, 359.1, 360.2, 361.3, 362.3, 363.5, 364.6, 365.6, 366.7, 367.7, 368.8, 369.9, 371.0, 372.1, 373.2, 374.3, 375.5, 376.6, 377.8, 379.0, 380.1, 381.2, 382.4, 383.5, 384.7, 385.8, 387.0, 388.2, 389.4, 390.6, 391.8, 392.9, 394.1, 395.2, 396.4, 397.6, 398.8, 400.0, 401.2, 402.4, 403.5, 404.7, 405.9, 407.1, 408.3, 409.6, 410.9, 412.2, 413.4, 414.6, 415.9, 417.2, 418.5, 419.8, 421.1, 422.4, 423.6, 424.9, 426.2, 427.6, 428.8, 430.1, 431.4, 432.7, 434.0, 435.3, 436.6, 437.9, 439.2, 440.5, 441.9, 443.2, 444.6, 446.0, 447.4, 448.7, 450.0, 451.3, 452.6, 454.0, 455.4, 456.9, 458.3, 459.6, 461.0, 462.4, 463.8, 465.2, 466.7, 468.3, 469.8, 471.2, 472.8, 474.3, 475.9, 477.4, 478.8, 480.3, 481.8, 483.3, 484.9, 486.4, 488.0, 489.5, 490.9, 492.3, 493.9, 495.3, 496.7, 498.2, 499.7, 501.3, 502.9, 504.6, 506.1, 507.6, 509.0, 510.6, 512.1, 513.6, 515.2, 516.6, 518.1, 519.7, 521.3, 522.9, 524.4, 526.1, 527.7, 529.3, 530.7, 532.3, 533.8, 535.3, 536.8, 538.3, 539.9, 541.4, 543.0, 544.6, 546.3, 547.9, 549.5, 551.1, 552.6, 554.2, 555.8, 557.6, 559.2, 560.8, 562.6, 564.3, 566.0, 567.6, 569.3, 571.0, 572.7, 574.3, 576.0, 577.7, 579.3, 580.9, 582.5, 584.0, 585.5, 587.1, 588.6, 590.0, 591.8, 593.5, 595.0, 596.7, 598.3, 600.0, 601.7, 603.4, 605.1, 606.8, 608.6, 610.2, 611.9, 613.5, 615.1, 616.6, 618.3, 620.1, 621.7, 623.4, 625.2, 626.8, 628.5, 630.2, 632.2, 634.0, 635.8, 637.5, 639.2, 641.1, 642.9, 644.6, 646.3, 648.0, 649.8, 651.3, 653.0, 654.9, 656.7, 658.6, 660.3, 662.2, 664.1, 665.9, 667.7, 669.4, 671.2, 672.9, 674.8, 676.7, 678.4, 680.1, 681.8, 683.5, 685.3, 687.1, 688.8, 690.6, 692.4, 694.3, 696.3, 698.1, 700.0, 701.8, 703.6, 705.3, 707.2, 709.1, 710.9, 712.8, 714.8, 716.9, 719.0, 720.8, 722.6, 724.5, 726.5, 728.8, 730.7, 732.6, 734.7, 736.7, 738.9, 741.0, 743.2, 745.3, 747.3, 749.4, 751.6, 753.9, 756.1, 758.3, 760.6, 763.0, 765.1, 767.4, 769.8, 772.0, 774.2, 776.5, 778.7, 781.0, 783.5, 785.9, 788.3, 790.8, 793.1, 795.7, 798.2, 800.9, 803.4, 805.9, 808.6, 811.4, 814.4, 817.0, 819.8, 822.5, 825.5, 828.5, 831.4, 834.1, 836.9, 839.8, 842.6, 845.4, 848.3, 851.4, 854.6, 857.5, 860.5, 863.8],
      "mean": [194.58, 220.0, 227.02, 248.72, 350.42, 279.79, 217.66, 211.91, 227.29, 230.21, 222.55, 248.3, 244.58, 256.6, 283.19, 276.17, 258.3, 222.08, 240.85, 269.36, 242.34, 231.25, 258.51, 250.85, 254.26, 244.38, 277.87, 245.11, 234.04, 270.43, 273.54, 261.06, 275.32, 260.21, 256.04, 270.0, 244.04, 233.19, 271.25, 212.13, 267.87, 250.0, 237.66, 258.33, 241.7, 231.06, 265.32, 262.29, 275.96, 313.4, 285.96, 286.88, 308.72, 334.89, 285.32, 255.32, 294.17, 257.66, 297.66, 258.09, 291.67, 255.53, 259.36, 249.57, 262.29, 261.49, 265.74, 265.53, 350.43, 289.79, 277.45, 282.34, 288.3, 287.92, 330.43, 347.23, 325.11, 324.38, 270.21, 286.38, 306.81, 294.68, 318.96, 366.81, 346.17, 404.26, 361.88, 358.3, 368.3, 444.89, 390.83, 341.06, 360.85, 375.74, 413.62, 375.0, 422.98, 469.79, 414.89, 455.21, 470.64, 448.94, 509.36, 547.29, 588.51, 671.49, 556.17, 621.49, 740.42, 706.38, 753.4, 708.09, 844.58, 964.04, 801.91, 776.81, 962.29, 893.19, 787.02, 924.26, 906.38, 893.96, 963.4, 1022.77, 990.0, 1019.38, 1125.53, 1106.6, 1100.64, 1083.96, 1312.98, 1135.96, 1192.34, 1202.98, 1202.5, 1299.57, 1287.87, 1391.91, 1464.38, 1419.57, 1516.17, 1590.0, 1437.71, 1397.02, 1404.89, 1622.55, 1537.02, 1629.58, 1802.98, 1808.09, 1742.55, 1668.75, 1878.51, 1901.28, 2008.72, 2026.04, 1893.62, 2422.98, 2086.81, 2138.09, 2075.42, 2304.68, 2259.15, 2198.51, 2445.83, 2531.28, 2500.21, 2404.26, 2610.62, 2443.19, 2572.34, 2691.06, 2655.32, 2698.12, 2678.09, 2674.68, 2746.6, 2716.25, 2740.21, 2914.89, 2755.96, 2833.33, 2752.77, 2872.55, 2810.64, 2792.77, 2986.88, 3181.7, 3218.51, 3352.77, 3008.33, 3034.89, 3180.43, 2978.94, 3153.33, 3129.79, 2961.91, 3278.94, 2944.68, 3128.75, 3364.89, 3577.02, 3378.72, 3621.46, 3481.28, 3545.96, 3687.45, 3437.92, 3912.77, 3848.94, 3705.96, 3984.89, 3866.67, 3714.04, 4404.04, 3899.36, 3950.0, 3780.0, 3640.0, 3884.68, 3858.96, 3772.98, 3757.02, 4134.26, 4230.85, 4134.17, 4492.77, 4124.68, 4545.32, 4539.17, 4673.62, 4692.13, 5147.02, 4764.58, 4881.49, 5324.47, 4576.17, 5239.79, 4775.83, 4938.3, 4902.98, 5168.72, 5185.21, 4935.11, 4574.47, 4951.7, 5105.83, 5241.28, 5865.96, 5328.72, 5548.08, 5370.42, 6267.26, 5472.77, 6037.23, 6089.44, 6039.79, 5901.3, 5882.55, 5885.44, 5727.23, 5782.57, 6385.15, 6197.02, 5850.65, 6066.0, 5959.79, 6174.04, 6170.04, 6061.94, 6017.45, 6425.17, 6912.94, 6404.06, 5916.6, 6313.64, 6271.7, 6685.85, 6614.04, 6412.17, 6382.57, 6891.71, 6648.77, 6182.36, 6734.77, 6707.94, 6831.96, 6682.17, 6785.87, 7000.26, 7042.15, 6708.13, 6736.0, 7047.7, 7121.31, 6685.17, 6818.77, 7355.15, 6967.35, 7426.94, 6662.36, 6808.79, 7572.04, 7523.0, 7380.7, 7383.3, 7019.87, 7260.71, 7778.45, 8601.28, 7248.57, 8005.52, 7643.08, 7946.74, 7864.21, 7676.55, 8024.12, 8076.96, 7253.43, 6946.64, 7632.79, 7999.72, 8646.38, 9029.02, 8590.81, 10198.72, 8697.47, 7691.98, 7921.28, 7636.52, 7628.13, 7841.19, 8313.15, 7793.04, 8305.32, 7893.96, 7776.57, 8635.85, 8815.25, 9634.64, 8483.6, 7873.5, 9603.79, 8079.55, 8931.51, 9616.04, 7498.02, 8968.79, 9301.02, 9078.36, 9183.19, 9373.08, 9359.08, 9326.25, 9445.0, 9309.85, 8815.72, 10544.85, 10305.06, 9867.65, 10124.68, 10474.94, 9615.83, 11184.48, 12327.43, 10388.32, 10478.96, 11257.83, 12254.06, 11465.64, 11796.57, 11585.28, 12042.67, 12133.15, 12121.87, 11847.57, 12493.83, 13077.77, 13648.64, 12171.7, 13952.44, 12249.51, 13292.81, 13069.66, 12309.79, 13151.52, 12210.96, 11583.57, 11940.75, 12253.27, 13537.51, 13265.57, 13673.92, 12916.02, 13674.94, 13716.87, 12719.53, 12614.04, 14306.23, 14295.68, 14221.55, 15036.13, 15160.23, 14118.66, 14418.92, 15290.43, 14468.0, 15684.25, 16148.81, 15542.38, 15976.64, 15460.65, 15758.53, 15893.0, 15263.55, 16399.27, 15961.28, 15156.06, 16132.79, 16046.92, 16004.68, 16629.36, 16275.11, 16457.06, 16709.44, 16863.89, 17521.79, 17334.34, 17632.81, 17941.26, 17627.74, 17334.11, 17931.92, 18424.34, 18579.7, 19329.91, 18920.3, 20604.12, 19443.3, 19505.64, 19153.49, 19789.92, 18085.62, 19665.83, 19557.15, 20551.42, 19761.81, 21898.02, 20041.55, 21858.0, 21678.9, 20915.0, 19253.26, 20652.23, 22207.44, 22114.79, 22579.06, 22798.64, 22538.5, 21380.91, 22864.17, 23528.4, 21571.4, 22100.98, 21982.47, 23373.96, 23481.21, 23374.75, 24421.21, 23942.87, 24570.98, 25363.71, 25642.7, 25559.49, 23941.17, 24698.21, 25516.21, 26900.98, 27344.62, 25616.91, 26859.96, 26020.74, 27613.53, 27085.23, 28382.23, 27989.04, 28932.49, 30600.79, 28838.43, 27564.71, 29320.34, 30000.77, 29892.91, 30142.25, 31140.36, 29332.06, 32726.96, 32034.94, 32220.36, 32301.21, 32128.45, 32062.66, 32864.96, 34800.36, 33872.47, 35763.13, 34292.04, 34259.91, 36263.98, 35638.66, 35198.92, 36578.02, 35243.55, 33804.81, 37472.49, 36712.67, 36415.68, 36623.34, 36391.21, 36459.12, 36754.62, 35180.32, 36630.36, 38553.08, 35737.79, 39302.25, 39543.77, 41038.87, 37622.46, 39268.02, 40491.85, 39550.57, 39197.04, 40431.21, 40374.19, 42526.11, 39903.5, 39207.81, 41533.55, 39424.62, 42189.09, 40513.92, 39729.72, 41553.77, 38305.25, 40126.81, 39094.6, 41168.23, 42446.75, 38414.54, 38324.4, 41727.6, 43515.68, 41873.77, 42408.71, 41362.28, 43183.34, 40810.36, 43172.88, 41167.6, 40611.21, 41601.43, 42721.62, 39685.02, 42670.79, 41157.38, 40540.57, 43116.62, 42559.94, 44026.96, 41671.64, 45591.83, 42676.11, 44134.17, 42498.66, 44610.36, 44464.62, 44189.51, 44348.87, 44470.57, 47316.0, 43460.57, 41140.79, 42875.04, 47917.86, 43096.53, 46490.57, 44775.25, 44805.79, 43197.6, 45126.53, 46236.53, 45033.32, 47811.21, 42091.0, 41911.43, 46632.91, 44652.67, 45655.45, 45326.75, 46651.85, 45448.29, 48712.06, 46251.43, 43106.72, 45747.15, 44411.83, 47518.23, 44737.81, 42511.0, 42689.94, 49719.3, 44659.25, 48893.34, 47449.33, 44220.79, 44674.19, 46641.64, 46212.28, 48196.21, 45132.91, 42673.34, 44459.09, 44003.92, 42526.75, 44163.34, 45031.21, 46578.08, 40203.3, 45284.6, 45648.23, 46781.64, 43844.96, 43894.6, 47657.6, 45899.09, 41208.27, 47503.98, 45855.45, 49188.02, 46423.92, 43361.0, 43405.68, 42303.77, 41090.79, 42720.14, 43153.32, 45470.13, 43483.98, 44479.73, 46636.53, 43453.34, 44907.81, 39785.12, 41782.68, 43682.89, 44386.32, 42627.38, 44837.44, 44768.02, 47283.34, 42729.91, 46350.38, 45780.98, 45337.79, 47320.79, 45437.67, 42130.11, 45468.66, 48249.94, 41448.92, 44153.34, 44003.34, 43324.19, 43693.34, 41205.36, 43284.19, 41202.91, 48898.87, 45826.21, 45604.83, 44866.96, 45533.34, 47202.46, 42449.3, 45103.55, 40821.43, 43922.28, 46758.92, 42799.51, 47153.77, 45810.36, 47457.46, 43644.17, 47772.28, 44403.96, 46037.46, 46224.19, 42697.38, 49301.21, 46006.3, 45366.83, 45506.75, 44330.36, 45103.53, 46177.67, 42813.32, 45933.77, 44569.94, 42584.54, 45535.47, 47682.91, 44047.57, 45581.0, 45775.79, 47881.62, 46310.15, 49085.47, 49328.71, 46105.87, 47174.19, 47732.06, 47748.69, 49207.17, 46529.51, 47120.13, 53095.89, 46866.42, 49430.77, 48743.98, 48195.89, 47160.17, 50339.72, 48158.87, 47667.15, 50509.96, 47463.13, 49084.4, 48531.43, 51568.66, 47248.89, 49403.13, 47756.94, 50560.57, 48118.08, 52671.83, 55025.68, 48997.17, 52884.33, 50717.6, 51825.68, 54159.94, 54120.57, 51031.0, 57156.96, 52982.7, 52388.45, 52619.96, 54523.77, 53370.15, 53541.85, 54390.79, 51357.6, 54853.98, 52373.98, 58061.43, 51052.88, 55053.55, 53941.21, 55704.4, 58784.75, 55448.45, 56435.89, 58629.94, 55926.0, 55524.19, 55303.55, 52962.7, 60574.62, 57895.17, 58767.38, 58493.34, 57642.91, 55212.25, 59318.02, 58923.77, 59659.51, 56317.88, 66641.21, 59742.06, 61722.49, 61713.13, 66292.66, 62344.62, 63715.04, 62479.94, 60146.0, 61085.04, 65176.53, 65039.72, 62927.67, 64400.57, 64850.79, 60743.34, 58664.62, 62081.83, 63424.83, 57443.75, 60540.15, 67595.79, 61484.19, 68144.2, 65928.02, 64258.5, 65021.0, 59352.28, 65694.41, 62395.68, 63333.71, 64837.17, 63455.89, 58992.06, 67186.21, 63772.7, 65726.74, 65131.21, 70098.29, 69839.3, 65807.8, 61261.64, 66917.59, 60981.21, 64481.43, 63197.38, 62857.17, 66047.23, 61979.51, 65128.87, 67935.68, 65407.04, 69646.96, 65230.57, 69868.23, 63489.72, 64629.12, 65518.45, 74018.23, 71510.58, 68338.91, 68556.53, 73030.36, 71401.85, 70285.16, 72432.91, 70199.09, 68439.73, 67975.89, 65229.12, 71586.96, 69791.21, 67882.7, 68236.62, 63499.94, 66066.32, 65412.06, 64116.62, 60286.75, 68095.89, 72096.32, 67072.7, 69708.71, 74408.66, 69344.83, 68851.0, 73911.84, 73939.73, 67710.58, 74491.85, 72415.79, 69342.49, 72688.23, 67373.55, 65381.64, 68197.66, 75094.62, 71169.3, 68179.09, 70211.21, 78996.74, 70787.17, 67955.47, 71859.96, 80852.27, 78279.73, 70276.96, 73202.7, 75659.96, 81085.26, 78112.06, 66679.73, 73367.25, 75391.42, 69994.83, 68439.51, 76476.21, 77140.15, 79260.15, 78561.21, 72212.49, 79629.75, 79963.98, 80878.02, 79723.34, 72702.04, 74482.49, 77049.73, 83335.47, 73119.96, 75865.68, 72702.7, 75842.27, 78142.7, 76730.16, 75962.27, 70809.51, 79751.0, 80403.09, 82325.26, 81521.42, 77317.38, 79573.91, 81822.49, 74034.41, 76819.3, 83200.36, 77160.38, 80323.34, 78432.06, 90443.34, 87292.04, 84838.66, 77933.98, 81367.17, 79882.25, 91478.23, 87903.55, 81682.06, 85443.55, 86516.21, 84942.06, 95713.77, 89815.04, 90811.84, 86889.3, 79346.53, 92419.51, 97629.12, 90264.2, 90736.74, 92611.0, 99480.58, 90326.84, 97798.66, 92889.09, 97906.74, 91357.66, 90468.45, 91324.41, 95955.89, 89964.54, 101622.7, 100401.21, 102419.73, 95522.91, 98752.66, 106708.45, 110641.21, 105418.45, 105473.5, 94181.85, 111424.2, 115742.49, 112147.25, 110645.47, 106721.85, 110251.64, 121980.79, 116148.29, 120594.62, 105668.02, 116040.58, 110296.62, 119389.3, 109882.06, 117899.09, 123023.09, 122261.64, 115783.55, 126667.38, 124315.04]
    },
    {
      "frames": [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.7, 0.8, 0.9, 1.0, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.6, 1.7, 1.8, 1.9, 2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.6, 3.7, 3.8, 3.9, 4.0, 4.1, 4.2, 4.3, 4.4, 4.5, 4.6, 4.6, 4.7, 4.8, 4.9, 5.0, 5.1, 5.2, 5.3, 5.4, 5.5, 5.6, 5.7, 5.7, 5.8, 5.9, 6.0, 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.7, 6.8, 6.9, 7.0, 7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8.0, 8.1, 8.2, 8.3, 8.4, 8.5, 8.7, 8.8, 8.9, 9.0, 9.1, 9.2, 9.3, 9.4, 9.5, 9.7, 9.8, 9.9, 10.0, 10.2, 10.3, 10.4, 10.6, 10.7, 10.8, 11.0, 11.1, 11.3, 11.4, 11.5, 11.7, 11.8, 12.0, 12.1, 12.2, 12.4, 12.5, 12.7, 12.8, 13.0, 13.1, 13.3, 13.4, 13.6, 13.7, 13.9, 14.0, 14.2, 14.3, 14.5, 14.7, 14.8, 15.0, 15.1, 15.3, 15.4, 15.6, 15.7, 15.9, 16.1, 16.2, 16.4, 16.6, 16.7, 16.9, 17.0, 17.2, 17.4, 17.6, 17.7, 17.9, 18.1, 18.3, 18.5, 18.6, 18.8, 19.0, 19.2, 19.3, 19.5, 19.7, 19.9, 20.1, 20.3, 20.5, 20.6, 20.8, 21.0, 21.2, 21.4, 21.6, 21.7, 21.9, 22.1, 22.3, 22.5, 22.7, 22.8, 23.0, 23.2, 23.4, 23.6, 23.8, 23.9, 24.1, 24.3, 24.5, 24.7, 24.9, 25.1, 25.3, 25.5, 25.7, 25.9, 26.1, 26.2, 26.4, 26.6, 26.8, 27.0, 27.2, 27.4, 27.6, 27.8, 28.0, 28.2, 28.4, 28.6, 28.8, 29.0, 29.2, 29.4, 29.6, 29.8, 30.0, 30.2, 30.4, 30.6, 30.8, 31.0, 31.2, 31.4, 31.6, 31.8, 32.0, 32.2, 32.4, 32.6, 32.8, 33.0, 33.3, 33.5, 33.7, 33.9, 34.1, 34.3, 34.5, 34.7, 34.9, 35.1, 35.3, 35.5, 35.7, 35.9, 36.2, 36.4, 36.6, 36.8, 37.0, 37.2, 37.4, 37.6, 37.8, 38.0, 38.2, 38.4, 38.6, 38.8, 39.0, 39.2, 39.4, 39.6, 39.8, 40.0, 40.2, 40.4, 40.6, 40.8, 41.1, 41.3, 41.5, 41.7, 41.9, 42.1, 42.3, 42.5, 42.8, 43.0, 43.2, 43.4, 43.7, 43.9, 44.1, 44.3, 44.5, 44.8, 45.0, 45.2, 45.4, 45.6, 45.9, 46.1, 46.4, 46.6, 46.9, 47.1, 47.3, 47.6, 47.8, 48.1, 48.3, 48.6, 48.8, 49.1, 49.3, 49.6, 49.9, 50.1, 50.4, 50.6, 50.9, 51.1, 51.4, 51.6, 51.9, 52.2, 52.5, 52.7, 53.0, 53.2, 53.5, 53.8, 54.0, 54.3, 54.6, 54.8, 55.1, 55.4, 55.6, 55.9, 56.2, 56.5, 56.8, 57.1, 57.5, 57.8, 58.1, 58.4, 58.8, 59.1, 59.4, 59.8, 60.1, 60.4, 60.8, 61.1, 61.4, 61.7, 62.0, 62.4, 62.7, 63.1, 63.4, 63.7, 64.0, 64.4, 64.7, 65.0, 65.4, 65.8, 66.1, 66.5, 66.9, 67.2, 67.6, 67.9, 68.3, 68.7, 69.1, 69.5, 69.9, 70.3, 70.8, 71.2, 71.7, 72.1, 72.5, 72.9, 73.4, 73.8, 74.3, 74.7, 75.1, 75.6, 76.1, 76.5, 77.0, 77.5, 77.9, 78.5, 79.0, 79.5, 80.0, 80.5, 81.0, 81.5, 82.1, 82.7, 83.2, 83.8, 84.4, 85.0, 85.6, 86.2, 86.8, 87.3, 88.0, 88.6, 89.2, 89.8, 90.4, 91.0, 91.6, 92.2, 92.9, 93.5, 94.1, 94.7, 95.3, 95.9, 96.5, 97.1, 97.7, 98.3, 99.0, 99.7, 100.4, 101.1, 101.8, 102.5, 103.2, 103.9, 104.6, 105.3, 105.9, 106.7, 107.4, 108.2, 108.9, 109.7, 110.4, 111.2, 112.0, 112.8, 113.5, 114.3, 115.0, 115.8, 116.7, 117.5, 118.3, 119.1, 119.9, 120.6, 121.4, 122.2, 123.0, 123.9, 124.7, 125.6, 126.5, 127.3, 128.2, 129.0, 129.9, 130.7, 131.6, 132.5, 133.3, 134.2, 135.0, 135.9, 136.8, 137.8, 138.7, 139.6, 140.5, 141.4, 142.3, 143.3, 144.2, 145.2, 146.1, 147.0, 147.9, 148.8, 149.7, 150.7, 151.6, 152.6, 153.5, 154.4, 155.4, 156.3, 157.2, 158.1, 159.0, 159.9, 160.9, 161.8, 162.7, 163.6, 164.6, 165.5, 166.4, 167.3, 168.3, 169.3, 170.3, 171.3, 172.3, 173.2, 174.2, 175.2, 176.2, 177.1, 178.2, 179.1, 180.2, 181.2, 182.1, 183.1, 184.1, 185.1, 186.1, 187.1, 188.2, 189.2, 190.3, 191.3, 192.4, 193.4, 194.5, 195.5, 196.7, 197.7, 198.8, 199.8, 200.9, 201.9, 202.9, 204.0, 205.0, 206.0, 207.0, 208.1, 209.2, 210.2, 211.3, 212.4, 213.4, 214.5, 215.6, 216.7, 217.9, 219.1, 220.2, 221.2, 222.2, 223.3, 224.4, 225.5, 226.6, 227.7, 228.7, 229.8, 230.9, 231.9, 233.0, 234.0, 235.1, 236.2, 237.3, 238.3, 239.4, 240.5, 241.5, 242.7, 243.8, 244.9, 246.0, 247.1, 248.2, 249.3, 250.4, 251.4, 252.5, 253.6, 254.7, 255.8, 257.0, 258.1, 259.2, 260.4, 261.5, 262.6, 263.7, 264.9, 266.1, 267.2, 268.2, 269.3, 270.4, 271.4, 272.5, 273.6, 274.8, 275.9, 277.0, 278.1, 279.1, 280.2, 281.4, 282.5, 283.6, 284.7, 285.8, 286.9, 288.0, 289.0, 290.2, 291.3, 292.5, 293.6, 294.8, 296.0, 297.1, 298.1, 299.2, 300.4, 301.6, 302.7, 303.9, 305.0, 306.1, 307.2, 308.3, 309.4, 310.5, 311.7, 312.9, 313.9, 315.1, 316.4, 317.6, 318.8, 320.0, 321.2, 322.4, 323.6, 324.6, 325.8, 327.0, 328.0, 329.2, 330.3, 331.4, 332.6, 333.7, 334.9, 336.0, 337.2, 338.3, 339.5, 340.7, 341.7, 342.9, 344.0, 345.1, 346.3, 347.5, 348.6, 349.7, 350.8, 351.9, 353.1, 354.2, 355.4, 356.5, 357.5, 358.7, 359.8, 360.9, 362.1, 363.2, 364.3, 365.3, 366.4, 367.4, 368.5, 369.6, 370.8, 371.9, 373.0, 374.2, 375.4, 376.4, 377.6, 378.8, 380.0, 381.0, 382.1, 383.3, 384.4, 385.5, 386.8, 387.9, 389.2, 390.4, 391.7, 392.9, 394.0, 395.1, 396.3, 397.6, 398.8, 399.9, 401.1, 402.3, 403.5, 404.6, 405.7, 406.9, 408.2, 409.5, 410.7, 411.9, 413.1, 414.3, 415.6, 417.0, 418.2, 419.5, 420.7, 422.0, 423.2, 424.5, 425.8, 427.0, 428.3, 429.6, 430.9, 432.2, 433.4, 434.7, 435.9, 437.2, 438.4, 439.7, 441.1, 442.3, 443.6, 445.0, 446.3, 447.5, 448.8, 450.0, 451.2, 452.5, 453.8, 455.1, 456.4, 457.8, 459.0, 460.4, 461.8, 463.2, 464.5, 465.9, 467.4, 468.9, 470.4, 472.0, 473.5, 475.0, 476.3, 477.7, 479.2, 480.6, 482.1, 483.6, 485.1, 486.4, 487.7, 489.1, 490.6, 492.0, 493.6, 495.0, 496.4, 497.7, 499.2, 500.7, 502.1, 503.5, 505.0, 506.4, 507.9, 509.3, 510.7, 512.2, 513.7, 515.1, 516.7, 518.2, 519.7, 521.2, 522.7, 524.0, 525.4, 527.0, 528.5, 530.1, 531.5, 533.1, 534.8, 536.4, 538.0, 539.6, 541.0, 542.6, 544.2, 545.7, 547.2, 548.8, 550.4, 552.1, 553.6, 555.2, 556.6, 558.2, 559.7, 561.3, 562.9, 564.5, 566.1, 567.7, 569.2, 570.7, 572.3, 573.9, 575.5, 577.0, 578.6, 580.1, 581.7, 583.2, 584.6, 586.2, 587.8, 589.3, 591.0, 592.4, 594.0, 595.5, 597.1, 598.7, 600.3, 601.9, 603.5, 604.9, 606.6, 608.3, 609.9, 611.5, 613.1, 614.7, 616.2, 617.7, 619.4, 621.0, 622.6, 624.2, 625.8, 627.4, 629.1, 630.8, 632.5, 634.2, 635.9, 637.6, 639.3, 640.9, 642.6, 644.2, 645.8, 647.4, 649.0, 650.8, 652.5, 654.1, 655.8, 657.4, 659.0, 660.8, 662.6, 664.4, 666.2, 668.0, 670.0, 672.0, 674.0, 675.7, 677.5, 679.3, 681.1, 683.0, 684.9, 686.9, 688.7, 690.6, 692.7, 694.7, 696.6, 698.5, 700.5, 702.6, 704.6, 706.5, 708.4, 710.4, 712.3, 714.4, 716.4, 718.5, 720.4, 722.2, 724.2, 726.1, 728.2, 730.4, 732.6, 734.6, 736.6, 738.7, 740.7, 742.7, 744.9, 747.1, 749.2, 751.4, 753.7, 756.1, 758.3, 760.8, 763.3, 765.6, 767.9, 770.1, 772.3, 774.6, 777.0, 779.4, 781.7, 784.2, 786.7, 789.1, 791.4, 794.0, 796.5, 798.9, 801.4, 803.9, 806.2, 808.8, 811.6, 814.2, 816.8, 819.4, 821.9, 824.7, 827.4, 830.0, 832.7, 835.6, 837.3, 838.3, 839.5, 840.9, 842.4, 844.0, 845.7, 847.6, 849.5, 851.7, 853.9, 856.2, 858.6, 861.1, 863.9, 866.7, 869.7, 873.1],
      "mean": [191.74, 241.96, 243.11, 254.78, 325.65, 206.0, 222.17, 233.11, 230.87, 237.39, 258.0, 294.57, 344.67, 280.22, 217.39, 264.0, 241.96, 242.0, 241.96, 253.91, 283.78, 278.48, 290.22, 245.11, 236.52, 239.11, 244.35, 247.17, 249.78, 258.48, 252.89, 237.61, 222.83, 240.44, 263.91, 257.11, 281.52, 281.96, 250.44, 253.48, 251.78, 238.48, 245.0, 294.89, 242.39, 261.09, 276.44, 286.09, 236.67, 226.74, 241.09, 227.78, 263.04, 274.22, 272.39, 265.87, 242.67, 252.61, 263.33, 269.57, 300.0, 297.78, 296.3, 240.67, 251.52, 268.48, 297.11, 287.83, 275.87, 262.89, 308.48, 275.78, 291.96, 308.91, 286.67, 343.04, 334.67, 378.04, 340.87, 358.67, 345.22, 303.33, 300.0, 349.78, 473.33, 408.91, 470.67, 517.83, 476.09, 528.67, 490.43, 409.13, 462.0, 413.04, 536.67, 436.09, 451.74, 476.89, 428.26, 516.0, 546.09, 614.57, 604.0, 688.04, 712.67, 682.39, 758.26, 768.89, 895.87, 754.0, 800.87, 783.04, 813.56, 856.74, 823.91, 855.33, 849.13, 921.33, 963.91, 851.96, 935.78, 1037.17, 1213.56, 1177.39, 1103.26, 1180.0, 1168.7, 1190.0, 1401.3, 1389.13, 1339.11, 1298.04, 1299.33, 1180.87, 1236.52, 1418.22, 1353.48, 1445.43, 1436.67, 1350.87, 1580.89, 1550.0, 1472.39, 1687.78, 1674.13, 1452.67, 1731.74, 1581.74, 1738.67, 1578.04, 1625.11, 1653.26, 1767.83, 1694.67, 1990.22, 1838.48, 1717.78, 1882.17, 1941.56, 2059.57, 1980.43, 1912.89, 2061.96, 1863.56, 2010.22, 2071.96, 2105.33, 1914.57, 2105.56, 2225.87, 2203.04, 2298.0, 2172.39, 2310.89, 2391.3, 2317.39, 2316.22, 2256.96, 2322.83, 2339.11, 2399.13, 2358.22, 2763.48, 2562.17, 2556.44, 2548.7, 2614.0, 2579.13, 2479.35, 2645.11, 2703.48, 2575.56, 2709.35, 2606.74, 2774.44, 2661.09, 2889.78, 2956.3, 3080.87, 2776.44, 3029.57, 3026.3, 2905.33, 2959.13, 3031.78, 2739.78, 3257.17, 3211.56, 2997.61, 3097.33, 3128.91, 3116.09, 3045.33, 2865.65, 3005.78, 3160.22, 3135.22, 3082.67, 3424.13, 3216.89, 3195.0, 3247.39, 3260.67, 3419.78, 3616.96, 3462.67, 3481.74, 3491.78, 3815.65, 3288.26, 3907.11, 3420.65, 3600.44, 3644.57, 3726.09, 3850.0, 4047.83, 4136.67, 3998.48, 4065.87, 4232.67, 3930.0, 4562.44, 4652.85, 4535.65, 4473.11, 4694.35, 4509.57, 4600.44, 5013.91, 5047.56, 5197.39, 5107.2, 4586.44, 4993.04, 4664.69, 4339.78, 4854.57, 4712.89, 4785.87, 4309.56, 4920.43, 5146.33, 5017.56, 5137.61, 4797.11, 4942.17, 4931.76, 5032.89, 5229.13, 5309.37, 4925.11, 5358.5, 5667.6, 5612.39, 5652.2, 5421.58, 5177.85, 5498.02, 5441.74, 5341.96, 5364.0, 6065.46, 5736.0, 5659.8, 6351.59, 6080.71, 5623.72, 6113.48, 5726.22, 5637.83, 5711.8, 5669.65, 6138.04, 6076.04, 6634.24, 6456.04, 6961.15, 6939.28, 6844.49, 6502.89, 7468.38, 6412.24, 6174.41, 7345.44, 6763.15, 7465.29, 6100.87, 6785.37, 6891.2, 6519.2, 7473.43, 6812.73, 7823.63, 7776.16, 7066.17, 7939.96, 7935.31, 7640.57, 7227.62, 8575.3, 8448.48, 7650.38, 7665.63, 8211.29, 7397.98, 7581.89, 8013.2, 8432.02, 8442.56, 7738.26, 8093.85, 8104.82, 8705.65, 8158.76, 8894.67, 9221.65, 9086.07, 8625.72, 8327.61, 9951.29, 9379.91, 8790.51, 10097.17, 9325.61, 9443.24, 10167.09, 10022.87, 9537.74, 9599.33, 9993.49, 9868.46, 9704.31, 10824.61, 9920.59, 9487.93, 10617.59, 10854.57, 9453.62, 9676.83, 10668.87, 10626.46, 10268.04, 10714.98, 11481.91, 10944.73, 12287.83, 10436.7, 11228.51, 12174.8, 11664.78, 11911.89, 12307.15, 12031.27, 12274.15, 11359.73, 11707.78, 12561.35, 13085.2, 14595.5, 12421.93, 13033.6, 13634.22, 13786.53, 13176.15, 13557.15, 13386.33, 14031.65, 13727.44, 14229.07, 14617.54, 13672.53, 14646.72, 15026.4, 14882.83, 16447.67, 16379.16, 15594.35, 15679.18, 15032.13, 15554.61, 15980.71, 15400.41, 16644.89, 17100.24, 17193.33, 17313.4, 16968.96, 17063.76, 16993.13, 18792.26, 16811.78, 17694.22, 18166.41, 17966.0, 19255.33, 18375.18, 17933.98, 19039.0, 19751.38, 19630.33, 18664.09, 19373.13, 19580.74, 18732.69, 18962.87, 20474.44, 19848.98, 18725.06, 19748.02, 20889.89, 21799.24, 20619.6, 20801.8, 22206.09, 22826.0, 19768.74, 21714.93, 22763.13, 22348.07, 21445.72, 22372.94, 23825.42, 24442.96, 24074.89, 23254.27, 23917.3, 24981.67, 24832.5, 25046.2, 26286.11, 24630.76, 25094.76, 25405.3, 26374.26, 27930.55, 25624.0, 26030.53, 26691.85, 25072.26, 26104.11, 27346.83, 27426.55, 26928.37, 28083.78, 28144.09, 29427.5, 30441.44, 26030.73, 29378.39, 28926.78, 30575.56, 29174.04, 29966.78, 30747.5, 30673.0, 30086.39, 29538.61, 31467.42, 32960.35, 32981.22, 30845.11, 31222.22, 34855.0, 33007.3, 31672.09, 33175.13, 34948.39, 35200.55, 33165.35, 32830.54, 32012.53, 31867.48, 34384.78, 33722.68, 35672.3, 34039.89, 31954.89, 33839.67, 34171.87, 32438.17, 31921.22, 35144.26, 33838.54, 33599.46, 34096.41, 33240.78, 35539.48, 33940.11, 32750.13, 35358.18, 33549.0, 36934.24, 37194.26, 35687.89, 36441.0, 37845.89, 34494.0, 36156.43, 37407.2, 36742.28, 36389.64, 36454.26, 36332.74, 37473.87, 38215.74, 37155.67, 36495.98, 38308.8, 35791.0, 38061.0, 37795.87, 39202.3, 38763.18, 38197.89, 41322.74, 40498.18, 40227.0, 41043.82, 39103.0, 40711.0, 43166.65, 39299.45, 38646.41, 40076.11, 40802.52, 38084.46, 40853.45, 39797.91, 38728.55, 41480.57, 39225.11, 40020.78, 41572.93, 40984.33, 42553.39, 41220.78, 40202.78, 41000.54, 43408.61, 43016.09, 49865.35, 43810.33, 42048.82, 38313.18, 42323.67, 43920.78, 42557.0, 42551.87, 42042.52, 38571.0, 43137.74, 42998.11, 42542.72, 40505.11, 43980.78, 38516.87, 45637.96, 42882.33, 42980.13, 41228.78, 41654.26, 42319.91, 43928.78, 45501.65, 43572.33, 45981.65, 44019.48, 44051.67, 45728.18, 40708.54, 43554.68, 40197.96, 46661.89, 44387.72, 45179.67, 47182.74, 46399.26, 42177.2, 45726.65, 48035.35, 42806.11, 45175.57, 44951.67, 49113.61, 45533.61, 44172.11, 42640.32, 43984.11, 45476.22, 39369.02, 47825.2, 45104.46, 47324.33, 46042.09, 45778.78, 43775.64, 42988.82, 48305.45, 45087.3, 46995.11, 47744.78, 43670.35, 45131.0, 42830.78, 45977.09, 47243.4, 46573.15, 44134.24, 49521.89, 48527.3, 49900.55, 46056.2, 42101.85, 46630.98, 44952.3, 50917.89, 47252.52, 47939.04, 47487.67, 48643.18, 46083.18, 45118.35, 46199.26, 42108.55, 50376.43, 47880.35, 47642.55, 46312.07, 52010.31, 52507.3, 48722.52, 51574.78, 49508.37, 52627.45, 50577.74, 43847.07, 47419.62, 50770.13, 48078.78, 41658.39, 49938.98, 49523.64, 47423.59, 48858.33, 49106.43, 50381.65, 43918.11, 50919.24, 50228.82, 50623.45, 42358.37, 48204.55, 48943.39, 47392.52, 50012.33, 47952.52, 49966.55, 47328.39, 47614.26, 46873.0, 48646.0, 48784.31, 49909.68, 48293.39, 42891.87, 49075.78, 47600.31, 46542.52, 48801.85, 45671.64, 46676.65, 44403.39, 45870.11, 44650.78, 46842.09, 45073.15, 48992.3, 52110.33, 47452.72, 48437.45, 48823.59, 47492.52, 44563.67, 51824.04, 52469.22, 47167.09, 46371.39, 48751.0, 48506.22, 48785.89, 46486.0, 52106.65, 49265.64, 53590.13, 55110.78, 54639.45, 46257.52, 46759.89, 49922.93, 52445.35, 53155.67, 49316.0, 48070.55, 51159.26, 47916.43, 50726.75, 46118.15, 50720.11, 53341.43, 55430.35, 52082.33, 51443.61, 52562.3, 49034.11, 54599.48, 57730.78, 55539.26, 49120.57, 55677.22, 53710.57, 53020.78, 54241.87, 53154.04, 54099.22, 53214.24, 54409.42, 55488.61, 54949.48, 54973.45, 53016.22, 52670.75, 54689.91, 51446.0, 54511.67, 55712.74, 55969.7, 54697.45, 58138.82, 57892.11, 52639.26, 54693.61, 56200.55, 52097.52, 52405.89, 57647.09, 56437.96, 53940.78, 61560.35, 58194.11, 56069.48, 65737.52, 56008.55, 63687.3, 54880.33, 62845.78, 65179.46, 61859.22, 65386.65, 65546.0, 63871.45, 59742.52, 58812.11, 59940.57, 66482.95, 62223.45, 65485.78, 66952.55, 59399.04, 53232.72, 57001.0, 67731.65, 62131.67, 63062.52, 66075.56, 59165.45, 58486.0, 61951.89, 63681.22, 63812.96, 62447.2, 62346.0, 63914.48, 60670.33, 66727.52, 56597.64, 65905.56, 62035.13, 66698.55, 63142.09, 68894.11, 64331.43, 69049.48, 67186.78, 58010.35, 62368.78, 64969.24, 68838.61, 62131.0, 65706.41, 67022.34, 70532.09, 72007.95, 72699.0, 67461.65, 64400.13, 68949.89, 66063.39, 69709.45, 65781.0, 68871.44, 70802.98, 70038.61, 69545.42, 71199.48, 65368.39, 64279.0, 66104.7, 69085.89, 73250.35, 66735.13, 72386.11, 69407.3, 68415.45, 62721.0, 69566.87, 68656.11, 68729.26, 68209.91, 68156.55, 67152.94, 72707.66, 67539.48, 59044.04, 68532.11, 74521.65, 64925.89, 69312.3, 70985.13, 65582.34, 68388.61, 66513.66, 74204.48, 67026.44, 72901.66, 74570.35, 66228.17, 67871.89, 74294.26, 71695.66, 72165.56, 67533.59, 78463.45, 65142.09, 68319.22, 67092.09, 69483.37, 76495.45, 67163.83, 78755.66, 68641.44, 69086.44, 75711.22, 74923.39, 75600.11, 74501.65, 78183.61, 70073.45, 74090.35, 75766.44, 74537.45, 69932.72, 72142.55, 74303.17, 71605.56, 84928.34, 70798.61, 75115.45, 71022.52, 73416.65, 71871.22, 79207.09, 79910.34, 80850.78, 77574.7, 80002.55, 86267.52, 86731.89, 83547.52, 73761.44, 77519.66, 84064.48, 78460.35, 84610.78, 85231.0, 78909.0, 83056.22, 89186.87, 90398.11, 87456.44, 83089.66, 84506.22, 88012.09, 89420.55, 82982.52, 85106.34, 86703.61, 83092.09, 89454.78, 89367.95, 88214.34, 86690.56, 84450.13, 78508.78, 90158.83, 84985.35, 94528.11, 100200.56, 87613.45, 88242.3, 87649.26, 90201.89, 86348.61, 95204.55, 95991.44, 93943.39, 90834.78, 96551.87, 104250.55, 94918.17, 104974.05, 102867.45, 108755.13, 92767.22, 106083.39, 89820.56, 99869.89, 98081.87, 105775.35, 94726.55, 104962.52, 108645.0, 105872.52, 100484.91, 104499.66, 111502.95, 105087.66, 103532.52, 107876.87, 105799.45, 98998.61, 113649.0, 116076.22, 108282.52, 114764.55, 104718.61, 116652.34, 113180.35, 115021.65, 109257.89, 118818.61, 112681.22, 41990.11, 56236.43, 64618.55, 70283.83, 74945.56, 77157.0, 84097.09, 86534.78, 95066.87, 96694.26, 95736.55, 103211.44, 110627.89, 110609.7, 118321.65, 124071.45, 130184.48, 153527.44]
    },
    {
      "frames": [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.8, 0.9, 1.0, 1.1, 1.2, 1.3, 1.4, 1.5, 1.5, 1.6, 1.7, 1.8, 1.9, 2.0, 2.1, 2.2, 2.3, 2.4, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4.0, 4.1, 4.2, 4.3, 4.4, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5.0, 5.1, 5.2, 5.3, 5.4, 5.4, 5.5, 5.6, 5.7, 5.8, 5.9, 6.0, 6.1, 6.2, 6.3, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8.0, 8.1, 8.2, 8.3, 8.4, 8.5, 8.5, 8.6, 8.7, 8.8, 8.9, 9.0, 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, 9.9, 10.0, 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 11.0, 11.1, 11.2, 11.3, 11.4, 11.5, 11.7, 11.8, 11.9, 12.0, 12.1, 12.2, 12.4, 12.5, 12.6, 12.7, 12.9, 13.0, 13.1, 13.2, 13.3, 13.5, 13.6, 13.7, 13.9, 14.0, 14.1, 14.3, 14.4, 14.6, 14.7, 14.9, 15.0, 15.2, 15.3, 15.5, 15.6, 15.8, 16.0, 16.1, 16.3, 16.4, 16.6, 16.7, 16.9, 17.1, 17.2, 17.4, 17.6, 17.7, 17.9, 18.1, 18.2, 18.4, 18.6, 18.7, 18.9, 19.1, 19.2, 19.4, 19.6, 19.7, 19.9, 20.1, 20.2, 20.4, 20.6, 20.7, 20.9, 21.1, 21.3, 21.4, 21.6, 21.8, 22.0, 22.1, 22.3, 22.5, 22.7, 22.8, 23.0, 23.2, 23.4, 23.5, 23.7, 23.9, 24.1, 24.3, 24.5, 24.6, 24.8, 25.0, 25.2, 25.4, 25.6, 25.8, 26.0, 26.1, 26.3, 26.5, 26.7, 26.9, 27.1, 27.2, 27.4, 27.6, 27.8, 28.0, 28.2, 28.4, 28.6, 28.8, 29.0, 29.2, 29.4, 29.7, 29.9, 30.1, 30.3, 30.5, 30.7, 30.9, 31.1, 31.3, 31.5, 31.7, 31.9, 32.1, 32.3, 32.5, 32.8, 33.0, 33.2, 33.4, 33.6, 33.9, 34.1, 34.3, 34.5, 34.7, 35.0, 35.2, 35.4, 35.6, 35.8, 36.1, 36.3, 36.5, 36.7, 37.0, 37.2, 37.4, 37.6, 37.8, 38.1, 38.3, 38.5, 38.7, 39.0, 39.2, 39.4, 39.7, 39.9, 40.1, 40.4, 40.6, 40.8, 41.0, 41.3, 41.5, 41.7, 42.0, 42.2, 42.4, 42.7, 42.9, 43.2, 43.4, 43.6, 43.9, 44.1, 44.4, 44.6, 44.9, 45.1, 45.4, 45.6, 45.9, 46.1, 46.4, 46.6, 46.9, 47.2, 47.4, 47.7, 48.0, 48.2, 48.5, 48.7, 49.0, 49.2, 49.5, 49.7, 50.0, 50.3, 50.5, 50.8, 51.1, 51.3, 51.6, 51.9, 52.1, 52.4, 52.7, 53.0, 53.2, 53.5, 53.8, 54.1, 54.3, 54.6, 54.8, 55.1, 55.3, 55.6, 55.9, 56.1, 56.4, 56.7, 57.0, 57.3, 57.6, 57.9, 58.1, 58.4, 58.7, 59.0, 59.3, 59.6, 60.0, 60.3, 60.6, 61.0, 61.3, 61.6, 61.9, 62.3, 62.6, 62.9, 63.3, 63.6, 64.0, 64.4, 64.7, 65.0, 65.4, 65.7, 66.0, 66.4, 66.7, 67.1, 67.4, 67.8, 68.1, 68.5, 68.9, 69.4, 69.8, 70.2, 70.6, 71.0, 71.4, 71.8, 72.2, 72.6, 73.1, 73.5, 74.0, 74.4, 74.8, 75.3, 75.7, 76.2, 76.6, 77.1, 77.6, 78.1, 78.6, 79.1, 79.6, 80.1, 80.6, 81.1, 81.6, 82.1, 82.7, 83.2, 83.8, 84.4, 84.9, 85.5, 86.1, 86.7, 87.3, 87.9, 88.5, 89.1, 89.8, 90.4, 91.0, 91.6, 92.2, 92.9, 93.5, 94.1, 94.7, 95.4, 96.1, 96.7, 97.3, 98.0, 98.7, 99.4, 100.1, 100.8, 101.6, 102.3, 103.1, 103.8, 104.6, 105.3, 106.1, 106.9, 107.6, 108.5, 109.2, 109.9, 110.6, 111.3, 112.1, 112.9, 113.6, 114.4, 115.2, 116.1, 116.8, 117.6, 118.4, 119.2, 120.0, 120.8, 121.5, 122.3, 123.1, 123.8, 124.6, 125.5, 126.3, 127.2, 128.0, 128.8, 129.7, 130.6, 131.4, 132.3, 133.2, 134.0, 134.8, 135.6, 136.5, 137.4, 138.2, 139.0, 139.8, 140.7, 141.6, 142.4, 143.3, 144.2, 145.1, 146.0, 146.9, 147.8, 148.7, 149.7, 150.6, 151.5, 152.4, 153.3, 154.2, 155.1, 156.0, 156.9, 157.8, 158.8, 159.6, 160.6, 161.5, 162.4, 163.3, 164.2, 165.1, 166.1, 167.0, 168.0, 169.0, 169.9, 170.9, 171.9, 172.8, 173.7, 174.7, 175.7, 176.7, 177.7, 178.8, 179.8, 180.8, 181.8, 182.8, 183.8, 184.8, 185.7, 186.7, 187.7, 188.7, 189.7, 190.7, 191.7, 192.8, 193.8, 194.8, 195.8, 196.9, 198.0, 199.0, 200.0, 201.0, 202.0, 203.0, 204.1, 205.2, 206.2, 207.3, 208.3, 209.4, 210.5, 211.6, 212.6, 213.7, 214.8, 215.9, 217.1, 218.2, 219.3, 220.3, 221.4, 222.5, 223.6, 224.7, 225.8, 226.9, 228.0, 229.1, 230.2, 231.3, 232.4, 233.5, 234.7, 235.8, 236.9, 238.0, 239.1, 240.3, 241.5, 242.6, 243.7, 244.8, 246.0, 247.2, 248.3, 249.4, 250.5, 251.5, 252.6, 253.6, 254.7, 255.8, 256.9, 257.9, 259.0, 260.0, 261.1, 262.2, 263.3, 264.3, 265.4, 266.4, 267.5, 268.5, 269.6, 270.7, 271.8, 272.9, 273.9, 275.0, 276.1, 277.1, 278.3, 279.3, 280.4, 281.4, 282.5, 283.6, 284.7, 285.7, 286.8, 288.0, 289.1, 290.2, 291.2, 292.4, 293.5, 294.5, 295.6, 296.7, 297.9, 298.9, 300.0, 301.1, 302.2, 303.4, 304.6, 305.7, 306.8, 307.9, 309.0, 310.1, 311.1, 312.2, 313.2, 314.3, 315.4, 316.6, 317.6, 318.7, 319.9, 321.1, 322.2, 323.3, 324.3, 325.4, 326.7, 327.8, 328.9, 330.2, 331.3, 332.5, 333.7, 334.9, 336.1, 337.2, 338.3, 339.5, 340.7, 342.0, 343.1, 344.3, 345.4, 346.5, 347.6, 348.8, 350.0, 351.2, 352.3, 353.4, 354.6, 355.7, 356.9, 358.0, 359.2, 360.4, 361.6, 362.9, 364.0, 365.2, 366.4, 367.6, 368.9, 370.0, 371.3, 372.6, 373.9, 375.2, 376.5, 377.8, 379.2, 380.6, 381.9, 383.2, 384.4, 385.6, 386.9, 388.3, 389.6, 390.9, 392.2, 393.4, 394.6, 395.8, 397.0, 398.3, 399.6, 400.9, 402.2, 403.4, 404.7, 405.9, 407.2, 408.5, 409.8, 411.1, 412.5, 413.8, 415.1, 416.6, 417.9, 419.2, 420.6, 422.0, 423.4, 424.5, 425.8, 427.0, 428.5, 429.8, 431.2, 432.7, 434.0, 435.3, 436.6, 437.8, 439.1, 440.4, 441.8, 443.2, 444.4, 445.5, 446.8, 448.1, 449.3, 450.6, 452.0, 453.3, 454.5, 455.8, 457.1, 458.4, 459.8, 461.3, 462.8, 464.2, 465.8, 467.2, 468.6, 470.1, 471.5, 473.0, 474.4, 476.0, 477.5, 479.1, 480.6, 482.2, 483.6, 485.0, 486.4, 487.8, 489.2, 490.8, 492.3, 493.8, 495.3, 496.8, 498.4, 500.0, 501.5, 502.9, 504.2, 505.5, 507.0, 508.5, 510.0, 511.5, 513.0, 514.5, 515.9, 517.3, 518.8, 520.2, 521.7, 523.3, 525.1, 526.6, 528.1, 529.7, 531.3, 532.7, 534.3, 536.1, 537.6, 539.2, 540.7, 542.3, 543.7, 545.3, 546.8, 548.3, 549.8, 551.3, 552.9, 554.4, 555.9, 557.4, 558.9, 560.4, 561.9, 563.2, 564.6, 566.1, 567.6, 569.1, 570.7, 572.2, 573.8, 575.3, 576.8, 578.3, 579.8, 581.2, 582.6, 584.0, 585.5, 587.0, 588.4, 590.0, 591.6, 593.2, 594.8, 596.5, 598.2, 599.8, 601.2, 602.8, 604.3, 605.9, 607.6, 609.1, 610.8, 612.4, 613.9, 615.5, 617.1, 618.7, 620.4, 622.0, 623.6, 625.4, 627.0, 628.8, 630.4, 632.0, 633.7, 635.3, 637.0, 638.7, 640.3, 641.9, 643.6, 645.3, 647.1, 648.7, 650.3, 652.0, 653.9, 655.7, 657.6, 659.3, 661.1, 662.9, 664.7, 666.6, 668.5, 670.5, 672.4, 674.2, 676.0, 677.7, 679.2, 680.9, 682.6, 684.4, 686.3, 688.1, 689.8, 691.5, 693.4, 695.3, 697.3, 699.4, 701.2, 702.9, 704.7, 706.6, 708.5, 710.4, 712.3, 714.2, 716.3, 718.1, 720.1, 722.0, 723.8, 725.8, 727.8, 729.7, 731.6, 733.7, 735.7, 737.5, 739.5, 741.6, 743.4, 745.2, 747.3, 749.5, 751.6, 753.7, 755.8, 758.0, 760.2, 762.4, 764.6, 766.7, 768.7, 770.7, 773.0, 775.3, 777.5, 779.6, 781.8, 784.2, 786.8, 789.1, 791.8, 794.2, 796.5, 799.1, 801.6, 804.3, 807.1, 809.7, 812.2, 814.8, 817.4, 820.0, 822.5, 825.0, 827.7, 830.4, 833.1, 835.9, 838.9, 841.7, 844.1, 847.1, 850.2, 853.0, 856.0, 859.1, 862.0, 865.0, 868.3],
      "mean": [179.78, 215.87, 224.22, 242.17, 344.35, 217.33, 229.35, 235.0, 257.11, 250.43, 239.33, 226.74, 229.78, 229.11, 257.83, 232.39, 238.89, 234.78, 256.09, 227.11, 239.13, 243.11, 241.74, 230.65, 244.44, 263.48, 283.48, 262.89, 228.7, 253.91, 231.56, 248.48, 233.56, 245.65, 249.78, 244.22, 280.87, 301.96, 245.78, 273.04, 248.91, 291.11, 250.65, 238.89, 251.96, 263.91, 300.67, 227.61, 260.22, 263.33, 252.61, 228.26, 251.11, 248.26, 272.22, 232.39, 261.52, 301.11, 278.04, 275.87, 243.11, 262.61, 246.09, 251.11, 253.04, 249.78, 324.35, 266.52, 303.33, 260.0, 292.83, 295.33, 331.52, 347.11, 360.0, 315.43, 313.33, 332.83, 350.22, 288.22, 301.96, 268.48, 332.0, 313.91, 324.67, 345.43, 407.39, 314.89, 314.35, 350.65, 386.67, 355.0, 356.52, 297.11, 300.22, 302.44, 351.3, 327.17, 286.0, 300.43, 289.57, 337.33, 322.83, 289.57, 326.89, 336.3, 369.56, 351.52, 321.3, 396.22, 351.09, 373.91, 395.11, 374.35, 401.3, 408.67, 405.87, 433.78, 448.91, 494.35, 522.89, 483.04, 590.43, 553.11, 514.13, 504.78, 493.56, 526.09, 474.89, 572.61, 542.83, 513.78, 539.35, 567.61, 617.78, 520.65, 582.67, 637.17, 714.35, 723.56, 885.87, 752.17, 740.89, 809.57, 811.09, 885.11, 987.61, 923.11, 1049.78, 946.09, 1093.56, 1071.09, 1129.13, 1166.89, 1194.57, 1214.78, 1181.33, 1108.7, 1121.78, 1169.57, 1237.83, 1242.44, 1190.87, 1172.61, 1216.67, 1258.04, 1308.26, 1272.67, 1371.09, 1357.78, 1464.35, 1436.09, 1649.56, 1636.09, 1712.17, 1479.11, 1685.65, 1666.74, 1732.44, 1600.43, 1850.67, 1886.96, 1904.78, 1810.67, 1800.43, 2027.61, 1687.56, 1863.7, 1993.48, 2050.67, 1920.43, 1896.0, 2157.17, 2071.74, 2080.44, 2351.09, 2132.83, 1990.22, 1893.48, 2124.0, 2212.61, 2309.35, 2238.89, 2211.52, 2382.17, 2213.11, 2278.7, 2439.57, 2341.33, 2290.22, 2330.89, 2411.74, 2542.61, 2311.11, 2587.83, 2411.09, 2618.67, 2487.83, 2585.87, 2469.78, 2430.65, 2679.33, 2727.83, 2552.17, 2830.22, 2621.96, 2833.48, 2817.33, 2788.7, 3071.74, 2944.44, 3122.39, 2574.0, 2981.96, 2686.96, 2994.89, 2943.48, 2838.48, 3045.78, 2905.22, 2796.09, 3054.0, 2907.39, 2983.11, 2951.09, 3287.17, 3313.56, 3376.09, 3503.04, 3324.22, 3563.26, 3417.61, 3218.0, 3429.57, 3409.78, 3306.3, 3419.78, 3632.22, 3208.48, 3404.15, 3308.22, 3790.65, 3847.39, 3498.44, 3793.04, 3632.44, 3651.52, 3595.0, 3642.44, 3830.65, 3953.7, 3807.33, 3613.7, 3921.11, 4054.78, 3846.96, 3806.67, 3443.7, 4015.87, 3898.91, 4474.13, 4594.13, 4057.11, 4041.96, 3957.13, 4682.39, 4586.52, 4727.33, 4789.83, 4318.72, 4529.78, 4953.72, 5108.7, 4873.13, 4806.98, 4799.36, 5380.67, 5244.78, 4734.02, 5087.83, 6270.76, 5927.67, 5800.0, 5866.39, 5588.91, 5741.13, 5720.24, 6529.65, 6634.24, 6474.31, 6241.85, 6624.46, 6399.64, 5920.96, 6830.61, 6380.78, 6656.39, 6166.31, 6637.33, 6669.91, 6449.0, 6383.52, 6198.37, 6614.33, 6830.59, 7226.33, 6640.8, 6728.87, 7495.07, 7303.83, 7309.57, 7224.42, 7616.78, 6955.2, 7142.93, 7301.13, 6491.47, 6103.52, 7543.28, 6797.51, 7280.15, 7228.83, 7285.24, 7064.72, 6994.04, 8108.69, 7867.7, 8430.76, 8103.33, 7339.37, 7953.56, 8439.02, 8034.37, 8670.18, 8926.63, 8701.61, 9621.29, 9251.65, 9835.11, 10125.52, 8572.7, 8893.49, 10159.61, 9554.54, 9327.44, 9787.15, 10584.91, 10481.27, 10586.65, 10808.96, 9654.33, 10622.72, 9308.8, 9385.22, 10352.89, 9322.8, 10872.74, 10748.2, 10547.64, 10686.24, 11181.31, 11495.91, 11938.07, 12362.96, 11750.89, 12109.15, 12091.36, 11949.0, 11127.3, 10543.24, 12069.22, 12550.82, 11518.09, 12738.89, 11986.27, 12290.28, 13457.17, 13807.04, 11834.33, 12728.31, 13800.0, 14290.39, 14526.49, 13109.24, 14629.57, 14982.62, 13876.85, 14056.22, 15991.33, 15163.02, 13946.09, 15798.7, 16265.07, 16688.07, 16386.78, 16555.7, 17757.4, 16771.09, 17714.37, 17575.2, 17300.06, 17014.0, 19351.2, 18856.61, 18125.62, 17605.67, 18693.72, 19198.98, 18468.98, 19592.96, 18101.33, 18953.54, 19540.69, 19858.35, 18666.76, 19428.49, 20290.09, 20166.41, 21677.84, 21189.46, 22895.56, 20834.11, 21472.02, 21927.0, 20426.15, 22196.44, 21599.67, 20351.61, 21977.67, 22048.09, 23092.94, 23709.48, 20396.71, 22537.7, 22426.93, 23755.3, 24676.63, 24396.78, 24061.61, 25277.52, 27779.2, 26368.39, 24961.63, 26210.11, 26533.37, 24835.4, 24802.04, 25237.91, 26550.55, 26045.33, 26127.48, 25025.82, 27709.44, 27441.64, 27850.13, 27741.17, 27715.89, 30432.09, 28338.11, 29022.53, 26644.83, 30170.78, 28519.2, 27965.5, 28788.53, 29893.8, 30083.59, 26987.87, 28334.91, 26915.11, 30373.89, 30310.11, 27936.85, 28724.53, 29492.52, 32873.67, 30089.46, 29817.04, 31894.31, 30897.89, 34809.68, 31503.45, 31540.33, 31282.52, 32255.0, 32169.24, 30240.51, 31096.83, 30606.65, 33016.09, 32148.39, 30830.56, 32821.45, 33287.68, 30466.44, 32477.4, 31696.44, 33176.96, 34339.24, 32663.17, 34042.09, 35343.61, 34436.63, 34010.29, 36214.91, 33367.96, 32161.64, 35511.2, 35200.98, 35563.18, 37132.96, 37914.78, 35990.98, 36302.72, 35924.51, 37630.57, 36742.11, 37872.09, 35187.07, 35237.2, 34795.26, 36548.15, 36821.2, 36543.59, 38017.09, 36864.55, 37746.0, 40587.22, 37457.52, 37547.74, 42321.64, 40125.13, 37905.74, 39017.87, 38596.87, 35860.13, 38136.55, 39713.59, 39564.55, 40317.3, 38115.13, 39847.0, 39977.93, 41142.52, 41367.67, 41499.26, 40184.89, 42231.0, 40299.48, 44654.78, 43187.5, 39076.2, 41330.98, 41142.3, 43249.89, 41580.11, 40851.65, 42763.61, 41337.0, 42670.98, 43919.45, 40382.07, 43514.24, 41945.89, 42371.87, 43022.7, 41733.84, 41945.74, 42681.43, 46280.11, 45348.59, 46388.78, 41184.24, 43238.39, 42579.89, 48779.26, 40641.63, 44635.45, 43402.5, 38649.64, 43345.78, 39151.63, 43121.87, 44013.15, 44501.22, 40145.6, 40623.61, 40788.37, 40605.42, 42689.04, 45402.75, 43642.5, 38738.13, 42736.55, 39770.32, 43444.22, 42589.64, 42420.74, 43145.57, 42908.78, 42723.59, 41344.78, 45120.76, 43245.76, 43339.45, 44371.22, 43661.2, 39455.2, 43238.59, 44326.65, 41879.45, 41808.61, 41765.22, 46785.76, 41605.57, 46274.33, 42409.89, 46073.61, 44886.55, 41427.28, 43957.3, 42572.33, 46882.74, 43290.33, 43785.98, 43507.93, 42494.11, 46941.0, 49515.35, 43509.2, 48911.22, 45344.48, 43327.45, 45725.35, 43300.33, 41267.72, 43109.89, 44490.33, 45425.13, 46800.57, 47344.55, 45834.48, 42373.39, 48299.22, 47489.26, 47188.11, 42527.07, 46829.89, 48107.87, 49365.13, 48234.48, 49346.33, 48032.28, 48730.55, 52279.46, 48587.09, 52176.33, 46551.43, 47606.22, 47409.0, 48083.18, 52884.43, 52731.22, 47330.98, 48143.22, 46162.52, 45619.65, 45895.87, 51517.09, 48663.82, 47974.11, 45393.13, 48899.7, 50491.22, 49498.15, 49080.55, 46991.65, 51885.78, 51741.89, 49832.3, 50138.61, 47580.11, 49747.74, 51087.09, 51040.11, 51783.59, 52760.55, 55898.39, 55078.82, 52879.22, 55737.74, 51555.57, 58760.55, 55096.22, 58127.3, 54350.33, 52070.78, 53221.67, 50883.39, 56831.87, 56495.89, 56663.39, 54007.96, 50788.78, 51081.87, 52798.15, 51429.0, 51090.78, 57168.33, 52813.82, 53728.39, 53362.11, 54622.52, 53948.18, 52147.0, 57074.04, 55881.89, 53864.04, 55775.78, 54777.0, 56413.61, 58239.91, 58226.78, 56268.18, 55069.48, 56890.78, 60816.65, 54708.09, 51084.48, 49337.3, 58431.89, 63357.52, 56822.52, 59626.33, 62487.52, 54476.43, 55114.11, 56054.91, 50840.55, 54631.0, 58346.43, 63660.78, 54687.5, 48470.13, 51974.33, 53401.22, 54763.39, 54006.11, 59698.39, 57651.45, 53408.18, 56268.37, 58245.89, 53413.18, 58505.78, 66348.34, 65431.43, 59517.96, 69069.22, 65101.22, 63532.78, 63478.35, 63620.57, 61382.55, 63415.13, 64189.48, 66564.11, 66935.56, 67589.7, 60507.62, 65353.39, 59093.45, 66883.37, 57763.61, 61955.89, 62584.91, 68265.13, 61463.89, 65676.44, 65568.11, 65878.8, 69568.17, 65893.0, 65785.78, 64089.48, 51405.0, 62946.0, 68413.39, 62489.22, 62224.48, 66203.45, 65372.74, 62184.48, 61907.22, 63944.26, 61513.82, 64299.45, 67831.0, 71412.52, 74955.45, 62192.96, 70501.89, 67825.78, 62512.74, 67744.55, 71066.65, 72853.17, 65775.0, 64702.09, 73272.95, 60310.11, 66085.78, 67837.45, 65056.0, 69867.3, 62598.78, 70403.39, 65765.56, 64491.89, 67562.09, 66480.78, 66789.0, 64054.48, 62500.11, 60736.22, 58512.74, 72349.2, 66291.0, 65249.26, 68857.66, 68670.56, 68923.83, 64488.78, 68102.52, 69130.11, 66933.59, 58908.39, 66131.22, 63649.02, 67801.22, 65838.55, 65466.43, 73058.61, 68945.66, 69475.56, 68599.45, 79410.78, 65980.78, 70656.55, 65859.7, 66982.3, 69247.64, 74429.05, 69227.22, 71182.3, 72008.61, 68585.22, 69932.52, 68091.65, 77470.78, 71048.83, 71650.13, 72058.55, 75564.48, 74639.45, 69449.91, 73485.78, 70827.45, 76712.3, 71127.74, 70279.22, 74216.22, 76742.95, 68186.78, 73991.22, 75379.0, 74454.05, 76773.61, 67422.55, 72852.74, 79908.39, 87760.34, 80456.22, 75761.0, 79413.66, 81356.44, 76439.66, 78803.61, 85252.74, 87166.34, 85870.11, 75341.22, 80053.66, 78525.13, 71191.44, 71309.66, 81607.52, 73390.78, 82759.05, 85167.3, 73501.22, 78913.83, 78202.74, 87597.22, 83293.61, 86094.05, 89790.11, 74974.26, 76537.22, 82721.22, 85344.05, 84104.34, 84271.44, 78826.65, 97549.45, 79862.95, 84392.11, 86725.56, 83785.13, 84112.55, 89476.44, 82668.39, 87747.45, 83344.7, 92674.05, 88799.22, 82271.87, 93213.22, 85989.48, 80017.52, 89500.34, 96936.0, 94818.83, 88194.78, 96741.87, 90339.48, 96358.11, 94326.87, 95754.11, 95446.44, 85331.87, 85592.78, 93208.61, 102788.39, 98230.34, 93039.26, 86080.13, 104079.89, 109975.78, 97853.22, 110051.65, 103989.05, 102123.22, 102936.44, 113796.87, 107578.55, 112484.05, 112209.7, 107757.89, 110342.52, 109737.22, 111307.09, 105952.52, 110128.11, 109989.7, 109630.56, 120311.89, 112311.87, 126037.52, 116674.34, 104614.91, 113444.55, 125112.74, 113491.0, 123839.89, 123303.39, 123391.22, 120919.0, 128185.35, 129790.78]
    },
    {
      "frames": [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.1, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4, 3.5, 3.6, 3.7, 3.8, 3.9, 4.0, 4.1, 4.2, 4.2, 4.3, 4.4, 4.5, 4.6, 4.7, 4.8, 4.9, 5.0, 5.1, 5.2, 5.3, 5.4, 5.5, 5.5, 5.6, 5.7, 5.8, 5.9, 6.0, 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8.0, 8.1, 8.2, 8.3, 8.4, 8.5, 8.6, 8.7, 8.8, 8.9, 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, 9.9, 10.0, 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11.0, 11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.9, 12.0, 12.1, 12.2, 12.4, 12.5, 12.7, 12.8, 13.0, 13.1, 13.3, 13.4, 13.6, 13.7, 13.9, 14.0, 14.2, 14.3, 14.5, 14.6, 14.8, 14.9, 15.1, 15.3, 15.4, 15.6, 15.8, 15.9, 16.1, 16.3, 16.4, 16.6, 16.8, 16.9, 17.1, 17.3, 17.4, 17.6, 17.8, 18.0, 18.2, 18.3, 18.5, 18.7, 18.9, 19.1, 19.3, 19.5, 19.7, 19.8, 20.0, 20.2, 20.4, 20.6, 20.8, 21.0, 21.2, 21.4, 21.6, 21.8, 22.0, 22.2, 22.4, 22.6, 22.7, 22.9, 23.1, 23.3, 23.5, 23.7, 23.9, 24.1, 24.3, 24.5, 24.7, 24.9, 25.1, 25.3, 25.5, 25.7, 26.0, 26.2, 26.4, 26.6, 26.8, 27.0, 27.2, 27.5, 27.7, 27.9, 28.1, 28.3, 28.5, 28.8, 29.0, 29.2, 29.4, 29.6, 29.8, 30.0, 30.3, 30.5, 30.7, 30.9, 31.1, 31.3, 31.6, 31.8, 32.0, 32.2, 32.5, 32.7, 32.9, 33.2, 33.4, 33.6, 33.8, 34.0, 34.3, 34.5, 34.7, 34.9, 35.2, 35.4, 35.7, 35.9, 36.1, 36.4, 36.6, 36.8, 37.1, 37.3, 37.6, 37.8, 38.1, 38.3, 38.5, 38.8, 39.0, 39.3, 39.5, 39.8, 40.0, 40.3, 40.5, 40.8, 41.0, 41.3, 41.5, 41.8, 42.0, 42.3, 42.6, 42.8, 43.1, 43.3, 43.6, 43.8, 44.1, 44.4, 44.6, 44.9, 45.1, 45.3, 45.6, 45.8, 46.1, 46.3, 46.6, 46.8, 47.0, 47.3, 47.5, 47.8, 48.1, 48.3, 48.6, 48.9, 49.1, 49.4, 49.7, 49.9, 50.2, 50.5, 50.8, 51.1, 51.4, 51.8, 52.1, 52.4, 52.7, 53.0, 53.3, 53.7, 54.0, 54.3, 54.6, 54.9, 55.2, 55.6, 55.9, 56.2, 56.5, 56.8, 57.1, 57.4, 57.8, 58.2, 58.5, 58.9, 59.2, 59.6, 59.9, 60.3, 60.7, 61.1, 61.4, 61.8, 62.2, 62.6, 63.0, 63.4, 63.7, 64.1, 64.5, 64.9, 65.3, 65.7, 66.1, 66.5, 66.9, 67.3, 67.7, 68.1, 68.6, 69.0, 69.4, 69.9, 70.3, 70.8, 71.2, 71.7, 72.2, 72.7, 73.2, 73.7, 74.2, 74.7, 75.3, 75.8, 76.3, 76.9, 77.4, 77.9, 78.5, 78.9, 79.5, 80.0, 80.6, 81.1, 81.6, 82.2, 82.7, 83.2, 83.8, 84.3, 84.9, 85.5, 86.0, 86.7, 87.3, 87.9, 88.5, 89.2, 89.8, 90.5, 91.2, 91.8, 92.5, 93.1, 93.8, 94.5, 95.1, 95.8, 96.4, 97.1, 97.7, 98.4, 99.2, 99.9, 100.6, 101.3, 102.1, 102.9, 103.6, 104.4, 105.1, 105.9, 106.7, 107.5, 108.2, 109.0, 109.8, 110.6, 111.5, 112.3, 113.2, 114.0, 114.8, 115.6, 116.4, 117.3, 118.2, 119.1, 119.9, 120.7, 121.5, 122.4, 123.3, 124.3, 125.2, 126.0, 126.9, 127.7, 128.6, 129.5, 130.4, 131.3, 132.2, 133.1, 134.1, 135.0, 136.0, 136.9, 137.7, 138.6, 139.6, 140.5, 141.5, 142.4, 143.3, 144.2, 145.1, 146.0, 147.0, 148.1, 149.0, 150.0, 150.9, 151.9, 152.8, 153.8, 154.7, 155.6, 156.5, 157.5, 158.4, 159.4, 160.4, 161.3, 162.2, 163.2, 164.2, 165.1, 166.1, 167.1, 168.0, 169.0, 170.0, 171.0, 172.0, 172.9, 173.9, 174.8, 175.8, 176.8, 177.7, 178.7, 179.6, 180.6, 181.6, 182.5, 183.4, 184.4, 185.4, 186.3, 187.3, 188.3, 189.3, 190.3, 191.2, 192.2, 193.2, 194.2, 195.2, 196.2, 197.2, 198.3, 199.4, 200.4, 201.4, 202.4, 203.4, 204.5, 205.5, 206.6, 207.7, 208.7, 209.8, 210.8, 211.9, 212.9, 213.9, 214.9, 216.0, 217.1, 218.1, 219.2, 220.2, 221.2, 222.1, 223.2, 224.2, 225.3, 226.2, 227.3, 228.4, 229.4, 230.5, 231.5, 232.6, 233.6, 234.6, 235.7, 236.7, 237.8, 238.8, 239.8, 240.8, 241.8, 242.9, 244.0, 245.1, 246.1, 247.2, 248.2, 249.2, 250.3, 251.2, 252.3, 253.3, 254.2, 255.3, 256.3, 257.4, 258.6, 259.5, 260.6, 261.6, 262.7, 263.7, 264.7, 265.8, 266.8, 267.8, 268.8, 269.8, 270.8, 271.8, 272.9, 273.9, 274.9, 276.0, 277.0, 278.0, 279.0, 280.0, 281.1, 282.1, 283.1, 284.1, 285.1, 286.1, 287.1, 288.1, 289.1, 290.1, 291.1, 292.2, 293.3, 294.3, 295.4, 296.5, 297.5, 298.6, 299.6, 300.6, 301.5, 302.5, 303.4, 304.5, 305.5, 306.5, 307.5, 308.6, 309.5, 310.5, 311.5, 312.6, 313.6, 314.6, 315.7, 316.7, 317.8, 318.8, 319.9, 320.9, 321.9, 323.0, 324.0, 325.0, 326.0, 327.0, 328.0, 329.0, 330.1, 331.2, 332.2, 333.2, 334.3, 335.4, 336.4, 337.4, 338.4, 339.5, 340.5, 341.6, 342.7, 343.7, 344.7, 345.8, 346.8, 347.8, 348.9, 349.9, 350.9, 352.0, 353.0, 354.0, 355.1, 356.1, 357.1, 358.1, 359.2, 360.2, 361.3, 362.3, 363.3, 364.4, 365.4, 366.6, 367.7, 368.8, 369.9, 370.9, 372.0, 373.1, 374.3, 375.4, 376.5, 377.5, 378.5, 379.6, 380.7, 381.7, 382.8, 383.8, 384.9, 386.0, 387.0, 388.2, 389.3, 390.5, 391.6, 392.6, 393.7, 394.9, 396.0, 397.2, 398.3, 399.5, 400.6, 401.8, 402.9, 404.1, 405.2, 406.4, 407.6, 408.8, 410.0, 411.1, 412.3, 413.5, 414.7, 415.9, 417.1, 418.3, 419.5, 420.7, 421.8, 423.0, 424.2, 425.4, 426.5, 427.7, 428.9, 430.1, 431.3, 432.6, 433.9, 435.0, 436.2, 437.4, 438.7, 439.9, 441.1, 442.3, 443.4, 444.7, 445.9, 447.2, 448.3, 449.6, 450.9, 452.1, 453.5, 454.8, 456.2, 457.5, 458.9, 460.2, 461.5, 462.9, 464.2, 465.5, 466.9, 468.2, 469.5, 470.9, 472.3, 473.6, 474.7, 475.9, 477.2, 478.5, 479.8, 481.1, 482.5, 483.9, 485.3, 486.7, 488.0, 489.4, 490.8, 492.1, 493.5, 494.9, 496.3, 497.6, 499.0, 500.3, 501.7, 503.1, 504.4, 505.7, 507.0, 508.4, 509.7, 511.1, 512.5, 513.8, 515.2, 516.4, 517.7, 518.9, 520.2, 521.6, 523.0, 524.5, 525.8, 527.2, 528.6, 529.9, 531.3, 532.8, 534.3, 535.7, 537.1, 538.4, 539.8, 541.2, 542.6, 544.0, 545.3, 546.6, 548.0, 549.4, 550.9, 552.2, 553.6, 555.1, 556.6, 558.0, 559.4, 560.6, 562.0, 563.5, 564.9, 566.4, 567.7, 569.2, 570.6, 572.1, 573.6, 575.1, 576.5, 577.9, 579.3, 580.8, 582.2, 583.6, 585.0, 586.6, 588.1, 589.5, 591.1, 592.5, 594.1, 595.7, 597.3, 598.7, 600.2, 601.7, 603.1, 604.8, 606.2, 607.7, 609.1, 610.7, 612.4, 613.9, 615.3, 616.8, 618.4, 619.9, 621.5, 622.9, 624.4, 626.0, 627.5, 629.1, 630.6, 632.2, 633.8, 635.4, 636.9, 638.6, 640.2, 641.9, 643.6, 645.2, 646.7, 648.3, 649.9, 651.5, 653.0, 654.6, 656.3, 657.8, 659.3, 660.9, 662.7, 664.6, 666.2, 667.8, 669.5, 671.1, 672.7, 674.4, 676.0, 677.5, 679.2, 680.8, 682.6, 684.3, 686.1, 687.9, 689.7, 691.5, 693.2, 694.9, 696.6, 698.3, 700.2, 701.9, 703.6, 705.4, 707.2, 709.1, 710.8, 712.6, 714.4, 716.2, 717.8, 719.6, 721.3, 723.2, 725.1, 727.1, 729.0, 730.9, 732.9, 734.8, 736.7, 738.7, 740.9, 743.1, 745.0, 747.0, 749.2, 751.4, 753.6, 755.7, 757.7, 759.8, 761.9, 764.1, 766.2, 768.5, 770.6, 772.7, 775.0, 777.4, 779.9, 782.3, 784.4, 786.7, 788.9, 791.3, 793.9, 796.4, 799.2, 801.9, 804.4, 806.9, 809.3, 812.1, 814.9, 817.3, 819.9, 822.8, 825.5, 828.0, 830.4, 833.1, 835.7, 838.1, 840.6, 843.4, 846.2, 848.9, 851.4, 852.7, 853.8, 855.2, 856.7, 858.4, 860.2, 862.1],
      "mean": [185.42, 227.87, 237.87, 257.87, 343.83, 208.09, 219.38, 230.64, 230.21, 230.21, 238.51, 276.38, 251.04, 262.13, 261.06, 240.43, 241.91, 238.72, 253.54, 257.66, 267.23, 261.91, 257.23, 270.64, 239.17, 269.36, 254.68, 246.17, 261.28, 246.38, 256.46, 267.23, 225.74, 244.26, 256.17, 267.45, 259.38, 238.94, 278.51, 238.72, 262.98, 235.96, 269.58, 237.87, 272.34, 229.36, 246.6, 248.94, 261.67, 245.96, 258.09, 240.21, 269.15, 254.26, 239.79, 254.04, 269.57, 249.79, 278.51, 217.45, 327.71, 275.11, 271.7, 302.55, 266.6, 300.0, 287.87, 285.83, 288.51, 257.87, 282.13, 271.7, 274.04, 291.25, 294.47, 333.62, 331.49, 357.02, 354.47, 352.71, 314.47, 367.66, 384.68, 382.13, 412.98, 382.92, 401.28, 420.21, 456.17, 413.62, 481.7, 470.0, 439.79, 482.34, 462.34, 415.96, 456.6, 399.58, 370.64, 328.94, 330.0, 375.53, 306.38, 353.33, 338.09, 372.77, 325.32, 345.74, 400.21, 369.38, 380.21, 346.81, 355.32, 352.77, 392.55, 375.21, 416.81, 457.87, 464.89, 535.53, 592.13, 611.88, 648.3, 793.4, 843.19, 737.87, 769.36, 873.83, 814.79, 931.49, 870.85, 735.96, 901.91, 865.32, 903.12, 877.23, 930.43, 896.81, 847.66, 1088.72, 1042.29, 1088.3, 1145.74, 1144.68, 1194.26, 1253.83, 1199.79, 1263.4, 1286.6, 1353.83, 1343.19, 1585.11, 1286.25, 1414.47, 1353.19, 1545.32, 1590.85, 1507.87, 1636.67, 1571.49, 1685.11, 1595.32, 1721.28, 1768.3, 1779.38, 1870.43, 1860.0, 1817.45, 1923.19, 1845.11, 1736.25, 1911.28, 1844.04, 1972.13, 1844.26, 1943.83, 2117.92, 1991.06, 2064.89, 2070.43, 2153.19, 2266.38, 2024.58, 2137.66, 2148.51, 2120.0, 2248.51, 2231.28, 2038.72, 2436.88, 2387.45, 2487.45, 2500.0, 2352.77, 2408.51, 2297.08, 2200.21, 2482.77, 2559.79, 2630.43, 2711.49, 2811.04, 2443.4, 2531.91, 2679.79, 2757.23, 2628.94, 2648.96, 2645.32, 2484.04, 2651.28, 2656.17, 3104.89, 3120.21, 2819.79, 2934.26, 2955.11, 2827.23, 2610.0, 2811.25, 2914.89, 2936.17, 2932.55, 2907.23, 3351.06, 2754.17, 2948.3, 3245.74, 3067.66, 3281.91, 3123.19, 3397.29, 3153.62, 3176.38, 2925.32, 3071.28, 3331.91, 3338.33, 3459.79, 3440.43, 3527.02, 3455.53, 3567.45, 3923.33, 3655.74, 3485.96, 3696.81, 3539.79, 3841.7, 4006.6, 3942.5, 4304.28, 4031.49, 4208.08, 4154.89, 4355.32, 4210.65, 3422.13, 4113.83, 4125.53, 3873.45, 4429.79, 4270.0, 4440.0, 4650.43, 5042.55, 4507.87, 4888.98, 4280.42, 4571.06, 4308.08, 4196.6, 5279.62, 4687.23, 4936.9, 4904.47, 4899.83, 5206.21, 5137.02, 4741.72, 5047.96, 4503.62, 4478.34, 5145.81, 4333.23, 4540.45, 4794.17, 5261.92, 5212.13, 5184.04, 4710.64, 4928.74, 4797.29, 5279.6, 5367.7, 5472.17, 5556.62, 5596.62, 6019.67, 5887.55, 6343.66, 5639.64, 6012.81, 6979.08, 6733.21, 6515.19, 7491.02, 7219.08, 6873.57, 7016.98, 7803.29, 6711.0, 6813.3, 7080.72, 7901.06, 7298.62, 7155.64, 7490.17, 7046.49, 7941.74, 8712.94, 7583.4, 7549.32, 7885.83, 7422.08, 7614.47, 8058.32, 9228.89, 8741.45, 8966.79, 8682.04, 8875.04, 9082.25, 9315.28, 8928.0, 9699.65, 9343.15, 9311.94, 8983.19, 8801.64, 10363.25, 9771.9, 9021.0, 9245.85, 10460.98, 9334.87, 9774.85, 10055.67, 10762.47, 10122.83, 10081.7, 9893.87, 9901.13, 10535.58, 11522.49, 10566.04, 10539.66, 10957.6, 11578.08, 11475.46, 11288.45, 12324.32, 13206.72, 12238.62, 11873.23, 13316.6, 13362.3, 13661.66, 13721.49, 14465.55, 13277.11, 14207.46, 14597.0, 14185.3, 14199.72, 13928.11, 13393.47, 14078.28, 14361.85, 14920.47, 14247.75, 14586.4, 15262.79, 14813.81, 14227.04, 15498.92, 15372.3, 16472.38, 16160.57, 15767.85, 17424.04, 18551.57, 16658.34, 18164.51, 18799.68, 18339.23, 19638.65, 19769.45, 19392.43, 18550.45, 20868.4, 18815.62, 20392.19, 19201.34, 17779.15, 20039.64, 20352.77, 20324.74, 21555.35, 23097.17, 21612.19, 20974.04, 23509.26, 24354.79, 21909.67, 22497.53, 25158.15, 22968.6, 24272.68, 23562.0, 24799.69, 24259.19, 23010.72, 26491.83, 25385.87, 26434.38, 27350.15, 24531.79, 25122.64, 26234.13, 26371.0, 25066.68, 27862.88, 27732.7, 29699.72, 25769.06, 26053.7, 25030.49, 30448.43, 29663.88, 29451.21, 26505.47, 26972.87, 29476.51, 28320.74, 27474.73, 26965.02, 27836.28, 28908.87, 29686.11, 29885.85, 29140.35, 30620.15, 28983.11, 28991.38, 29002.47, 30114.19, 31944.12, 29450.13, 30666.53, 30895.23, 29125.23, 29294.81, 29565.77, 31939.3, 32323.32, 33108.23, 32517.81, 29228.85, 30697.04, 30749.94, 32655.43, 30793.32, 31811.43, 31000.36, 30168.29, 32278.02, 32546.53, 33910.36, 30320.53, 31083.72, 32765.98, 35015.68, 31303.98, 32525.02, 33951.4, 34388.21, 32640.33, 32315.66, 35535.89, 33176.94, 33450.98, 32605.23, 34521.62, 31094.6, 35156.51, 33900.79, 31555.21, 34982.06, 33168.85, 33958.27, 34393.13, 33163.34, 35129.28, 33347.94, 35471.43, 33082.67, 34452.28, 36302.45, 37248.23, 34481.21, 34031.21, 35448.08, 37790.15, 37592.89, 35539.49, 37128.0, 38249.3, 36542.44, 38042.91, 37518.23, 38627.79, 35849.72, 37114.19, 37647.67, 38696.32, 39958.66, 37578.66, 38357.15, 37658.6, 37872.67, 38572.7, 34328.0, 39773.96, 36077.15, 41157.81, 37042.23, 38175.02, 37822.06, 35372.85, 36995.25, 38060.34, 35072.04, 38865.68, 38731.43, 36615.89, 39344.19, 38523.55, 38162.44, 39391.64, 39587.38, 39971.0, 36341.81, 36219.91, 40472.46, 39127.81, 37126.72, 39279.94, 36501.62, 36379.43, 39211.61, 41242.89, 40672.23, 40493.98, 39704.83, 38316.32, 38237.6, 37842.64, 39978.23, 35175.87, 38969.72, 36237.77, 37001.4, 39082.25, 41322.68, 41764.83, 40481.64, 36725.25, 38017.15, 40762.44, 39760.55, 37471.6, 39812.7, 38199.72, 38472.21, 39199.54, 38370.51, 38466.7, 39460.77, 42020.57, 36979.04, 40885.58, 38180.77, 40437.17, 39364.4, 38013.11, 36973.96, 42693.27, 39832.68, 36543.94, 39885.19, 38442.06, 38879.91, 37828.06, 39696.94, 40428.66, 37907.38, 38807.57, 38496.91, 41766.83, 40678.19, 41598.87, 42791.85, 40358.23, 40397.55, 37295.96, 40430.57, 36469.72, 37929.02, 35961.17, 38782.06, 40458.29, 41576.06, 40299.28, 38409.3, 38900.55, 40476.51, 38418.85, 40714.96, 42743.34, 38939.7, 41758.83, 40942.47, 39228.0, 40332.86, 43280.75, 40270.77, 40412.23, 42124.6, 41824.17, 37907.04, 39334.38, 37740.3, 41818.02, 36737.34, 43216.32, 40461.17, 42922.28, 39501.79, 41669.7, 43657.38, 40127.34, 37953.27, 39370.79, 43079.3, 39620.55, 41536.53, 41518.62, 43339.73, 40481.21, 41589.7, 39474.83, 39859.49, 42718.23, 41272.25, 38668.17, 42501.62, 43774.19, 40155.25, 39545.0, 40842.46, 42283.75, 40679.04, 40581.6, 42917.15, 42524.83, 40343.08, 41025.62, 42821.19, 41195.68, 45391.21, 47748.87, 43383.08, 44557.17, 40534.83, 43396.7, 45000.57, 47204.4, 46708.43, 42979.31, 42617.38, 40705.87, 42493.77, 43381.0, 42119.89, 44878.71, 41908.87, 42384.4, 43568.23, 44611.83, 43437.57, 45899.96, 46983.32, 43980.79, 41194.36, 43150.36, 47296.75, 44095.38, 45575.0, 45779.72, 47703.34, 46952.49, 44798.02, 46175.77, 48294.83, 46624.83, 51436.96, 46096.53, 47218.02, 51219.75, 45998.45, 48362.49, 48667.17, 48224.6, 45732.7, 50326.62, 49604.83, 46904.83, 47546.53, 47969.3, 48583.11, 45790.17, 48058.85, 45776.96, 48666.53, 47846.32, 47982.7, 50307.64, 51143.98, 53041.0, 48526.32, 46351.4, 50696.51, 50389.33, 47181.64, 49798.23, 49963.98, 48001.43, 51127.6, 50694.62, 52940.38, 47206.51, 48784.62, 53748.87, 55581.0, 51239.28, 56608.5, 56872.91, 55782.06, 57541.0, 53392.7, 54365.47, 58794.12, 55246.75, 54508.02, 55021.43, 62153.98, 51807.81, 52120.98, 56697.6, 55591.0, 51183.98, 52054.81, 48564.62, 55926.19, 57114.62, 53699.09, 55071.64, 58202.06, 61455.04, 57772.67, 54697.15, 55729.51, 58091.0, 56543.13, 59101.62, 55782.46, 57682.7, 56074.62, 58187.6, 55195.89, 59699.94, 56533.29, 56958.02, 57066.32, 56607.81, 53764.83, 58980.15, 57450.56, 56648.66, 54962.04, 60043.98, 55991.0, 50651.19, 51514.96, 57651.64, 52793.34, 58170.15, 61907.38, 58645.68, 56303.06, 60342.04, 52923.75, 60257.57, 59664.6, 63549.3, 58168.66, 58930.58, 58480.55, 56379.72, 60333.55, 59411.21, 59062.91, 57618.06, 51967.57, 58479.7, 59956.75, 62332.28, 59671.0, 56368.71, 58615.45, 60413.77, 63761.83, 59533.34, 50770.13, 57293.92, 61610.36, 58087.6, 62586.96, 60025.25, 56025.04, 63491.62, 59513.77, 63496.96, 60023.98, 64546.96, 60828.45, 57258.48, 62306.11, 60533.11, 62275.68, 54489.51, 65219.3, 62075.79, 65312.68, 61518.85, 67052.06, 60257.81, 68522.27, 69471.62, 62834.83, 61424.4, 63852.28, 61231.43, 64950.57, 64622.88, 62244.4, 61162.04, 64047.17, 69176.96, 66680.79, 62109.54, 61929.72, 64348.23, 65862.7, 67430.36, 63398.23, 62326.32, 64158.5, 64679.94, 70568.23, 62155.04, 67019.91, 66309.09, 68314.75, 62126.32, 70566.74, 66945.68, 72019.51, 72331.64, 67596.21, 70215.89, 66690.15, 68586.32, 67540.15, 66583.98, 64010.79, 71333.12, 67444.83, 66059.51, 65333.34, 72855.26, 82713.09, 72213.32, 70181.42, 74999.73, 69828.88, 68068.45, 71107.25, 73039.51, 71583.12, 63665.68, 72523.12, 70991.42, 78032.88, 70298.23, 71400.79, 84309.51, 73752.7, 75748.88, 70682.88, 72751.0, 73767.8, 74616.74, 78230.36, 77935.68, 67608.29, 78754.2, 79711.0, 76110.79, 74416.74, 78767.17, 76025.16, 74700.79, 75704.41, 71157.8, 78522.91, 81485.47, 83386.32, 81276.41, 79590.15, 83901.0, 80094.41, 79227.38, 83482.06, 89490.59, 91190.36, 84066.32, 83815.47, 86173.98, 95263.55, 87579.34, 92870.58, 85125.04, 81213.12, 91846.96, 87936.74, 87849.52, 94838.23, 88575.89, 82782.06, 88282.27, 96826.96, 98493.71, 99176.96, 90611.64, 89635.68, 94521.42, 93913.98, 98956.62, 99093.77, 108941.0, 110761.0, 110635.47, 97143.77, 93361.41, 106111.64, 117658.66, 100635.68, 108097.8, 105039.73, 116571.62, 104521.64, 96698.88, 104558.88, 108484.62, 100225.04, 96907.46, 108376.96, 108891.85, 111738.88, 107154.41, 84223.12, 46141.0, 60154.62, 65159.51, 70965.04, 77785.68, 78247.8, 85323.55]
    }
  ],
  "0.875": [{"frames":[0.0, 0.1, 0.1, 0.2, 0.3, 0.3, 0.3, 0.4, 0.5, 0.5, 0.6, 0.6, 0.7, 0.7, 0.8, 0.9, 0.9, 1.0, 1.0, 1.1, 1.1, 1.2, 1.2, 1.3, 1.4, 1.4, 1.5, 1.5, 1.6, 1.6, 1.7, 1.7, 1.8, 1.9, 1.9, 2.0, 2.0, 2.1, 2.1, 2.2, 2.2, 2.3, 2.4, 2.4, 2.5, 2.5, 2.6, 2.6, 2.7, 2.8, 2.8, 2.9, 2.9, 3.0, 3.0, 3.1, 3.1, 3.2, 3.3, 3.3, 3.4, 3.4, 3.5, 3.6, 3.6, 3.7, 3.7, 3.8, 3.8, 3.9, 3.9, 4.0, 4.1, 4.1, 4.2, 4.2, 4.3, 4.4, 4.4, 4.5, 4.5, 4.6, 4.6, 4.7, 4.8, 4.8, 4.9, 4.9, 5.0, 5.1, 5.1, 5.2, 5.3, 5.3, 5.4, 5.5, 5.5, 5.6, 5.7, 5.7, 5.8, 5.9, 6.0, 6.0, 6.1, 6.2, 6.3, 6.3, 6.4, 6.5, 6.6, 6.7, 6.7, 6.8, 6.9, 7.0, 7.0, 7.1, 7.2, 7.3, 7.4, 7.4, 7.5, 7.6, 7.7, 7.8, 7.8, 7.9, 8.0, 8.1, 8.2, 8.3, 8.3, 8.4, 8.5, 8.6, 8.7, 8.8, 8.9, 9.0, 9.1, 9.2, 9.3, 9.4, 9.4, 9.5, 9.6, 9.7, 9.8, 9.9, 10.0, 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11.0, 11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12.1, 12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13.0, 13.2, 13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14.0, 14.2, 14.3, 14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15.1, 15.2, 15.3, 15.4, 15.5, 15.6, 15.7, 15.8, 16.0, 16.1, 16.2, 16.3, 16.4, 16.6, 16.7, 16.8, 16.9, 17.0, 17.1, 17.3, 17.4, 17.5, 17.6, 17.7, 17.8, 18.0, 18.1, 18.2, 18.3, 18.4, 18.6, 18.7, 18.8, 19.0, 19.1, 19.2, 19.4, 19.5, 19.6, 19.7, 19.9, 20.0, 20.1, 20.2, 20.4, 20.5, 20.6, 20.8, 20.9, 21.0, 21.1, 21.3, 21.4, 21.6, 21.7, 21.8, 22.0, 22.1, 22.2, 22.4, 22.5, 22.6, 22.8, 22.9, 23.0, 23.1, 23.3, 23.4, 23.5, 23.6, 23.7, 23.9, 24.0, 24.1, 24.2, 24.3, 24.5, 24.6, 24.7, 24.8, 25.0, 25.1, 25.2, 25.3, 25.4, 25.6, 25.7, 25.8, 26.0, 26.1, 26.2, 26.3, 26.4, 26.6, 26.7, 26.8, 26.9, 27.1, 27.2, 27.3, 27.4, 27.6, 27.7, 27.8, 27.9, 28.1, 28.2, 28.3, 28.4, 28.5, 28.7, 28.8, 28.9, 29.1, 29.2, 29.3, 29.4, 29.5, 29.7, 29.8, 29.9, 30.0, 30.2, 30.3, 30.4, 30.6, 30.7, 30.8, 31.0, 31.1, 31.3, 31.4, 31.5, 31.7, 31.8, 31.9, 32.1, 32.2, 32.3, 32.5, 32.6, 32.7, 32.9, 33.0, 33.1, 33.3, 33.5, 33.6, 33.7, 33.9, 34.0, 34.2, 34.3, 34.4, 34.6, 34.7, 34.9, 35.1, 35.2, 35.4, 35.5, 35.6, 35.8, 35.9, 36.1, 36.2, 36.4, 36.5, 36.7, 36.8, 37.0, 37.1, 37.3, 37.4, 37.6, 37.7, 37.9, 38.0, 38.2, 38.3, 38.5, 38.6, 38.8, 38.9, 39.1, 39.3, 39.4, 39.6, 39.7, 39.9, 40.0, 40.2, 40.4, 40.5, 40.7, 40.9, 41.1, 41.3, 41.4, 41.6, 41.8, 42.0, 42.1, 42.3, 42.5, 42.7, 42.9, 43.1, 43.3, 43.5, 43.7, 43.9, 44.2, 44.4, 44.6, 44.8, 45.1, 45.3, 45.5, 45.7, 46.0, 46.2, 46.5, 46.7, 47.0, 47.2, 47.5, 47.7, 48.0, 48.2, 48.5, 48.7, 49.0, 49.2, 49.4, 49.7, 50.0, 50.2, 50.5, 50.7, 51.0, 51.2, 51.5, 51.8, 52.0, 52.3, 52.5, 52.8, 53.1, 53.3, 53.6, 53.9, 54.1, 54.4, 54.7, 55.0, 55.3, 55.5, 55.8, 56.1, 56.4, 56.7, 57.0, 57.3, 57.6, 58.0, 58.3, 58.6, 58.9, 59.3, 59.6, 59.9, 60.3, 60.6, 60.9, 61.3, 61.7, 62.1, 62.4, 62.8, 63.2, 63.5, 63.9, 64.3, 64.7, 65.1, 65.4, 65.8, 66.2, 66.6, 67.1, 67.4, 67.8, 68.3, 68.7, 69.1, 69.5, 69.9, 70.4, 70.8, 71.3, 71.7, 72.2, 72.6, 73.0, 73.4, 73.9, 74.3, 74.7, 75.1, 75.6, 76.0, 76.5, 76.9, 77.4, 77.8, 78.2, 78.7, 79.1, 79.5, 80.0, 80.5, 80.9, 81.4, 81.9, 82.4, 82.9, 83.4, 83.9, 84.4, 84.9, 85.4, 85.9, 86.4, 86.9, 87.4, 87.9, 88.4, 88.9, 89.4, 89.9, 90.5, 91.0, 91.5, 92.0, 92.5, 93.0, 93.6, 94.1, 94.6, 95.2, 95.7, 96.2, 96.7, 97.3, 97.8, 98.4, 98.9, 99.5, 100.0, 100.6, 101.2, 101.8, 102.4, 103.0, 103.5, 104.1, 104.7, 105.2, 105.8, 106.4, 107.0, 107.6, 108.1, 108.7, 109.3, 109.9, 110.6, 111.2, 111.8, 112.4, 113.1, 113.7, 114.3, 115.0, 115.6, 116.3, 116.9, 117.5, 118.2, 118.8, 119.4, 120.1, 120.8, 121.4, 122.1, 122.8, 123.4, 124.1, 124.7, 125.4, 126.1, 126.7, 127.4, 128.1, 128.8, 129.4, 130.1, 130.8, 131.5, 132.1, 132.8, 133.4, 134.1, 134.8, 135.5, 136.3, 137.0, 137.7, 138.4, 139.1, 139.8, 140.5, 141.3, 142.0, 142.7, 143.4, 144.1, 144.8, 145.5, 146.2, 146.9, 147.7, 148.4, 149.1, 149.9, 150.6, 151.3, 152.0, 152.7, 153.4, 154.1, 154.7, 155.4, 156.1, 156.6, 157.1, 157.6, 158.1, 158.7, 159.3, 160.0, 160.6, 161.3, 162.0, 162.7, 163.4, 164.1, 164.9, 165.7, 166.4, 167.2, 168.0, 168.8, 169.6, 170.4, 171.2, 172.0, 172.7, 173.5, 174.2, 174.9, 175.6, 176.4, 177.1, 177.9, 178.6, 179.4, 180.1, 180.8, 181.6, 182.3, 183.1, 183.8, 184.5, 185.2, 185.9, 186.7, 187.4, 188.2, 188.9, 189.7, 190.5, 191.2, 191.9, 192.7, 193.5, 194.2, 194.9, 195.6, 196.4, 197.1, 197.9, 198.6, 199.4, 200.1, 200.9, 201.7, 202.4, 203.2, 203.9, 204.7, 205.4, 206.1, 206.8, 207.6, 208.3, 209.0, 209.8, 210.5, 211.3, 212.1, 212.9, 213.7, 214.4, 215.2, 216.0, 216.8, 217.6, 218.4, 219.2, 220.0, 220.7, 221.6, 222.4, 223.1, 223.9, 224.6, 225.4, 226.2, 227.0, 227.9, 228.7, 229.4, 230.1, 230.7, 231.5, 232.3, 233.1, 233.8, 234.6, 235.4, 236.1, 236.9, 237.7, 238.4, 239.2, 240.0, 240.8, 241.5, 242.3, 243.1, 244.0, 244.8, 245.6, 246.3, 247.1, 247.9, 248.7, 249.5, 250.3, 251.1, 252.0, 252.7, 253.5, 254.2, 255.0, 255.8, 256.6, 257.5, 258.3, 259.1, 260.0, 260.8, 261.7, 262.5, 263.3, 264.2, 265.0, 265.8, 266.6, 267.3, 268.1, 269.0, 269.9, 270.7, 271.5, 272.3, 273.2, 274.0, 274.8, 275.6, 276.4, 277.2, 278.1, 279.0, 279.9, 280.8, 281.6, 282.5, 283.4, 284.2, 285.1, 285.9, 286.8, 287.6, 288.5, 289.4, 290.3, 291.2, 292.1, 293.0, 293.9, 294.8, 295.7, 296.6, 297.4, 298.3, 299.1, 300.0, 300.8, 301.7, 302.7, 303.6, 304.4, 305.2, 306.1, 307.0, 307.9, 308.9, 309.8, 310.8, 311.6, 312.6, 313.5, 314.5, 315.4, 316.3, 317.2, 318.1, 319.1, 320.0, 321.0, 322.0, 322.9, 323.8, 324.8, 325.8, 326.7, 327.7, 328.5, 329.5, 330.4, 331.4, 332.4, 333.4, 334.4, 335.3, 336.2, 337.1, 338.2, 339.2, 340.2, 341.1, 342.1, 343.1, 344.0, 344.9, 345.9, 346.9, 348.0, 349.0, 349.9, 350.8, 351.7, 352.7, 353.5, 354.5, 355.4, 356.3, 357.3, 358.2, 359.2, 360.2, 361.3, 362.4, 363.3, 364.4, 365.5, 366.4, 367.5, 368.5, 369.5, 370.5, 371.5, 372.4, 373.4, 374.4, 375.4, 376.5, 377.5, 378.5, 379.6, 380.7, 381.6, 382.5, 383.4, 384.4, 385.5, 386.6, 387.7, 388.9, 390.0, 391.1, 392.3, 393.3, 394.3, 395.3, 396.4, 397.5, 398.5, 399.6, 400.7, 401.7, 402.7, 403.9, 405.0, 406.0, 407.1, 408.3, 409.3, 410.5, 411.6, 412.6, 413.8, 414.9, 416.1, 417.0, 418.2, 419.4, 420.6, 421.8, 423.0, 424.1, 425.3, 426.4, 427.6, 428.8, 429.9, 431.1, 432.4, 433.9, 435.1, 436.4, 437.6, 438.9, 440.2, 441.5, 442.8, 444.3, 445.7, 447.0, 448.3, 449.4, 450.0, 450.7, 451.4, 452.2, 453.1, 454.1, 455.2, 456.2, 457.4, 458.6, 459.8, 461.1, 462.5, 463.9, 465.4, 467.0, 468.4, 469.9, 471.6, 473.2, 474.7, 476.4, 477.9, 479.6, 481.1, 482.7, 484.4, 486.2, 487.7],
      "mean": [184.14, 246.43, 241.43, 262.5, 338.93, 202.86, 216.79, 255.0, 260.71, 294.29, 270.0, 234.64, 231.07, 225.0, 231.07, 258.57, 270.71, 295.36, 199.64, 215.71, 267.14, 246.43, 262.86, 251.79, 276.43, 327.24, 240.0, 225.36, 258.57, 255.0, 229.29, 243.21, 356.07, 218.21, 225.0, 252.14, 238.93, 256.79, 242.86, 258.57, 266.43, 264.64, 229.29, 276.43, 286.07, 290.0, 244.29, 244.29, 291.43, 307.14, 294.64, 286.55, 285.36, 305.36, 261.07, 236.79, 272.86, 344.29, 288.21, 276.79, 291.79, 260.71, 304.29, 300.36, 310.36, 272.14, 276.43, 355.71, 312.86, 386.43, 272.5, 370.36, 343.57, 366.07, 319.64, 261.43, 377.93, 352.14, 315.71, 304.29, 276.43, 332.5, 365.0, 297.5, 370.71, 309.64, 327.5, 312.5, 320.36, 390.0, 366.43, 378.57, 439.64, 424.64, 448.21, 471.79, 443.57, 462.86, 581.79, 551.79, 532.86, 594.29, 564.83, 485.36, 578.21, 554.64, 558.93, 597.86, 646.43, 598.93, 653.57, 555.71, 547.5, 639.64, 642.86, 649.29, 779.64, 702.86, 635.0, 665.0, 605.71, 657.5, 629.29, 623.21, 890.36, 822.86, 772.5, 817.5, 1080.34, 968.21, 993.21, 1038.21, 877.86, 1102.86, 1018.21, 1378.93, 1239.29, 1058.93, 1189.29, 1118.21, 1430.0, 1305.36, 1132.5, 1106.07, 1236.43, 1342.14, 1156.79, 1182.14, 1194.29, 1392.14, 1304.29, 1201.07, 1342.86, 1621.03, 1738.93, 1448.21, 1462.5, 1474.64, 1578.93, 1588.21, 1561.43, 1503.93, 1533.57, 1736.79, 1698.93, 1560.36, 1607.5, 1706.43, 1852.5, 1744.29, 1852.86, 1810.36, 1729.29, 1730.71, 1950.36, 1844.64, 1787.86, 2020.0, 2099.29, 1917.93, 2088.93, 2274.64, 1861.07, 1970.36, 2101.43, 1985.36, 2110.0, 2090.36, 2651.07, 2145.36, 2065.36, 2361.07, 2084.64, 2263.93, 2410.36, 2411.43, 2293.93, 2255.0, 2451.07, 2481.07, 2688.93, 2384.29, 2368.93, 2547.86, 2415.0, 2523.45, 2870.36, 2567.14, 2830.0, 2680.71, 2684.29, 2986.43, 2655.71, 2875.71, 2827.86, 2840.0, 3096.43, 2850.0, 3435.71, 3123.93, 3144.64, 2946.07, 3510.0, 3356.07, 3012.14, 3538.21, 3528.21, 3771.79, 3725.71, 3715.36, 3750.69, 3516.79, 3450.36, 3402.86, 3402.14, 3582.5, 3580.71, 3461.79, 3530.0, 3460.36, 3653.57, 3382.14, 3492.5, 3381.79, 3665.0, 3154.29, 4478.21, 4227.5, 3676.07, 3842.5, 4306.07, 3887.86, 3712.5, 4271.43, 4177.14, 4033.93, 4208.28, 4044.29, 4036.07, 4031.43, 3962.5, 4147.86, 3877.86, 3777.14, 3996.79, 3889.29, 4125.0, 4551.79, 3700.36, 4081.07, 4499.68, 4319.64, 4267.14, 4575.36, 4181.79, 3692.14, 4085.0, 4382.18, 4129.64, 3976.79, 4514.64, 4546.79, 4401.38, 4267.86, 4176.79, 4219.64, 4419.64, 4459.64, 4617.5, 4811.43, 4572.86, 4258.93, 4474.29, 4398.57, 4435.75, 4734.29, 4602.5, 4551.82, 4890.36, 4400.36, 4373.21, 4185.0, 4886.07, 4410.36, 4729.64, 5656.46, 5030.0, 5397.59, 4208.57, 4978.93, 4843.21, 5025.36, 4978.57, 4761.82, 4429.29, 4938.21, 4727.14, 4931.07, 5008.57, 5392.14, 5406.46, 4974.29, 4966.43, 5229.68, 5810.0, 5010.36, 6494.39, 5688.21, 5702.5, 5215.36, 6307.93, 5343.93, 5440.36, 5490.03, 5731.79, 5761.07, 6056.46, 5755.39, 6134.71, 6482.25, 5822.93, 6028.61, 6310.04, 6842.57, 5425.04, 6305.11, 6562.21, 5670.39, 5889.71, 6195.39, 5448.21, 6758.64, 6820.46, 7042.29, 6279.71, 6724.71, 6703.68, 5760.04, 6628.66, 6028.25, 6162.14, 5741.07, 6969.36, 6398.96, 7361.57, 6993.04, 6645.43, 7147.29, 6591.11, 6407.18, 7059.82, 7060.82, 7848.79, 6889.75, 6851.21, 6948.71, 6818.39, 7045.82, 6918.71, 6747.89, 7152.29, 7493.75, 7496.18, 6675.39, 7291.48, 6841.14, 7502.64, 8349.5, 8691.36, 7710.61, 7551.25, 7438.79, 9951.89, 7354.79, 8526.61, 8547.36, 7442.96, 9307.11, 7946.21, 8614.93, 7384.75, 9550.71, 9559.93, 9057.07, 9382.5, 10122.18, 8620.93, 11072.79, 9842.93, 10026.93, 10120.76, 8898.89, 9689.0, 10085.86, 9736.82, 10505.14, 9645.82, 11179.21, 10247.68, 11470.0, 11874.57, 11537.43, 11631.29, 11716.71, 12048.11, 11026.61, 11875.64, 11073.11, 11798.46, 11969.96, 9828.32, 12555.71, 11909.89, 12280.04, 11051.0, 12537.59, 12571.43, 11124.89, 12193.61, 13228.0, 11858.86, 13035.79, 12072.89, 12542.43, 13178.93, 12217.11, 13364.64, 13208.36, 13309.32, 12592.57, 13272.18, 12556.82, 13714.04, 13519.07, 13621.14, 15805.93, 14042.89, 13933.32, 13750.43, 13559.64, 15447.43, 15906.48, 14782.61, 15713.71, 15038.29, 15540.18, 15243.39, 14924.07, 15611.18, 16613.82, 15818.71, 16700.96, 16825.57, 17667.75, 16677.71, 15993.39, 18606.36, 16658.71, 16363.0, 17241.64, 17300.18, 17701.96, 17748.04, 17643.04, 18128.04, 19046.64, 19117.0, 18436.45, 18533.04, 20634.18, 20214.18, 20744.89, 19671.29, 19699.5, 22222.75, 21047.71, 22329.21, 19268.11, 22865.64, 22020.96, 20987.0, 21183.46, 21022.79, 21498.82, 19839.89, 21503.46, 21695.61, 23870.61, 21831.68, 22270.25, 22134.21, 22002.39, 22025.07, 21467.36, 22022.79, 22956.71, 22458.46, 23805.61, 24359.18, 24759.21, 24523.5, 23681.29, 25908.5, 25143.86, 25414.93, 28090.29, 25741.0, 25336.71, 25983.5, 25919.57, 25734.93, 25507.79, 27848.86, 24998.86, 25892.75, 28885.64, 24890.93, 27163.14, 26960.65, 27727.79, 26505.93, 26929.14, 25429.18, 31134.57, 26665.93, 28904.21, 30094.21, 28870.29, 28031.36, 30911.0, 28724.86, 30593.46, 30130.29, 30416.0, 29099.93, 27290.25, 33066.36, 32666.0, 31905.29, 31426.0, 31925.96, 32080.96, 30226.36, 31649.57, 31653.76, 31554.18, 33399.57, 32028.14, 30155.96, 31472.07, 30832.75, 33132.43, 33712.39, 36228.86, 33916.36, 34841.71, 31201.0, 36258.14, 36032.79, 35125.29, 33826.36, 33216.71, 36437.07, 37074.89, 36893.14, 34184.18, 35757.36, 35781.32, 35381.0, 37665.45, 37407.07, 38756.0, 35840.64, 35821.0, 39002.39, 38251.36, 37449.18, 39540.29, 35819.18, 39200.29, 39636.36, 36976.68, 39389.57, 39011.0, 38873.14, 41228.14, 38553.14, 35693.86, 37378.86, 40342.07, 42104.89, 38891.32, 41314.93, 45254.93, 40124.21, 42921.0, 42761.36, 41342.43, 40105.96, 40621.71, 44598.5, 40532.39, 42265.64, 41172.79, 41326.71, 44084.21, 41559.57, 39205.25, 41136.71, 46739.93, 41084.93, 45426.36, 42187.75, 39930.64, 44415.64, 38809.57, 42936.36, 40795.64, 38528.5, 39771.36, 38656.0, 39450.52, 24150.96, 28864.93, 30247.04, 33072.07, 32996.36, 37011.36, 35986.36, 36601.71, 39346.71, 42600.64, 42685.64, 41988.5, 43830.64, 47804.93, 46841.36, 47680.29, 49397.07, 45836.36, 44119.21, 49916.0, 48300.29, 49505.64, 45239.93, 45026.71, 40528.93, 44731.71, 42189.93, 44450.29, 48050.61, 43861.68, 46301.36, 45706.0, 43192.75, 44283.14, 46492.43, 43249.57, 49161.36, 42178.14, 42717.75, 46388.14, 41467.07, 45498.5, 48742.79, 50017.79, 45211.36, 44364.93, 52227.43, 45675.29, 44976.71, 44777.07, 49769.62, 45744.54, 46717.07, 42554.54, 43316.36, 47540.96, 48772.43, 48971.71, 43343.5, 49798.14, 44894.93, 50794.93, 45656.71, 46640.25, 46723.82, 47392.79, 50103.82, 40828.46, 51229.21, 43492.79, 45373.5, 51204.54, 49229.93, 48834.54, 44103.14, 54381.69, 50873.14, 49142.79, 51278.82, 50160.29, 47473.5, 52399.93, 52700.29, 48067.43, 52962.79, 53286.36, 50241.71, 55794.93, 57639.93, 45421.68, 46537.79, 48480.61, 46770.29, 51927.39, 54022.79, 55825.29, 52167.75, 49549.93, 46838.14, 44961.36, 44904.93, 54063.41, 49915.96, 48555.29, 50589.57, 51460.64, 50714.93, 49426.71, 52567.07, 45364.21, 53295.61, 53201.0, 47595.64, 52508.86, 49004.21, 52431.71, 52838.14, 54728.14, 52352.79, 52196.0, 48145.64, 55438.14, 50983.14, 55498.86, 51959.93, 52234.93, 57415.29, 52739.28, 50558.5, 54358.14, 45011.71, 56971.71, 55633.14, 54457.43, 58172.07, 52062.43, 51859.57, 63119.21, 61968.14, 56343.86, 54509.93, 56459.21, 61404.89, 53487.79, 57684.21, 51577.07, 49292.07, 57799.21, 57814.93, 59847.79, 50731.0, 61676.0, 55015.79, 53777.79, 58962.79, 53930.29, 52360.64, 57492.79, 62949.21, 57467.07, 67316.36, 55141.36, 58056.0, 57171.71, 67544.21, 55987.07, 62861.71, 53446.0, 62517.79, 56750.29, 57369.21, 60940.29, 61912.07, 62600.64, 62997.04, 59706.0, 65973.14, 62182.43, 56971.69, 60537.07, 58653.86, 63934.93, 58943.86, 55105.64, 53816.0, 64283.86, 64224.21, 61274.21, 59937.75, 59007.07, 58994.57, 60668.5, 60639.57, 57051.71, 67077.79, 67798.14, 59897.79, 63293.86, 64886.36, 66523.5, 62210.29, 70130.29, 60722.79, 66050.64, 61177.55, 66658.46, 59982.07, 73145.64, 65543.14, 64680.64, 71213.14, 64648.14, 69033.14, 65514.57, 62667.79, 62650.64, 70985.64, 60991.36, 73438.86, 69912.07, 69825.64, 67187.79, 67791.0, 61884.21, 67357.79, 72955.29, 76515.64, 65359.93, 65171.36, 73600.31, 68517.79, 62503.5, 67059.21, 70194.21, 80303.5, 70243.5, 63304.57, 66157.07, 62558.14, 67232.79, 68971.0, 65370.29, 67173.5, 62986.36, 66621.0, 69054.21, 70088.14, 65682.04, 71438.14, 79058.5, 66198.14, 67987.07, 84670.64, 69044.57, 64265.64, 70251.0, 74122.79, 72904.93, 74685.64, 65453.5, 72764.57, 70892.43, 73191.36, 72141.71, 73822.07, 73508.5, 71188.86, 80088.86, 73573.5, 61219.21, 68365.64, 67663.86, 77566.71, 77375.64, 75012.07, 79399.93, 81430.64, 83686.0, 78863.14, 80051.36, 70017.79, 73499.27, 65600.29, 81534.21, 76122.79, 74988.11, 79804.93, 74283.14, 72247.07, 79109.57, 85408.14, 77039.21, 70797.79, 84305.64, 81533.5, 76674.57, 83143.14, 73950.64, 77927.07, 80914.21, 82407.07, 79136.71, 70431.36, 88459.21, 83469.21, 79557.07, 89270.66, 79564.57, 85773.5, 81674.21, 82129.93, 86874.93, 78446.0, 79888.5, 89419.21, 94847.43, 98947.43, 88285.29, 90802.07, 79098.5, 93997.79, 83787.79, 92133.5, 97204.21, 103913.14, 94018.14, 92445.29, 95459.21, 48197.04, 46948.14, 56625.29, 56465.64, 67085.14, 71881.0, 80710.29, 78056.36, 78231.71, 85851.71, 87807.79, 88184.93, 92640.64, 100445.64, 99134.93, 107888.14, 98120.64, 98128.86, 107337.07, 113361.0, 109209.21, 93253.5, 105668.14, 113507.79, 110816.71, 93862.43, 108778.86, 120787.07, 107059.57, 97452.07]
    },
    {
      "frames": [0.0, 0.1, 0.1, 0.2, 0.2, 0.3, 0.3, 0.4, 0.4, 0.5, 0.6, 0.6, 0.7, 0.7, 0.8, 0.8, 0.9, 0.9, 1.0, 1.0, 1.1, 1.2, 1.2, 1.3, 1.3, 1.4, 1.4, 1.5, 1.5, 1.6, 1.6, 1.7, 1.8, 1.8, 1.9, 1.9, 2.0, 2.0, 2.1, 2.1, 2.2, 2.2, 2.3, 2.3, 2.4, 2.5, 2.5, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.9, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.3, 3.3, 3.4, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.8, 3.8, 3.9, 4.0, 4.0, 4.1, 4.1, 4.2, 4.2, 4.3, 4.4, 4.4, 4.5, 4.5, 4.6, 4.6, 4.7, 4.8, 4.8, 4.9, 4.9, 5.0, 5.1, 5.1, 5.2, 5.2, 5.3, 5.4, 5.4, 5.5, 5.6, 5.6, 5.7, 5.8, 5.9, 5.9, 6.0, 6.1, 6.2, 6.3, 6.4, 6.4, 6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.0, 7.1, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.7, 7.8, 7.9, 8.0, 8.1, 8.2, 8.3, 8.4, 8.5, 8.6, 8.7, 8.8, 8.9, 9.0, 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.6, 9.7, 9.8, 9.9, 10.0, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11.0, 11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12.0, 12.1, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13.0, 13.1, 13.2, 13.3, 13.4, 13.5, 13.6, 13.8, 13.9, 14.0, 14.1, 14.2, 14.3, 14.4, 14.5, 14.6, 14.8, 14.9, 15.0, 15.1, 15.2, 15.3, 15.4, 15.6, 15.7, 15.8, 15.9, 16.0, 16.1, 16.3, 16.4, 16.5, 16.6, 16.7, 16.9, 17.0, 17.1, 17.2, 17.4, 17.5, 17.6, 17.7, 17.8, 18.0, 18.1, 18.2, 18.3, 18.5, 18.6, 18.7, 18.8, 19.0, 19.1, 19.2, 19.3, 19.5, 19.6, 19.7, 19.9, 20.0, 20.1, 20.2, 20.4, 20.5, 20.6, 20.7, 20.9, 21.0, 21.1, 21.2, 21.3, 21.5, 21.6, 21.7, 21.8, 22.0, 22.1, 22.2, 22.3, 22.4, 22.6, 22.7, 22.8, 22.9, 23.1, 23.2, 23.3, 23.4, 23.5, 23.6, 23.8, 23.9, 24.0, 24.1, 24.3, 24.4, 24.5, 24.6, 24.8, 24.9, 25.0, 25.2, 25.3, 25.4, 25.5, 25.7, 25.8, 25.9, 26.1, 26.2, 26.4, 26.5, 26.6, 26.8, 26.9, 27.0, 27.2, 27.3, 27.4, 27.6, 27.7, 27.8, 28.0, 28.1, 28.3, 28.4, 28.5, 28.7, 28.8, 29.0, 29.1, 29.3, 29.4, 29.5, 29.7, 29.8, 30.0, 30.1, 30.3, 30.4, 30.5, 30.7, 30.8, 31.0, 31.1, 31.3, 31.4, 31.6, 31.7, 31.8, 32.0, 32.1, 32.3, 32.4, 32.5, 32.7, 32.8, 33.0, 33.1, 33.3, 33.4, 33.6, 33.7, 33.9, 34.0, 34.2, 34.3, 34.5, 34.6, 34.8, 34.9, 35.1, 35.3, 35.4, 35.6, 35.7, 35.9, 36.0, 36.2, 36.3, 36.5, 36.6, 36.7, 36.9, 37.0, 37.2, 37.3, 37.5, 37.6, 37.8, 38.0, 38.1, 38.3, 38.5, 38.6, 38.8, 39.0, 39.1, 39.3, 39.5, 39.7, 39.8, 40.0, 40.2, 40.3, 40.5, 40.7, 40.8, 41.0, 41.2, 41.4, 41.5, 41.7, 41.9, 42.1, 42.3, 42.5, 42.7, 42.9, 43.1, 43.3, 43.5, 43.8, 44.0, 44.2, 44.5, 44.7, 45.0, 45.2, 45.5, 45.7, 46.0, 46.2, 46.4, 46.7, 46.9, 47.2, 47.4, 47.7, 48.0, 48.2, 48.5, 48.7, 49.0, 49.2, 49.5, 49.8, 50.0, 50.3, 50.6, 50.8, 51.1, 51.4, 51.7, 52.0, 52.3, 52.6, 52.9, 53.2, 53.5, 53.9, 54.2, 54.6, 54.9, 55.2, 55.5, 55.8, 56.2, 56.6, 56.9, 57.2, 57.5, 57.9, 58.2, 58.6, 58.9, 59.3, 59.6, 59.9, 60.3, 60.6, 61.0, 61.3, 61.7, 62.1, 62.4, 62.8, 63.2, 63.6, 63.9, 64.3, 64.7, 65.1, 65.5, 65.9, 66.3, 66.7, 67.1, 67.5, 67.9, 68.3, 68.7, 69.1, 69.5, 70.0, 70.4, 70.8, 71.2, 71.6, 72.1, 72.5, 73.0, 73.5, 73.9, 74.4, 74.8, 75.3, 75.7, 76.2, 76.6, 77.1, 77.5, 78.0, 78.5, 78.9, 79.4, 79.9, 80.3, 80.8, 81.3, 81.8, 82.2, 82.7, 83.2, 83.8, 84.3, 84.8, 85.3, 85.8, 86.3, 86.9, 87.4, 87.9, 88.5, 89.0, 89.6, 90.1, 90.7, 91.3, 91.9, 92.5, 93.0, 93.6, 94.1, 94.7, 95.3, 95.9, 96.5, 97.0, 97.5, 98.1, 98.7, 99.2, 99.8, 100.3, 100.9, 101.4, 102.0, 102.6, 103.1, 103.7, 104.3, 104.9, 105.5, 106.1, 106.6, 107.2, 107.7, 108.3, 108.8, 109.4, 110.0, 110.6, 111.1, 111.7, 112.3, 112.8, 113.4, 114.0, 114.5, 115.0, 115.7, 116.3, 116.9, 117.4, 118.1, 118.6, 119.2, 119.8, 120.4, 121.0, 121.6, 122.3, 122.8, 123.2, 123.7, 124.2, 124.7, 125.3, 125.9, 126.6, 127.2, 127.8, 128.4, 129.0, 129.6, 130.1, 130.7, 131.3, 131.9, 132.6, 133.2, 133.9, 134.6, 135.3, 135.9, 136.6, 137.2, 137.9, 138.5, 139.1, 139.7, 140.3, 140.9, 141.5, 142.1, 142.7, 143.4, 144.0, 144.7, 145.3, 146.0, 146.6, 147.3, 148.0, 148.5, 149.2, 149.8, 150.4, 151.0, 151.7, 152.3, 153.0, 153.7, 154.4, 155.0, 155.7, 156.3, 156.9, 157.6, 158.2, 158.8, 159.4, 160.1, 160.7, 161.4, 162.1, 162.7, 163.5, 164.1, 164.7, 165.5, 166.2, 166.8, 167.5, 168.1, 168.9, 169.6, 170.2, 170.9, 171.6, 172.3, 173.0, 173.8, 174.5, 175.2, 175.9, 176.6, 177.3, 178.0, 178.7, 179.4, 180.1, 180.8, 181.5, 182.2, 182.9, 183.6, 184.3, 185.0, 185.7, 186.4, 187.1, 187.9, 188.6, 189.4, 190.0, 190.8, 191.6, 192.3, 193.1, 193.8, 194.5, 195.2, 196.0, 196.7, 197.5, 198.2, 198.9, 199.6, 200.3, 201.1, 201.8, 202.5, 203.3, 204.1, 204.7, 205.5, 206.2, 207.0, 207.7, 208.5, 209.3, 210.0, 210.7, 211.5, 212.3, 213.1, 213.8, 214.6, 215.3, 216.1, 216.8, 217.5, 218.3, 219.0, 219.8, 220.5, 221.3, 222.1, 222.8, 223.5, 224.2, 225.0, 225.7, 226.4, 227.2, 228.0, 228.7, 229.4, 230.2, 230.8, 231.5, 232.3, 233.0, 233.8, 234.6, 235.3, 236.0, 236.7, 237.5, 238.2, 239.0, 239.8, 240.5, 241.3, 242.0, 242.7, 243.4, 244.1, 244.8, 245.6, 246.4, 247.1, 247.9, 248.7, 249.4, 250.2, 251.1, 251.9, 252.7, 253.5, 254.3, 255.0, 255.8, 256.5, 257.2, 258.0, 258.7, 259.5, 260.3, 261.0, 261.7, 262.5, 263.4, 264.1, 264.9, 265.7, 266.4, 267.2, 268.0, 268.8, 269.6, 270.4, 271.2, 271.9, 272.7, 273.6, 274.4, 275.2, 276.1, 277.0, 277.8, 278.7, 279.4, 279.8, 280.2, 280.8, 281.3, 281.9, 282.5, 283.3, 284.0, 284.7, 285.4, 286.2, 287.1, 287.9, 288.8, 289.7, 290.6, 291.6, 292.5, 293.5, 294.4, 295.5, 296.5, 297.6, 298.7, 299.8, 300.8, 301.7, 302.6, 303.4, 304.2, 305.0, 305.8, 306.6, 307.5, 308.5, 309.3, 310.1, 310.9, 311.8, 312.7, 313.6, 314.5, 315.3, 316.3, 317.3, 318.2, 319.2, 320.1, 321.0, 322.0, 322.9, 323.8, 324.7, 325.6, 326.6, 327.5, 328.4, 329.3, 330.2, 331.1, 332.1, 333.1, 334.0, 334.9, 335.9, 336.9, 337.8, 338.8, 339.8, 340.8, 341.8, 342.7, 343.5, 344.5, 345.4, 346.4, 347.4, 348.3, 349.2, 350.1, 351.0, 351.9, 352.8, 353.9, 355.0, 355.9, 356.8, 357.8, 358.8, 359.6, 360.6, 361.6, 362.6, 363.5, 364.5, 365.4, 366.4, 367.3, 368.4, 369.3, 370.4, 371.4, 372.4, 373.3, 374.3, 375.3, 376.3, 377.3, 378.5, 379.6, 380.5, 381.5, 382.4, 383.4, 384.5, 385.5, 386.6, 387.6, 388.6, 389.8, 390.9, 392.0, 393.0, 394.0, 395.2, 396.4, 397.4, 398.4, 399.4, 400.5, 401.5, 402.5, 403.5, 404.6, 405.8, 406.8, 407.9, 409.0, 410.0, 411.2, 412.2, 413.4, 414.4, 415.5, 416.6, 417.8, 419.0, 420.2, 421.2, 422.4, 423.4, 424.6, 425.9, 427.1, 428.1, 429.3, 430.4, 431.7, 432.8, 433.9, 435.1, 436.3, 437.5, 438.6, 439.8, 441.2, 442.6, 444.1, 445.4, 446.9, 448.4, 449.9, 451.4, 452.8, 454.1, 455.5, 456.9, 457.7, 458.3, 459.0, 459.8, 460.7, 461.5, 462.5, 463.6, 464.7, 465.9, 467.1, 468.4, 469.8, 471.2, 472.6, 474.0, 475.4, 476.9, 478.4, 479.9, 481.6],
      "mean": [188.21, 218.52, 227.78, 260.74, 292.5, 202.22, 221.11, 224.81, 254.07, 248.57, 267.41, 290.37, 258.89, 239.26, 229.29, 242.96, 241.48, 264.07, 303.21, 270.74, 265.56, 250.74, 274.44, 231.79, 260.74, 284.07, 260.37, 242.96, 247.14, 236.67, 232.59, 275.93, 275.71, 268.15, 233.7, 319.63, 245.93, 230.71, 282.59, 305.93, 273.33, 232.59, 259.29, 247.04, 252.22, 282.59, 238.93, 318.89, 304.07, 278.52, 330.74, 267.14, 318.52, 290.0, 312.96, 226.3, 259.29, 291.48, 308.15, 270.0, 280.74, 317.5, 330.74, 289.63, 321.11, 325.71, 342.59, 311.11, 348.15, 315.19, 310.71, 254.81, 337.41, 293.33, 296.3, 285.71, 320.74, 308.89, 390.74, 365.71, 274.44, 330.74, 282.22, 286.67, 358.21, 325.56, 279.63, 394.44, 338.15, 307.5, 410.74, 380.0, 407.04, 377.5, 370.74, 421.11, 374.81, 451.11, 608.93, 923.7, 697.41, 746.3, 673.33, 641.79, 871.11, 919.26, 920.0, 1039.29, 1103.7, 924.07, 944.07, 1029.26, 815.36, 921.85, 980.74, 1043.33, 1010.37, 1202.14, 1119.63, 1067.78, 1036.67, 1148.52, 1087.14, 1250.74, 1114.44, 1123.7, 1160.36, 1204.81, 1261.85, 1290.37, 1296.67, 1381.07, 1400.0, 1337.41, 1441.48, 1276.67, 1422.86, 1594.07, 1797.41, 1515.56, 1432.14, 1560.74, 1330.74, 1434.44, 1417.78, 1268.57, 1484.07, 1812.22, 1818.52, 1428.15, 1638.21, 1766.3, 1760.37, 1781.85, 1737.14, 1860.74, 1733.7, 1832.22, 1858.52, 1711.07, 1730.74, 1786.3, 1869.63, 1936.67, 1997.86, 2252.22, 2011.11, 2250.74, 2265.56, 2271.43, 2360.74, 2428.89, 2265.56, 2333.93, 2330.37, 2175.93, 2268.52, 2109.63, 2732.5, 2374.81, 2434.81, 2804.44, 2393.7, 2518.57, 2433.33, 2859.63, 2537.04, 2746.07, 2907.41, 2765.19, 2707.41, 2617.41, 2788.21, 2809.26, 3086.67, 2807.41, 3058.52, 2673.93, 2878.52, 3019.26, 3118.52, 3127.86, 3287.04, 3270.74, 3021.11, 2949.63, 3031.07, 3005.56, 3019.26, 3178.52, 3064.81, 3068.93, 3318.15, 3395.56, 3110.37, 3357.14, 3266.67, 3051.48, 3119.63, 3492.22, 3771.07, 3027.41, 3286.67, 3660.74, 3315.19, 3245.0, 3848.15, 3424.44, 3488.52, 3821.85, 3607.14, 3734.44, 4198.89, 3772.59, 3922.14, 4117.41, 3807.78, 3479.26, 4308.89, 3642.86, 3697.04, 3875.56, 3921.85, 4000.37, 3951.79, 4045.19, 4473.7, 3941.85, 4294.64, 4127.41, 3897.78, 4357.78, 4128.89, 4356.07, 4162.96, 4837.41, 4660.74, 4257.78, 4552.14, 4389.63, 4540.37, 4544.44, 3898.57, 4242.96, 4451.11, 4697.78, 4674.07, 4729.29, 4564.44, 4536.67, 5043.33, 4921.48, 5303.61, 4986.67, 4944.81, 5345.93, 4680.36, 5845.96, 6010.04, 4551.11, 5642.63, 5087.5, 5047.41, 5731.11, 5585.22, 5910.41, 5240.0, 5580.0, 6210.44, 6034.11, 6075.19, 6311.82, 6145.56, 6266.3, 6503.74, 6198.57, 6544.48, 6510.37, 7100.78, 6520.78, 6596.18, 6931.56, 6635.59, 7437.19, 6943.04, 7188.0, 6544.81, 7428.67, 6850.81, 7497.29, 6516.7, 6933.81, 7225.67, 7682.04, 7022.57, 7852.37, 7611.67, 7175.63, 6749.67, 7270.5, 6945.63, 7293.81, 7219.33, 7846.64, 7720.52, 7795.33, 7425.67, 7340.11, 8132.04, 7222.3, 8498.74, 7498.93, 7103.74, 7898.36, 9051.44, 8333.56, 7336.7, 8622.85, 8343.82, 8443.22, 7719.11, 8663.93, 7821.61, 7777.89, 8097.56, 8884.67, 8991.0, 9062.75, 8069.48, 9098.81, 8735.81, 7796.78, 8609.18, 7678.96, 9348.19, 8121.26, 8021.93, 8048.26, 8346.07, 7493.07, 7638.19, 7613.29, 8238.33, 9280.74, 9172.56, 9187.63, 9782.14, 8643.93, 8550.63, 9965.52, 9149.89, 8558.37, 8566.52, 8505.48, 9971.04, 10392.57, 9715.56, 9075.15, 8795.07, 9611.44, 8842.07, 8564.3, 9517.37, 9082.11, 8432.32, 9720.74, 10442.33, 9101.81, 8815.0, 11678.18, 9614.78, 9178.41, 10554.04, 10880.81, 10950.14, 11958.41, 11703.89, 11174.93, 12049.85, 11196.29, 12215.81, 13128.93, 13084.07, 12975.75, 13027.41, 12147.37, 13327.48, 12877.37, 13164.64, 10950.22, 11913.59, 12711.04, 12768.19, 13672.21, 12629.96, 14013.44, 13157.85, 14149.86, 13455.26, 13852.59, 14367.85, 14507.11, 13088.61, 13657.04, 14047.48, 13194.04, 15402.44, 15259.86, 14428.26, 15463.41, 16273.48, 14756.93, 16152.81, 15331.67, 15656.0, 17428.7, 16830.96, 17323.81, 17950.55, 17025.0, 16824.26, 15825.46, 17143.15, 17384.22, 19203.93, 18371.7, 17408.04, 16891.96, 16864.63, 17460.85, 17983.46, 18740.19, 18493.15, 17768.7, 19438.0, 16831.57, 19103.11, 19770.59, 19646.89, 17946.81, 20395.61, 20113.19, 19992.41, 19873.52, 20545.29, 20970.96, 20035.74, 19760.89, 21149.81, 21235.46, 22474.67, 22522.48, 19511.59, 22237.26, 22292.32, 21901.7, 22685.81, 20651.7, 23006.36, 22747.59, 23546.52, 20806.81, 22446.89, 22667.36, 23117.96, 25037.67, 23133.89, 25110.59, 25411.0, 23425.81, 25689.48, 23306.15, 25818.5, 25423.55, 24182.48, 24400.22, 24762.85, 25908.82, 26029.89, 27069.85, 25755.37, 25295.04, 26083.14, 27879.48, 26061.33, 26277.26, 25070.96, 27172.36, 27753.59, 29004.7, 28992.45, 28770.29, 27401.7, 28868.04, 28999.89, 29705.81, 31361.71, 29155.45, 32609.15, 27432.41, 31137.3, 31397.04, 30964.7, 31316.19, 32851.0, 30966.32, 34862.48, 33186.52, 31187.63, 30672.45, 31223.46, 32528.78, 33953.59, 32679.52, 32037.22, 30716.71, 31465.07, 32621.74, 31123.22, 30203.11, 33569.52, 32906.55, 32498.41, 32705.78, 32874.57, 33596.93, 33864.33, 36562.48, 34899.52, 34018.82, 34682.11, 34047.67, 31818.78, 34180.29, 29679.15, 32859.89, 32886.18, 34006.55, 33763.86, 35489.15, 33373.22, 35401.0, 31402.11, 34708.5, 35557.3, 32240.19, 31125.04, 32945.07, 37307.79, 34235.07, 35138.33, 35929.48, 36744.57, 34766.52, 36126.93, 37735.45, 34336.55, 35796.71, 37012.48, 38777.67, 25643.52, 26953.96, 29299.93, 31958.41, 32271.63, 36297.63, 37786.0, 36603.59, 37615.82, 42461.74, 35715.07, 33222.07, 34534.67, 33410.63, 34915.82, 36179.89, 39308.86, 38006.55, 38435.82, 38502.48, 40271.36, 42136.52, 41726.55, 36205.82, 40201.0, 36192.07, 36246.15, 32996.52, 34788.78, 36713.96, 39927.07, 35830.59, 34948.41, 39297.67, 38073.22, 41917.43, 39024.7, 38439.15, 38671.74, 43081.71, 38358.78, 36664.67, 35767.26, 36594.67, 39699.57, 39219.89, 36801.7, 40081.37, 42551.74, 41628.14, 42504.33, 44804.7, 40933.22, 38452.79, 41039.48, 38648.04, 42177.3, 38215.78, 37203.86, 41266.93, 43742.48, 42383.59, 40883.55, 44492.75, 40763.22, 46564.7, 42484.7, 40424.54, 48842.85, 41333.59, 39910.26, 43141.74, 42638.5, 46765.82, 44644.33, 43687.67, 46968.41, 42069.93, 44961.0, 46982.48, 51838.41, 47176.0, 45039.89, 45089.15, 43992.48, 47880.26, 45256.32, 39895.45, 47577.3, 43343.22, 45285.45, 43946.0, 49431.33, 44624.33, 45597.3, 45693.96, 43220.29, 51623.59, 48819.52, 45939.15, 51594.21, 47797.3, 47212.82, 44027.67, 52695.07, 46389.21, 53112.85, 44889.89, 48613.22, 49716.93, 49191.0, 48587.3, 50874.33, 51311.74, 46782.36, 44108.78, 49313.22, 47620.63, 49378.41, 45170.29, 55166.18, 54249.89, 45813.96, 48420.63, 50246.0, 49383.55, 44632.11, 54162.85, 53372.07, 48986.55, 49225.07, 49421.74, 55227.67, 53466.71, 45524.33, 54515.82, 46766.55, 51459.52, 50427.07, 46441.74, 53927.67, 49464.33, 52518.41, 53016.0, 53259.15, 49069.52, 48822.85, 48149.21, 48331.37, 51183.59, 53620.26, 47629.89, 50517.79, 52376.18, 51463.59, 51554.7, 47675.04, 50283.14, 42561.0, 49236.18, 48372.48, 54334.93, 48112.85, 51463.96, 53312.11, 44600.22, 49149.57, 55702.85, 54073.59, 49644.7, 57095.07, 50236.36, 49475.07, 45219.89, 49181.74, 47060.29, 52648.78, 50991.37, 54599.52, 54218.78, 52887.43, 55440.26, 54585.82, 56579.52, 58433.22, 55253.86, 61292.85, 56629.15, 57523.22, 55356.36, 51807.3, 58599.89, 51668.04, 57246.93, 48077.79, 52480.63, 59209.15, 54203.96, 51820.26, 55988.86, 60503.96, 55361.7, 56401.37, 52919.52, 53568.5, 59035.82, 55828.41, 55319.15, 56079.93, 55441.37, 63086.93, 52958.78, 53885.45, 57848.14, 63201.74, 58175.07, 63108.78, 68871.0, 57834.93, 60160.63, 58297.3, 38515.3, 30661.36, 36502.48, 37747.67, 41033.96, 43037.67, 49354.93, 54090.63, 53588.78, 53817.67, 57641.0, 60101.71, 63737.3, 62330.26, 64961.37, 69198.86, 68238.04, 65781.0, 68429.52, 68627.66, 74354.57, 73706.93, 72514.7, 74498.04, 76134.34, 75805.29, 64846.55, 65581.74, 56901.74, 62946.36, 60952.85, 58816.55, 56099.89, 61296.55, 72663.5, 64638.04, 59751.7, 61475.82, 62469.15, 64568.14, 67537.66, 59663.59, 65939.89, 61573.96, 76071.71, 65499.89, 69331.74, 68417.66, 63194.93, 68894.7, 66379.15, 69335.81, 60396.93, 72880.29, 63152.11, 71936.15, 66244.7, 70111.0, 61897.07, 69425.81, 73490.26, 70636.19, 64424.93, 72951.74, 70422.11, 73287.3, 67999.89, 69546.0, 74707.66, 67039.15, 70555.81, 65950.63, 61857.43, 70590.26, 71902.11, 72498.04, 66520.64, 70084.7, 65691.0, 69841.37, 70142.85, 65611.0, 64136.55, 71968.78, 81969.89, 75665.07, 61308.5, 69447.3, 72884.34, 65636.19, 64480.26, 71563.5, 76720.63, 64890.59, 70091.37, 67889.93, 68971.37, 73103.96, 79619.89, 63113.55, 74924.57, 73379.15, 73929.52, 71177.3, 73301.37, 69629.57, 74202.11, 77421.74, 83758.41, 78054.21, 72889.15, 71085.07, 66171.74, 74072.11, 76964.93, 77262.48, 80821.74, 71073.59, 72379.15, 84375.29, 84519.52, 79826.93, 81468.78, 73027.43, 82642.48, 87766.19, 77838.04, 71192.11, 73936.36, 77751.37, 80760.26, 81832.11, 76669.15, 69199.21, 84331.37, 87708.41, 69571.74, 87037.79, 68670.63, 83742.85, 82882.11, 83552.85, 77434.57, 76868.04, 88612.11, 80353.96, 86768.04, 84533.86, 84355.07, 78913.22, 87916.93, 80561.37, 90714.93, 91607.66, 82686.93, 86147.66, 77074.57, 94866.19, 88230.63, 78832.48, 89951.37, 84848.5, 87935.45, 87949.15, 83604.34, 91911.74, 110504.21, 98228.78, 107023.59, 103957.66, 94792.43, 112168.41, 110978.78, 102159.52, 94291.74, 104029.21, 100888.04, 94793.96, 42183.59, 52183.22, 61057.43, 65694.7, 68379.52, 73288.41, 78561.0, 77706.93, 86102.48, 91804.7, 91551.74, 94037.07, 96242.11, 109703.59, 101355.07, 97841.37, 102875.64, 105392.11, 105516.19, 110502.11, 125335.45]
    },
    {
      "frames": [0.0, 0.1, 0.1, 0.2, 0.2, 0.3, 0.3, 0.4, 0.4, 0.5, 0.5, 0.6, 0.6, 0.7, 0.7, 0.8, 0.8, 0.9, 0.9, 1.0, 1.0, 1.1, 1.1, 1.2, 1.2, 1.3, 1.3, 1.4, 1.4, 1.5, 1.5, 1.6, 1.6, 1.7, 1.8, 1.8, 1.9, 1.9, 2.0, 2.0, 2.1, 2.1, 2.2, 2.2, 2.3, 2.3, 2.4, 2.4, 2.5, 2.5, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.9, 2.9, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.3, 3.4, 3.4, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.8, 3.8, 3.9, 3.9, 4.0, 4.0, 4.1, 4.1, 4.2, 4.2, 4.3, 4.3, 4.4, 4.4, 4.5, 4.6, 4.6, 4.7, 4.7, 4.8, 4.8, 4.9, 5.0, 5.0, 5.1, 5.2, 5.2, 5.3, 5.4, 5.4, 5.5, 5.6, 5.7, 5.7, 5.8, 5.9, 5.9, 6.0, 6.1, 6.1, 6.2, 6.3, 6.4, 6.4, 6.5, 6.6, 6.6, 6.7, 6.8, 6.9, 6.9, 7.0, 7.1, 7.2, 7.2, 7.3, 7.4, 7.5, 7.5, 7.6, 7.7, 7.8, 7.8, 7.9, 8.0, 8.1, 8.1, 8.2, 8.3, 8.4, 8.5, 8.6, 8.6, 8.7, 8.8, 8.9, 9.0, 9.1, 9.2, 9.3, 9.4, 9.4, 9.5, 9.6, 9.7, 9.8, 9.9, 10.0, 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11.0, 11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.7, 11.8, 11.9, 12.0, 12.1, 12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 13.0, 13.1, 13.2, 13.3, 13.4, 13.5, 13.6, 13.7, 13.9, 14.0, 14.1, 14.2, 14.3, 14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15.0, 15.1, 15.3, 15.4, 15.5, 15.6, 15.7, 15.8, 16.0, 16.1, 16.2, 16.3, 16.4, 16.5, 16.7, 16.8, 16.9, 17.0, 17.1, 17.2, 17.4, 17.5, 17.6, 17.7, 17.8, 17.9, 18.0, 18.2, 18.3, 18.4, 18.5, 18.6, 18.7, 18.8, 19.0, 19.1, 19.2, 19.3, 19.4, 19.6, 19.7, 19.8, 19.9, 20.0, 20.2, 20.3, 20.4, 20.5, 20.6, 20.8, 20.9, 21.0, 21.1, 21.2, 21.3, 21.5, 21.6, 21.7, 21.8, 22.0, 22.1, 22.2, 22.3, 22.4, 22.5, 22.7, 22.8, 22.9, 23.0, 23.1, 23.3, 23.4, 23.5, 23.6, 23.8, 23.9, 24.0, 24.2, 24.3, 24.4, 24.5, 24.7, 24.8, 24.9, 25.1, 25.2, 25.3, 25.4, 25.6, 25.7, 25.8, 26.0, 26.1, 26.2, 26.4, 26.5, 26.6, 26.7, 26.9, 27.0, 27.1, 27.3, 27.4, 27.5, 27.7, 27.8, 28.0, 28.1, 28.2, 28.4, 28.5, 28.6, 28.7, 28.9, 29.0, 29.1, 29.3, 29.4, 29.6, 29.7, 29.8, 30.0, 30.1, 30.2, 30.4, 30.5, 30.7, 30.8, 31.0, 31.1, 31.3, 31.4, 31.5, 31.7, 31.8, 31.9, 32.1, 32.2, 32.4, 32.5, 32.7, 32.8, 33.0, 33.2, 33.3, 33.5, 33.7, 33.8, 34.0, 34.2, 34.4, 34.5, 34.7, 34.9, 35.1, 35.3, 35.5, 35.7, 35.9, 36.0, 36.2, 36.4, 36.6, 36.8, 37.0, 37.2, 37.4, 37.6, 37.8, 38.0, 38.2, 38.4, 38.6, 38.8, 39.0, 39.3, 39.5, 39.7, 40.0, 40.2, 40.4, 40.7, 40.9, 41.1, 41.4, 41.6, 41.8, 42.1, 42.3, 42.6, 42.8, 43.0, 43.3, 43.5, 43.8, 44.0, 44.2, 44.5, 44.7, 45.0, 45.2, 45.5, 45.8, 46.1, 46.3, 46.6, 46.9, 47.2, 47.5, 47.8, 48.1, 48.5, 48.8, 49.2, 49.5, 49.8, 50.1, 50.4, 50.7, 51.1, 51.4, 51.7, 52.0, 52.4, 52.8, 53.1, 53.5, 53.8, 54.2, 54.5, 54.9, 55.3, 55.7, 56.1, 56.5, 56.9, 57.3, 57.7, 58.0, 58.4, 58.8, 59.2, 59.6, 60.0, 60.4, 60.7, 61.2, 61.6, 62.0, 62.4, 62.8, 63.2, 63.7, 64.1, 64.5, 64.9, 65.3, 65.7, 66.1, 66.6, 67.0, 67.4, 67.8, 68.2, 68.6, 69.0, 69.4, 69.8, 70.3, 70.7, 71.1, 71.5, 72.0, 72.4, 72.9, 73.3, 73.8, 74.2, 74.7, 75.2, 75.6, 76.1, 76.5, 77.0, 77.5, 77.9, 78.5, 79.0, 79.5, 80.0, 80.5, 81.0, 81.5, 82.0, 82.5, 83.0, 83.5, 84.0, 84.5, 85.0, 85.5, 86.1, 86.6, 87.2, 87.7, 88.2, 88.7, 89.3, 89.8, 90.3, 90.9, 91.4, 91.9, 92.4, 93.0, 93.5, 94.1, 94.6, 95.2, 95.8, 96.3, 96.9, 97.4, 98.0, 98.6, 99.1, 99.7, 100.2, 100.8, 101.4, 101.9, 102.4, 103.0, 103.6, 104.2, 104.7, 105.3, 105.9, 106.5, 107.1, 107.6, 108.2, 108.7, 109.3, 109.9, 110.5, 111.1, 111.7, 112.3, 112.9, 113.4, 114.0, 114.6, 115.2, 115.8, 116.4, 117.0, 117.6, 118.2, 118.8, 119.4, 119.9, 120.4, 120.9, 121.5, 122.1, 122.6, 123.2, 123.8, 124.3, 124.9, 125.5, 126.0, 126.6, 127.2, 127.7, 128.3, 128.8, 129.5, 130.1, 130.7, 131.3, 131.8, 132.4, 132.9, 133.5, 134.2, 134.7, 135.3, 135.9, 136.5, 137.1, 137.7, 138.3, 138.9, 139.4, 140.0, 140.6, 141.2, 141.8, 142.4, 143.0, 143.6, 144.3, 144.8, 145.4, 146.1, 146.8, 147.4, 148.0, 148.6, 149.2, 149.8, 150.4, 151.0, 151.7, 152.4, 153.0, 153.6, 154.2, 154.8, 155.4, 156.1, 156.7, 157.5, 158.1, 158.7, 159.4, 160.0, 160.6, 161.2, 161.8, 162.4, 163.0, 163.6, 164.3, 164.9, 165.6, 166.2, 166.8, 167.4, 168.0, 168.6, 169.3, 170.0, 170.6, 171.3, 171.9, 172.6, 173.2, 173.9, 174.6, 175.2, 175.9, 176.5, 177.2, 177.8, 178.5, 179.2, 179.8, 180.5, 181.2, 181.9, 182.6, 183.3, 184.0, 184.6, 185.3, 186.0, 186.7, 187.4, 188.1, 188.8, 189.4, 190.1, 190.7, 191.4, 192.0, 192.6, 193.3, 194.0, 194.6, 195.3, 196.0, 196.7, 197.4, 198.2, 198.8, 199.5, 200.1, 200.8, 201.5, 202.2, 202.9, 203.5, 204.2, 204.8, 205.4, 206.1, 206.8, 207.4, 208.1, 208.8, 209.6, 210.3, 210.9, 211.6, 212.3, 213.0, 213.7, 214.3, 215.0, 215.7, 216.4, 217.0, 217.7, 218.3, 219.0, 219.7, 220.4, 221.1, 221.8, 222.5, 223.1, 223.8, 224.5, 225.2, 225.9, 226.6, 227.2, 227.9, 228.7, 229.3, 229.9, 230.6, 231.3, 232.0, 232.6, 233.3, 234.0, 234.7, 235.4, 236.1, 236.8, 237.5, 238.2, 238.9, 239.6, 240.3, 241.0, 241.8, 242.5, 243.3, 244.1, 244.9, 245.6, 246.4, 247.2, 247.9, 248.6, 249.4, 250.1, 250.8, 251.5, 252.2, 252.9, 253.7, 254.4, 255.2, 255.9, 256.7, 257.5, 258.3, 259.1, 259.8, 260.5, 261.3, 262.0, 262.7, 263.4, 264.1, 264.8, 265.5, 266.3, 267.1, 267.8, 268.7, 269.4, 270.2, 271.0, 271.8, 272.6, 273.3, 274.1, 274.9, 275.7, 276.5, 277.2, 278.1, 278.8, 279.6, 280.4, 281.1, 281.9, 282.7, 283.5, 284.2, 285.0, 285.8, 286.6, 287.3, 288.0, 288.9, 289.6, 290.4, 291.2, 291.9, 292.7, 293.4, 294.2, 295.0, 295.8, 296.7, 297.5, 298.3, 299.0, 299.8, 300.5, 301.4, 302.2, 303.0, 303.8, 304.7, 305.4, 306.2, 306.9, 307.7, 308.5, 309.3, 310.0, 310.9, 311.7, 312.5, 313.3, 314.2, 315.1, 315.9, 316.7, 317.5, 318.2, 319.0, 319.7, 320.5, 321.2, 322.0, 322.8, 323.6, 324.3, 325.2, 326.0, 326.8, 327.8, 328.6, 329.5, 330.3, 331.1, 331.9, 332.8, 333.5, 334.4, 335.2, 335.9, 336.7, 337.6, 338.4, 339.2, 340.1, 341.0, 341.8, 342.6, 343.5, 344.5, 345.4, 346.3, 347.1, 347.9, 348.7, 349.6, 350.5, 351.3, 352.2, 353.0, 353.9, 354.8, 355.8, 356.8, 357.7, 358.5, 359.5, 360.4, 361.3, 362.3, 363.2, 364.2, 365.1, 366.0, 366.9, 367.8, 368.7, 369.5, 370.5, 371.5, 372.3, 373.3, 374.2, 375.2, 376.2, 377.1, 377.9, 378.9, 379.8, 380.7, 381.6, 382.6, 383.5, 384.5, 385.5, 386.4, 387.4, 388.4, 389.4, 390.3, 391.3, 392.2, 393.2, 394.1, 395.1, 396.0, 397.1, 398.1, 399.1, 400.2, 401.2, 402.2, 403.2, 404.2, 405.4, 406.4, 407.5, 408.5, 409.5, 410.6, 411.8, 413.0, 414.0, 415.0, 416.2, 417.2, 418.3, 419.4, 420.5, 421.8, 422.8, 423.9, 425.1, 426.4, 427.5, 428.7, 429.9, 431.0, 432.0, 433.2, 434.3, 435.5, 436.8, 437.9, 439.2, 440.4, 441.6, 443.0, 444.2, 445.5, 446.9, 448.2, 449.5, 450.8, 452.0, 453.4, 454.9, 456.2, 457.6],
      "mean": [184.44, 199.23, 228.08, 260.77, 293.46, 179.23, 202.31, 230.38, 206.15, 250.38, 274.23, 299.26, 318.08, 180.77, 211.92, 221.92, 234.62, 265.38, 255.77, 261.92, 238.08, 215.77, 247.04, 213.85, 261.54, 239.62, 247.69, 306.92, 233.08, 248.85, 231.54, 246.15, 216.92, 280.38, 251.48, 221.15, 211.92, 210.0, 240.0, 244.23, 234.62, 267.69, 252.31, 272.31, 246.54, 237.41, 236.15, 258.46, 253.85, 297.69, 275.0, 270.0, 258.08, 243.85, 246.15, 308.46, 240.0, 290.77, 214.23, 256.15, 228.08, 249.62, 273.08, 249.62, 359.23, 245.77, 289.23, 322.69, 262.96, 295.0, 267.31, 273.46, 237.31, 288.08, 308.46, 310.0, 321.54, 283.08, 289.23, 332.22, 342.69, 311.92, 314.23, 291.54, 318.46, 330.77, 335.77, 358.08, 293.46, 328.46, 338.15, 332.69, 306.54, 472.69, 519.62, 452.31, 469.62, 524.23, 538.85, 543.08, 582.69, 519.23, 544.07, 722.31, 651.15, 539.23, 550.77, 590.38, 636.54, 713.46, 468.85, 566.54, 620.77, 596.3, 760.38, 610.0, 629.62, 652.69, 770.0, 707.31, 715.38, 601.92, 621.54, 751.15, 595.0, 743.7, 719.62, 891.15, 755.77, 1046.15, 949.62, 749.23, 849.62, 997.31, 1031.15, 1086.92, 921.11, 1038.85, 1275.77, 1192.69, 1261.54, 1169.23, 1231.92, 1395.0, 1302.31, 1321.15, 1449.23, 1440.74, 1409.23, 1413.46, 1516.15, 1420.77, 1544.23, 1582.69, 1515.38, 1514.62, 1831.92, 1646.92, 1724.62, 1698.89, 1674.23, 1708.85, 1840.0, 1913.85, 1917.69, 1429.23, 1948.85, 2069.62, 1819.23, 2040.38, 2057.78, 2096.92, 2161.15, 1887.31, 1899.23, 1961.15, 1991.92, 2155.77, 2341.54, 2033.08, 2250.38, 2236.67, 2151.15, 2216.54, 2349.62, 2049.62, 2014.23, 2270.77, 2359.62, 2269.62, 2313.08, 2311.92, 2667.69, 2428.89, 2333.08, 2400.77, 2575.77, 2565.0, 2508.85, 2820.38, 2527.69, 2422.69, 2396.15, 2302.69, 2570.37, 2393.85, 2604.62, 2761.15, 2591.92, 2555.38, 2952.31, 2799.62, 2960.38, 2760.38, 2859.23, 2934.81, 2576.92, 2719.23, 2935.38, 2891.92, 3325.77, 3081.54, 2871.92, 3133.85, 3030.77, 2915.77, 2691.92, 3158.89, 3211.15, 3154.62, 3010.38, 3433.85, 2673.08, 3048.85, 3061.92, 2974.23, 2858.85, 3324.23, 3019.26, 3082.31, 3286.15, 3421.54, 3261.92, 3361.15, 3595.77, 3565.38, 3395.0, 4041.54, 3637.31, 3719.62, 3497.04, 3500.38, 3750.38, 3431.15, 3658.46, 3651.54, 3760.38, 3445.38, 3711.15, 3453.46, 4049.27, 3850.74, 5095.77, 3715.38, 4648.46, 3970.38, 4157.69, 3995.77, 4446.54, 4221.15, 4046.54, 4021.92, 4107.41, 4910.42, 4272.35, 4506.92, 4288.08, 4463.46, 4343.08, 5046.19, 4643.46, 4924.23, 4968.5, 4659.62, 5402.22, 4991.92, 5051.19, 5002.35, 5772.77, 4871.15, 5389.62, 5749.69, 4500.77, 4749.62, 5092.31, 5584.85, 4780.0, 5262.81, 5531.62, 5743.19, 5648.46, 5168.08, 5172.73, 5295.0, 5202.69, 5208.46, 6293.44, 6197.35, 6185.85, 6685.08, 6103.88, 5883.54, 6282.77, 6635.08, 6372.77, 6351.58, 5901.58, 5778.88, 7007.96, 6006.19, 5895.38, 6202.73, 6131.54, 6932.04, 6673.15, 6067.69, 6185.81, 6808.54, 6355.0, 5856.67, 7353.23, 6627.08, 7279.35, 7513.23, 6273.08, 6999.31, 7390.62, 7492.85, 8518.73, 6997.04, 6211.48, 7625.23, 7369.38, 7237.04, 7519.08, 6664.35, 7639.77, 7104.77, 7372.42, 7449.38, 8711.85, 7732.92, 7852.52, 8517.96, 8059.5, 7932.12, 8434.12, 9833.19, 9952.38, 8726.04, 8533.73, 9087.35, 8442.62, 10347.19, 10887.77, 10337.0, 9559.73, 11042.08, 10319.73, 8316.04, 9435.81, 9777.35, 8745.31, 9525.77, 10324.69, 9636.74, 10572.85, 11586.35, 9099.62, 10470.5, 10904.04, 10926.38, 11312.5, 11335.96, 12033.08, 10794.77, 12681.44, 11009.08, 12515.38, 11747.23, 12034.12, 12363.0, 13385.04, 13283.08, 12069.85, 12390.62, 13334.62, 12942.56, 12444.19, 12972.69, 12314.42, 12866.58, 12249.92, 15087.04, 13268.77, 12341.92, 12604.96, 14407.69, 14295.85, 13844.52, 13858.96, 13900.04, 14294.96, 14214.62, 15272.5, 14474.35, 14756.62, 15918.96, 14734.65, 15153.92, 16599.45, 16325.58, 16552.46, 17107.08, 15020.08, 15803.96, 16886.31, 15228.42, 15902.73, 17166.27, 16206.65, 17076.85, 19395.23, 18099.38, 18199.81, 17620.96, 17262.04, 18545.19, 18116.65, 19038.62, 19004.08, 18893.23, 20311.0, 20886.93, 21226.38, 19319.0, 19382.12, 18135.54, 20614.46, 20337.5, 22079.46, 19852.08, 21184.04, 20237.12, 22783.96, 22394.81, 21571.73, 21759.04, 20225.96, 23561.77, 21362.92, 22749.35, 22762.92, 20340.58, 24372.92, 21878.74, 22732.54, 22457.92, 23753.69, 20814.42, 22812.08, 21870.23, 22535.19, 23093.31, 23290.96, 23887.54, 22696.38, 22502.48, 22165.19, 24869.46, 26127.88, 22341.69, 24921.77, 26349.85, 25265.19, 26095.23, 25622.92, 26101.38, 28942.45, 25125.19, 25140.58, 27169.08, 26471.38, 27276.35, 28039.08, 31335.62, 29190.23, 26317.12, 30275.23, 29548.31, 28730.26, 32155.23, 28001.77, 30387.92, 25950.58, 31106.38, 29941.35, 30675.19, 29951.77, 29794.42, 30138.31, 31776.93, 32901.77, 30931.77, 29810.19, 32066.0, 32141.38, 33139.08, 30793.31, 33326.77, 31505.92, 30175.62, 29741.33, 31388.31, 35233.31, 32889.08, 34352.92, 35205.62, 32923.69, 33472.12, 34008.65, 33505.62, 33904.85, 34891.77, 31256.15, 35592.92, 34461.0, 35115.23, 35141.0, 30316.35, 32991.0, 35008.69, 34597.92, 32689.04, 35066.0, 38412.85, 36638.65, 34238.31, 35943.69, 34906.35, 34932.92, 33068.27, 36386.38, 35704.08, 36710.62, 36712.54, 35808.78, 38071.0, 35232.54, 34202.54, 38082.92, 34065.23, 38165.62, 40059.85, 34321.38, 35571.35, 38406.38, 37804.46, 36622.82, 34472.92, 35359.08, 29726.69, 33345.19, 37493.31, 35031.0, 36907.92, 35874.42, 38371.38, 32497.92, 35912.11, 37079.46, 34071.77, 33791.35, 37887.54, 35224.85, 32452.92, 39498.31, 40895.58, 38648.69, 35859.04, 37065.07, 34630.23, 36265.23, 35206.0, 37438.31, 37850.23, 37691.38, 37059.46, 37023.69, 36923.31, 38597.92, 37796.0, 37566.18, 40662.54, 34154.85, 40503.31, 37369.81, 38817.54, 36939.04, 37688.69, 41176.77, 40491.38, 36309.08, 39198.41, 39970.23, 43778.27, 43498.69, 37364.46, 39761.38, 40050.62, 39786.77, 38105.58, 40302.5, 41752.15, 40977.15, 42330.26, 41095.23, 36882.5, 40994.46, 37067.54, 41517.15, 41784.08, 49167.92, 43041.38, 38737.92, 40436.77, 43199.48, 39277.88, 37985.62, 41521.38, 36724.85, 37981.77, 41530.96, 42556.0, 40097.54, 39132.5, 49152.54, 37756.93, 36665.19, 40870.62, 41129.46, 42583.31, 46277.15, 41943.69, 41933.69, 42755.62, 48654.46, 43674.46, 41521.38, 43803.59, 45392.15, 44460.23, 43663.31, 40086.0, 46548.31, 43694.85, 45162.54, 47334.42, 46061.38, 47124.42, 45559.15, 45692.15, 47921.0, 48919.08, 43704.85, 49199.85, 45409.08, 49758.31, 45316.0, 48418.69, 43118.65, 46129.89, 43285.23, 44859.08, 40858.69, 45883.31, 44889.08, 42094.08, 47584.85, 48410.23, 44851.0, 47914.85, 45927.54, 48829.52, 54742.15, 43823.27, 46256.77, 49462.92, 43354.04, 49098.69, 47859.08, 47192.54, 47504.08, 42711.38, 45610.63, 46794.85, 43369.46, 48756.77, 44570.23, 50167.92, 44621.0, 51764.85, 52190.62, 45782.54, 48173.31, 49359.52, 47477.54, 51429.85, 45496.0, 43809.85, 52182.54, 47574.46, 46907.15, 45761.0, 45676.77, 45749.42, 47664.85, 53792.48, 50869.85, 46396.38, 50545.19, 43200.62, 49672.92, 48657.15, 51682.15, 47815.23, 48698.27, 47167.92, 46266.89, 48503.31, 54052.15, 43727.54, 43539.08, 51191.77, 51636.0, 46650.62, 51449.08, 46519.81, 50018.31, 48321.38, 47486.55, 50219.08, 50287.92, 51042.92, 51775.62, 54843.31, 51471.77, 49689.46, 50371.0, 55772.15, 57442.92, 57662.11, 55851.77, 49851.0, 58578.27, 57363.69, 53267.54, 50197.92, 52929.85, 59372.15, 50006.38, 54282.92, 50699.48, 46242.15, 58173.31, 50326.77, 56282.54, 54690.23, 59107.92, 49871.0, 59999.08, 59344.08, 59406.77, 53457.15, 51774.7, 55552.92, 53406.38, 54067.15, 55059.85, 51110.62, 52941.35, 55192.54, 59142.54, 56432.15, 64943.69, 56773.22, 55439.08, 55874.46, 53277.15, 60116.73, 55810.62, 59006.38, 57720.62, 59919.46, 59102.92, 56659.46, 60429.52, 56584.46, 61751.77, 54922.15, 58089.08, 58334.46, 62320.23, 57269.85, 58935.23, 55135.62, 60116.77, 59557.92, 55826.18, 54507.15, 61152.15, 56142.15, 61716.77, 58457.54, 62098.31, 54223.27, 57228.69, 61984.85, 56134.46, 56947.67, 65464.08, 65589.08, 59376.38, 57763.31, 60330.23, 56628.27, 55914.46, 68938.7, 60285.23, 61688.69, 62167.67, 63415.62, 59966.77, 57006.77, 58029.08, 65686.38, 55546.0, 60606.0, 62747.15, 60017.54, 58428.69, 64625.23, 65105.45, 63270.62, 62427.92, 65250.23, 61179.46, 56354.85, 58721.0, 59994.46, 58767.92, 54374.85, 59164.46, 65233.22, 56263.31, 63544.85, 56099.85, 67518.3, 66290.62, 58851.77, 75582.16, 57304.46, 64539.85, 66941.77, 64546.38, 61345.82, 62271.38, 60901.38, 64005.23, 54686.0, 62495.62, 65483.31, 66767.92, 61961.0, 70031.77, 68477.16, 62162.48, 62211.0, 68780.23, 71504.08, 75061.0, 67186.77, 67087.92, 58944.08, 69614.84, 69551.38, 66824.84, 64194.33, 66541.38, 65574.08, 66127.92, 78468.3, 71992.54, 71112.92, 81126.0, 64219.08, 74630.23, 65199.85, 70024.46, 75820.26, 73727.92, 73667.16, 75220.62, 78805.62, 64911.38, 70966.0, 68328.3, 65234.08, 74332.54, 76039.46, 68397.3, 70228.3, 73650.62, 76051.77, 75940.62, 74145.62, 67366.77, 67023.3, 73939.84, 80992.54, 67823.7, 68075.45, 77023.3, 74812.54, 76524.84, 71444.84, 76311.38, 77077.16, 76192.16, 79327.92, 69519.84, 78906.38, 71584.84, 74149.89, 78689.84, 73159.08, 77226.77, 79679.84, 82687.92, 74987.92, 82887.54, 73687.92, 86043.3, 78569.08, 74909.15, 82376.77, 87265.62, 81812.92, 76025.23, 77996.38, 96522.54, 85466.38, 85418.7, 77504.84, 85706.38, 91083.59, 77162.54, 83471.38, 87516.77, 86422.54, 88084.08, 81955.62, 90166.0, 94637.16, 84654.84, 90293.7, 93209.84, 85382.11, 74531.77, 83029.08, 89506.0, 87222.92, 94167.54, 88256.77, 88291.0, 99377.92, 90546.0, 99181.0, 92021.37, 96838.3, 102434.08, 100502.92, 98991.0, 98528.3, 91157.92, 92889.08, 112504.08, 103639.46, 114213.7, 96018.7]
    },
    {
      "frames": [0.0, 0.1, 0.1, 0.2, 0.2, 0.3, 0.3, 0.4, 0.5, 0.5, 0.6, 0.6, 0.7, 0.7, 0.8, 0.8, 0.9, 1.0, 1.0, 1.1, 1.1, 1.2, 1.2, 1.3, 1.3, 1.4, 1.5, 1.5, 1.6, 1.6, 1.7, 1.7, 1.8, 1.8, 1.9, 2.0, 2.0, 2.1, 2.1, 2.2, 2.2, 2.3, 2.3, 2.4, 2.5, 2.5, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.9, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.3, 3.4, 3.4, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.8, 3.9, 3.9, 4.0, 4.0, 4.1, 4.2, 4.2, 4.3, 4.3, 4.4, 4.4, 4.5, 4.6, 4.6, 4.7, 4.8, 4.8, 4.9, 4.9, 5.0, 5.1, 5.1, 5.2, 5.2, 5.3, 5.4, 5.4, 5.5, 5.6, 5.6, 5.7, 5.8, 5.8, 5.9, 6.0, 6.1, 6.1, 6.2, 6.3, 6.4, 6.5, 6.6, 6.6, 6.7, 6.8, 6.9, 7.0, 7.1, 7.2, 7.2, 7.3, 7.4, 7.5, 7.6, 7.7, 7.8, 7.9, 8.0, 8.0, 8.1, 8.2, 8.3, 8.4, 8.5, 8.6, 8.6, 8.7, 8.8, 8.9, 9.0, 9.1, 9.2, 9.3, 9.4, 9.5, 9.6, 9.7, 9.8, 9.9, 10.0, 10.1, 10.2, 10.3, 10.4, 10.5, 10.6, 10.7, 10.8, 10.9, 11.0, 11.1, 11.2, 11.3, 11.4, 11.5, 11.6, 11.8, 11.9, 12.0, 12.1, 12.2, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 13.0, 13.1, 13.2, 13.3, 13.4, 13.5, 13.6, 13.7, 13.8, 13.9, 14.0, 14.1, 14.3, 14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15.1, 15.2, 15.3, 15.4, 15.5, 15.6, 15.7, 15.8, 16.0, 16.1, 16.2, 16.3, 16.4, 16.5, 16.6, 16.8, 16.9, 17.0, 17.1, 17.2, 17.3, 17.4, 17.6, 17.7, 17.8, 17.9, 18.0, 18.1, 18.2, 18.4, 18.5, 18.6, 18.7, 18.8, 19.0, 19.1, 19.2, 19.3, 19.4, 19.6, 19.7, 19.8, 19.9, 20.0, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.9, 21.0, 21.1, 21.2, 21.3, 21.5, 21.6, 21.7, 21.8, 21.9, 22.1, 22.2, 22.3, 22.4, 22.5, 22.6, 22.8, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.6, 23.7, 23.8, 23.9, 24.0, 24.2, 24.3, 24.4, 24.5, 24.6, 24.8, 24.9, 25.0, 25.1, 25.3, 25.4, 25.5, 25.6, 25.8, 25.9, 26.0, 26.2, 26.3, 26.4, 26.6, 26.7, 26.8, 26.9, 27.1, 27.2, 27.3, 27.5, 27.6, 27.7, 27.9, 28.0, 28.1, 28.3, 28.4, 28.6, 28.7, 28.8, 29.0, 29.1, 29.3, 29.4, 29.5, 29.7, 29.8, 30.0, 30.1, 30.3, 30.4, 30.6, 30.8, 30.9, 31.1, 31.2, 31.4, 31.6, 31.7, 31.9, 32.1, 32.2, 32.4, 32.5, 32.7, 32.8, 33.0, 33.2, 33.3, 33.5, 33.6, 33.8, 34.0, 34.2, 34.3, 34.5, 34.6, 34.8, 35.0, 35.1, 35.3, 35.5, 35.7, 35.9, 36.0, 36.2, 36.4, 36.6, 36.8, 36.9, 37.1, 37.3, 37.5, 37.7, 37.9, 38.1, 38.3, 38.5, 38.7, 38.9, 39.1, 39.3, 39.5, 39.7, 39.9, 40.1, 40.4, 40.6, 40.8, 41.0, 41.2, 41.5, 41.7, 41.9, 42.1, 42.3, 42.5, 42.7, 43.0, 43.2, 43.4, 43.6, 43.9, 44.1, 44.3, 44.5, 44.8, 45.0, 45.3, 45.5, 45.8, 46.0, 46.3, 46.5, 46.8, 47.0, 47.3, 47.5, 47.8, 48.1, 48.3, 48.6, 48.9, 49.1, 49.4, 49.7, 49.9, 50.2, 50.5, 50.7, 51.0, 51.3, 51.6, 51.9, 52.2, 52.5, 52.8, 53.1, 53.4, 53.7, 54.1, 54.4, 54.7, 55.1, 55.4, 55.7, 56.1, 56.4, 56.8, 57.1, 57.5, 57.8, 58.2, 58.5, 58.9, 59.3, 59.7, 60.1, 60.4, 60.8, 61.2, 61.6, 61.9, 62.3, 62.7, 63.1, 63.6, 64.0, 64.4, 64.8, 65.2, 65.6, 66.0, 66.4, 66.8, 67.2, 67.6, 68.0, 68.4, 68.8, 69.2, 69.6, 70.0, 70.4, 70.8, 71.2, 71.7, 72.1, 72.5, 73.0, 73.4, 73.8, 74.3, 74.8, 75.2, 75.7, 76.2, 76.7, 77.1, 77.6, 78.0, 78.5, 79.0, 79.5, 79.9, 80.4, 80.8, 81.3, 81.8, 82.3, 82.9, 83.4, 83.9, 84.3, 84.8, 85.4, 85.8, 86.3, 86.8, 87.4, 87.9, 88.4, 89.0, 89.5, 90.1, 90.6, 91.2, 91.8, 92.3, 92.8, 93.4, 93.9, 94.5, 95.0, 95.6, 96.2, 96.7, 97.3, 97.8, 98.3, 98.8, 99.4, 100.0, 100.6, 101.2, 101.8, 102.3, 103.0, 103.5, 104.1, 104.6, 105.2, 105.8, 106.4, 106.9, 107.5, 108.1, 108.7, 109.3, 109.9, 110.5, 111.1, 111.7, 112.4, 113.0, 113.6, 114.2, 114.7, 115.3, 116.0, 116.6, 117.1, 117.7, 118.3, 118.9, 119.5, 120.1, 120.7, 121.3, 121.9, 122.5, 123.2, 123.8, 124.4, 125.1, 125.6, 126.2, 126.8, 127.4, 128.0, 128.6, 129.2, 129.9, 130.5, 131.1, 131.8, 132.3, 133.0, 133.6, 134.2, 134.8, 135.4, 136.0, 136.6, 137.2, 137.9, 138.5, 139.1, 139.7, 140.3, 140.9, 141.5, 142.1, 142.7, 143.3, 144.0, 144.6, 145.2, 145.8, 146.5, 147.1, 147.7, 148.4, 149.0, 149.6, 150.3, 150.9, 151.6, 152.2, 152.8, 153.4, 154.1, 154.7, 155.3, 156.0, 156.7, 157.3, 157.9, 158.5, 159.2, 159.8, 160.4, 161.1, 161.8, 162.4, 163.1, 163.7, 164.4, 165.0, 165.7, 166.4, 167.1, 167.8, 168.5, 169.1, 169.8, 170.4, 171.1, 171.7, 172.3, 173.0, 173.7, 174.4, 175.0, 175.7, 176.3, 177.1, 177.7, 178.4, 179.0, 179.7, 180.4, 181.2, 181.8, 182.5, 183.2, 184.0, 184.7, 185.4, 186.1, 186.8, 187.4, 188.1, 188.8, 189.5, 190.2, 190.9, 191.6, 192.3, 193.0, 193.7, 194.4, 195.1, 195.8, 196.6, 197.3, 198.0, 198.7, 199.4, 199.8, 200.3, 200.8, 201.3, 201.9, 202.5, 203.1, 203.7, 204.4, 205.1, 205.8, 206.5, 207.2, 208.0, 208.7, 209.5, 210.3, 211.1, 211.9, 212.7, 213.5, 214.3, 215.1, 215.8, 216.6, 217.3, 218.0, 218.7, 219.4, 220.1, 220.9, 221.6, 222.4, 223.1, 223.8, 224.5, 225.2, 225.9, 226.7, 227.3, 228.0, 228.7, 229.4, 230.1, 230.9, 231.7, 232.4, 233.2, 234.0, 234.8, 235.5, 236.2, 236.9, 237.7, 238.4, 239.1, 239.7, 240.4, 241.1, 241.8, 242.5, 243.3, 244.0, 244.8, 245.6, 246.4, 247.0, 247.7, 248.5, 249.3, 250.0, 250.7, 251.5, 252.3, 253.0, 253.8, 254.7, 255.5, 256.3, 257.1, 257.9, 258.7, 259.5, 260.3, 261.0, 261.8, 262.5, 263.3, 264.2, 264.9, 265.7, 266.4, 267.3, 268.2, 269.0, 269.7, 270.5, 271.3, 272.0, 272.8, 273.5, 274.4, 275.2, 275.9, 276.8, 277.6, 278.4, 279.2, 279.9, 280.7, 281.5, 282.2, 283.0, 283.7, 284.5, 285.3, 286.2, 287.0, 287.8, 288.6, 289.5, 290.3, 291.1, 291.9, 292.8, 293.6, 294.5, 295.3, 296.1, 296.9, 297.9, 298.8, 299.7, 300.5, 301.4, 302.3, 303.1, 304.1, 304.9, 305.8, 306.7, 307.5, 308.4, 309.3, 310.0, 310.9, 311.7, 312.6, 313.6, 314.4, 315.3, 316.2, 317.1, 317.9, 318.8, 319.7, 320.6, 321.5, 322.4, 323.3, 324.2, 325.1, 326.0, 326.9, 327.8, 328.6, 329.6, 330.5, 331.4, 332.2, 333.1, 333.9, 334.9, 335.8, 336.7, 337.6, 338.5, 339.4, 340.4, 341.4, 342.3, 343.2, 344.1, 345.0, 346.0, 346.9, 347.8, 348.7, 349.7, 350.6, 351.6, 352.4, 353.3, 354.3, 355.3, 356.2, 357.3, 358.3, 359.3, 360.4, 361.4, 362.3, 363.2, 364.1, 365.1, 366.2, 367.0, 368.0, 368.9, 370.1, 371.2, 372.2, 373.2, 374.1, 375.1, 376.1, 377.1, 378.1, 379.3, 380.3, 381.2, 382.2, 383.1, 384.1, 385.2, 386.3, 387.4, 388.4, 389.5, 390.2, 390.7, 391.2, 391.9, 392.6, 393.4, 394.2, 395.0, 395.9, 396.8, 397.7, 398.7, 399.8, 400.9, 401.9, 403.0, 404.2, 405.4, 406.8, 408.1, 409.4, 410.8, 412.2, 413.4, 414.6, 415.8, 417.1, 418.2, 419.3, 420.5, 421.8, 422.9, 424.0, 425.1, 426.3, 427.4, 428.6, 429.8, 431.2, 432.6, 433.8, 435.0, 436.2, 437.4, 438.6, 439.8, 441.0, 442.3, 443.7, 444.9, 446.2, 447.5, 448.7, 450.2, 451.6, 453.0, 454.4, 455.7, 457.1, 458.1, 458.7, 459.3, 460.0, 460.8, 461.7, 462.7, 463.7, 464.8, 465.9, 467.0, 468.2, 469.3, 470.7, 472.0, 473.4, 474.7, 476.2, 477.6, 479.2, 480.8, 482.4, 483.7],
      "mean": [187.93, 230.71, 252.5, 268.21, 297.14, 201.43, 228.21, 225.0, 240.0, 278.93, 362.14, 243.93, 217.14, 224.29, 233.21, 236.79, 257.5, 293.45, 213.93, 207.14, 303.57, 251.79, 235.36, 252.5, 283.93, 217.5, 217.59, 251.79, 236.79, 247.5, 263.57, 295.0, 241.79, 221.07, 230.36, 239.66, 232.14, 276.07, 271.79, 271.43, 243.21, 223.57, 244.64, 254.83, 279.29, 276.43, 290.36, 287.86, 275.0, 253.21, 322.5, 277.86, 304.48, 276.43, 296.43, 287.5, 277.14, 252.14, 292.14, 258.21, 270.71, 239.31, 245.36, 271.43, 280.36, 290.36, 288.21, 235.71, 284.29, 375.36, 277.24, 335.71, 268.21, 375.36, 323.21, 317.14, 270.36, 381.43, 364.14, 421.07, 338.57, 307.5, 415.71, 368.57, 359.64, 330.71, 333.57, 325.17, 493.21, 341.79, 352.5, 356.79, 309.29, 324.64, 326.07, 419.29, 498.62, 465.36, 394.29, 506.79, 556.07, 567.5, 720.36, 555.71, 647.86, 645.52, 739.64, 708.93, 823.57, 691.43, 760.36, 743.21, 950.0, 697.14, 921.72, 830.36, 911.07, 974.64, 879.29, 872.14, 1132.86, 986.07, 1140.0, 923.21, 975.71, 992.5, 1044.29, 1089.29, 1053.93, 1023.57, 1070.71, 1080.0, 1097.86, 977.14, 1419.29, 1155.71, 1182.86, 1087.5, 1398.21, 1234.29, 1128.62, 1245.0, 1342.14, 1243.57, 1282.5, 1458.57, 1166.79, 1501.79, 1373.93, 1412.41, 1511.79, 1501.79, 1545.36, 1529.64, 1681.79, 1573.57, 1688.57, 1524.14, 1614.64, 1670.71, 1803.21, 1770.0, 2031.07, 1866.07, 2058.93, 1805.36, 1920.69, 1933.93, 2088.21, 1996.07, 1948.57, 1985.71, 2059.64, 2066.07, 2190.71, 1933.1, 2128.93, 2143.21, 2205.36, 1971.43, 2023.93, 2245.36, 2058.57, 2282.5, 2023.1, 2500.36, 2326.43, 2293.93, 2484.64, 2277.5, 2269.29, 2472.14, 2658.28, 2629.64, 2384.29, 2812.5, 2363.93, 2448.57, 2220.71, 2754.64, 2432.86, 2405.52, 2672.86, 2250.0, 2587.86, 2412.14, 2580.36, 2512.86, 2736.07, 2482.14, 2689.66, 2431.07, 2600.0, 2733.21, 2648.93, 2653.93, 2635.71, 2509.64, 2580.36, 2815.86, 2694.64, 3020.36, 2970.71, 2645.36, 3012.5, 3222.86, 3022.5, 3181.43, 3065.17, 3024.29, 3126.79, 2987.86, 3328.93, 3082.14, 3243.93, 3178.57, 3027.24, 3118.21, 3055.71, 3269.29, 3232.86, 3220.36, 3116.07, 3130.71, 3354.29, 2875.86, 3247.14, 3120.36, 2920.36, 3485.36, 3016.79, 3480.0, 3347.5, 3466.07, 2977.93, 3215.36, 3327.5, 3271.43, 3382.5, 3157.86, 3139.64, 3347.86, 3677.86, 3211.38, 3439.64, 3284.64, 3237.14, 3521.79, 3036.07, 3298.57, 3171.79, 3515.52, 3801.79, 3658.21, 3816.43, 3328.93, 3765.0, 4032.86, 3971.07, 3398.93, 4166.21, 3689.64, 4231.79, 4009.64, 4219.29, 4087.14, 4451.43, 4186.79, 3867.14, 3773.79, 4055.71, 3895.36, 3703.57, 3985.71, 3966.79, 4320.36, 3951.43, 4058.93, 4334.14, 4181.43, 4588.57, 4289.64, 4798.93, 4735.71, 4238.93, 3995.36, 4685.36, 4547.93, 4271.79, 4683.57, 4334.29, 5492.14, 4162.86, 4766.79, 4743.21, 4660.69, 4867.5, 4521.46, 5179.68, 5528.57, 5648.96, 5441.11, 5347.14, 5165.39, 5261.38, 5068.93, 5638.57, 4668.21, 5598.32, 6143.25, 5461.07, 5227.89, 5325.39, 5187.24, 5291.5, 4557.5, 5598.61, 5714.71, 6247.54, 6115.79, 6145.79, 6461.57, 6882.76, 5946.82, 5952.18, 5682.21, 5578.68, 6297.61, 6462.96, 7223.11, 7286.03, 6292.21, 6338.96, 6471.86, 6835.5, 6220.07, 6501.54, 6393.36, 7949.82, 6695.21, 7252.93, 7868.71, 7827.11, 7344.39, 7614.54, 7346.57, 8622.79, 7538.43, 7752.28, 7157.68, 8627.07, 9022.14, 7623.43, 9117.14, 8852.71, 9071.36, 8739.93, 9116.48, 8786.71, 8762.5, 9538.21, 8431.68, 9027.54, 9117.11, 7892.32, 9145.9, 9222.54, 9445.39, 9983.39, 9121.11, 8380.61, 10060.39, 9390.36, 9582.5, 9325.21, 8935.29, 10268.79, 10535.96, 11038.21, 10619.07, 9288.5, 10908.43, 10517.93, 10985.1, 10430.25, 10888.36, 11399.86, 11860.68, 11018.46, 10410.54, 11139.5, 12367.07, 11858.93, 12181.07, 11787.82, 11257.11, 11470.89, 12845.79, 11883.82, 12739.68, 11329.18, 12352.38, 13277.25, 12814.04, 12692.04, 13294.71, 12293.43, 14158.68, 13470.32, 13481.07, 15706.61, 14722.21, 14634.39, 15063.0, 14368.29, 15330.82, 16810.5, 16693.82, 15188.76, 16450.5, 16337.36, 17108.07, 16960.96, 15429.04, 16708.36, 17721.25, 16437.96, 16090.1, 17157.32, 16002.25, 19544.54, 17605.5, 16855.11, 20792.75, 19209.54, 18948.11, 18703.69, 19495.64, 19657.79, 18962.75, 19726.32, 18604.79, 19642.75, 19132.36, 18632.28, 18447.68, 19102.71, 19662.39, 18779.5, 19724.43, 21573.46, 19383.07, 21178.46, 20345.38, 20705.57, 19938.07, 22434.21, 21063.04, 21611.25, 22449.18, 22590.57, 21062.68, 23888.9, 24791.71, 23632.04, 23598.82, 25851.71, 23643.46, 23368.79, 23579.54, 25616.71, 24383.38, 25499.54, 23738.14, 23778.75, 23710.93, 26383.86, 25156.36, 28913.46, 28015.96, 27959.59, 26148.79, 25857.04, 26827.04, 26843.11, 26447.39, 26940.96, 24603.43, 29020.62, 29090.96, 29296.64, 27664.18, 30531.71, 28162.0, 29319.54, 30544.93, 30036.71, 31417.55, 28495.18, 32152.79, 29431.61, 31600.64, 29942.75, 32104.57, 30514.21, 30717.43, 29396.83, 30908.86, 31140.96, 28325.21, 31956.0, 34447.04, 33591.71, 31078.11, 31079.14, 34340.31, 33924.57, 34693.86, 29243.79, 32695.64, 31235.57, 35787.43, 31124.93, 32661.35, 29978.46, 34756.36, 32849.21, 35190.29, 37067.79, 32646.68, 32772.43, 37362.07, 33990.62, 39585.61, 31583.5, 34683.46, 32426.64, 35803.86, 34520.64, 36711.71, 34694.57, 33315.83, 35282.32, 35590.96, 34157.07, 33214.14, 36657.04, 35602.36, 35280.29, 33865.61, 39025.79, 37569.57, 36367.07, 37972.07, 36736.68, 33049.57, 34256.0, 37001.36, 34090.62, 37330.64, 35890.29, 40229.93, 38954.89, 33015.25, 38666.71, 37069.21, 34318.5, 37468.59, 34056.36, 35493.46, 36655.96, 35480.29, 39000.64, 37508.14, 40341.71, 36988.5, 38225.83, 37050.64, 33382.71, 38893.11, 36716.71, 41020.25, 37588.5, 36616.0, 38285.93, 37939.96, 39358.5, 32678.86, 39057.07, 40948.14, 39787.43, 36342.39, 37833.86, 38100.29, 41330.66, 38420.61, 37466.0, 40042.07, 41069.93, 38318.11, 37044.21, 39419.21, 36318.55, 39849.21, 43191.36, 40401.36, 39762.43, 38157.79, 39046.36, 43031.0, 37388.82, 39121.69, 45254.21, 40901.0, 38230.64, 41174.57, 42348.14, 41118.86, 39643.5, 42933.14, 43908.59, 41512.43, 45386.0, 40408.5, 42697.43, 37899.18, 42033.14, 39527.75, 39279.18, 40027.55, 43943.86, 42710.64, 37622.04, 43357.43, 39642.04, 48344.57, 38930.29, 45069.96, 38911.68, 42806.71, 44382.07, 45446.0, 46239.57, 43834.21, 41816.71, 43760.64, 43688.24, 42614.93, 47182.43, 42296.0, 42309.57, 45295.29, 44398.5, 50884.57, 42504.89, 45262.69, 48932.79, 44727.43, 45210.29, 45334.57, 46966.32, 45826.36, 42556.0, 49471.71, 50642.72, 42818.5, 51085.64, 45349.93, 36515.86, 26503.82, 30893.14, 36193.5, 37961.0, 37565.64, 39957.43, 40977.07, 40329.54, 42846.71, 47231.71, 45853.14, 49492.43, 50972.38, 49116.36, 50019.57, 53913.14, 57550.29, 55769.57, 54280.64, 53047.43, 52409.57, 54708.59, 50558.14, 45462.39, 47238.86, 48871.36, 51558.86, 47535.29, 46389.21, 47648.86, 47318.24, 50831.36, 53278.14, 47522.07, 47643.86, 47268.14, 47709.89, 52051.36, 49162.07, 42722.72, 45812.07, 49608.14, 46607.04, 54546.36, 52104.93, 51723.5, 47984.57, 54267.9, 53136.0, 50131.36, 47752.04, 50566.0, 49769.21, 51659.21, 48147.07, 43141.71, 44825.83, 45355.64, 45601.36, 48072.07, 54653.14, 50315.64, 50226.71, 53956.36, 56829.93, 50272.38, 48379.57, 50496.36, 52933.14, 52254.57, 48449.93, 54338.14, 53609.57, 50471.71, 56993.07, 56718.14, 57054.21, 58445.64, 55207.79, 52273.86, 60085.61, 55734.54, 49041.34, 56827.04, 51664.57, 55278.5, 50864.93, 57133.86, 57805.64, 50842.07, 55599.21, 55191.0, 63226.36, 60378.5, 54838.86, 54383.86, 50378.14, 58867.07, 50645.25, 54921.36, 54347.21, 59037.79, 51675.25, 49955.25, 64117.75, 55596.36, 59876.0, 47597.39, 52332.07, 51771.34, 56646.71, 54290.64, 52822.43, 54132.79, 63076.36, 54579.93, 68283.5, 48991.71, 57347.86, 56121.36, 64969.21, 55668.14, 58329.21, 62153.14, 58930.29, 60508.5, 60537.9, 53897.07, 60160.29, 58567.79, 66378.14, 65718.86, 61396.32, 57903.86, 66652.43, 61241.0, 62760.64, 65826.36, 55976.36, 67128.86, 61139.93, 59130.64, 67774.57, 57425.29, 52969.59, 58116.71, 60477.79, 67983.5, 64098.14, 60298.14, 61338.14, 68126.36, 57028.86, 60836.52, 68503.86, 59199.93, 64399.21, 62878.86, 66376.36, 63715.29, 61329.93, 56455.48, 65882.07, 64196.71, 63840.29, 64469.21, 69781.71, 57723.5, 65832.07, 56893.86, 67946.52, 60214.89, 63033.5, 66067.79, 62094.57, 65877.07, 64527.07, 61568.5, 74650.64, 64571.0, 61012.79, 67689.57, 65648.5, 66791.0, 67863.5, 62450.64, 64162.79, 69998.14, 69611.0, 67442.79, 60671.71, 66422.04, 68657.79, 68395.64, 67308.5, 68461.36, 71078.24, 71132.43, 75968.86, 77710.29, 69214.21, 62157.43, 67018.14, 69895.29, 70029.21, 67044.8, 62792.79, 64033.86, 76273.14, 82088.86, 74911.71, 66630.64, 66564.57, 69829.93, 68248.59, 76356.36, 72176.71, 75805.29, 82648.86, 70006.36, 68345.64, 67279.57, 69173.5, 69436.17, 79929.57, 83279.93, 72884.21, 72624.21, 76451.36, 32295.96, 39222.79, 45640.64, 49742.72, 55817.07, 63959.21, 63293.5, 61465.29, 68050.64, 65541.36, 72986.71, 74142.73, 77334.93, 73027.79, 73476.36, 86986.0, 81924.93, 87502.79, 93483.5, 94606.36, 93964.8, 98072.07, 88764.57, 84397.43, 79028.86, 90340.29, 83163.86, 77789.93, 80511.0, 84427.55, 87952.43, 73283.14, 78086.71, 83620.64, 81027.07, 77644.21, 87816.71, 89069.57, 97803.41, 90024.93, 87392.79, 81544.57, 86373.14, 90208.14, 90074.93, 82351.36, 87076.52, 87449.21, 96176.36, 92202.43, 82031.71, 93674.21, 96295.64, 102292.07, 97130.29, 91188.24, 91847.43, 98614.93, 90266.36, 48710.61, 47022.07, 52125.64, 59261.36, 66408.14, 69666.17, 75905.64, 78067.79, 76768.5, 76849.93, 86677.79, 83733.86, 92292.79, 94181.71, 94055.14, 99016.71, 89782.79, 100583.14, 102627.79, 108651.36, 120612.79, 99557.43, 92684.93]
    }
  ],
  "0.9375": [{"frames":[0.0, 0.0, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.7, 0.7, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.2, 1.2, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.8, 2.8, 2.9, 2.9, 2.9, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.3, 3.3, 3.4, 3.4, 3.5, 3.5, 3.6, 3.6, 3.7, 3.8, 3.8, 3.9, 3.9, 4.0, 4.0, 4.1, 4.1, 4.2, 4.3, 4.3, 4.4, 4.4, 4.5, 4.5, 4.6, 4.6, 4.7, 4.8, 4.8, 4.9, 4.9, 5.0, 5.0, 5.1, 5.2, 5.2, 5.3, 5.3, 5.4, 5.5, 5.5, 5.6, 5.6, 5.7, 5.8, 5.8, 5.9, 5.9, 6.0, 6.1, 6.1, 6.2, 6.2, 6.3, 6.4, 6.4, 6.5, 6.6, 6.6, 6.7, 6.7, 6.8, 6.9, 6.9, 7.0, 7.1, 7.1, 7.2, 7.3, 7.3, 7.4, 7.5, 7.5, 7.6, 7.7, 7.7, 7.8, 7.8, 7.9, 8.0, 8.0, 8.1, 8.2, 8.2, 8.3, 8.4, 8.4, 8.5, 8.6, 8.6, 8.7, 8.8, 8.8, 8.9, 8.9, 9.0, 9.1, 9.1, 9.2, 9.3, 9.3, 9.4, 9.5, 9.5, 9.6, 9.7, 9.7, 9.8, 9.9, 9.9, 10.0, 10.1, 10.1, 10.2, 10.3, 10.4, 10.4, 10.5, 10.6, 10.6, 10.7, 10.8, 10.8, 10.9, 11.0, 11.1, 11.1, 11.2, 11.3, 11.3, 11.4, 11.5, 11.6, 11.6, 11.7, 11.8, 11.9, 11.9, 12.0, 12.1, 12.1, 12.2, 12.3, 12.4, 12.4, 12.5, 12.6, 12.7, 12.7, 12.8, 12.9, 13.0, 13.0, 13.1, 13.2, 13.3, 13.3, 13.4, 13.5, 13.6, 13.6, 13.7, 13.8, 13.9, 13.9, 14.0, 14.1, 14.2, 14.2, 14.3, 14.4, 14.4, 14.5, 14.6, 14.7, 14.7, 14.8, 14.9, 15.0, 15.0, 15.1, 15.2, 15.2, 15.3, 15.4, 15.5, 15.5, 15.6, 15.7, 15.8, 15.8, 15.9, 16.0, 16.1, 16.1, 16.2, 16.3, 16.4, 16.4, 16.5, 16.6, 16.7, 16.7, 16.8, 16.9, 17.0, 17.0, 17.1, 17.2, 17.3, 17.4, 17.4, 17.5, 17.6, 17.7, 17.7, 17.8, 17.9, 18.0, 18.1, 18.1, 18.2, 18.3, 18.3, 18.4, 18.5, 18.6, 18.7, 18.7, 18.8, 18.9, 19.0, 19.1, 19.1, 19.2, 19.3, 19.4, 19.5, 19.5, 19.6, 19.7, 19.8, 19.9, 19.9, 20.0, 20.1, 20.2, 20.3, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.9, 20.9, 21.0, 21.1, 21.2, 21.3, 21.4, 21.4, 21.5, 21.6, 21.7, 21.8, 21.8, 21.9, 22.0, 22.1, 22.2, 22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.7, 22.8, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.7, 24.7, 24.8, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.1, 26.2, 26.3, 26.4, 26.4, 26.5, 26.6, 26.7, 26.8, 26.9, 27.0, 27.1, 27.2, 27.3, 27.4, 27.6, 27.7, 27.8, 27.9, 28.0, 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, 28.8, 29.0, 29.1, 29.2, 29.3, 29.4, 29.5, 29.7, 29.8, 29.9, 30.1, 30.2, 30.3, 30.5, 30.6, 30.8, 31.0, 31.1, 31.2, 31.4, 31.5, 31.7, 31.9, 32.0, 32.2, 32.4, 32.5, 32.7, 32.9, 33.0, 33.2, 33.4, 33.6, 33.7, 33.9, 34.0, 34.2, 34.4, 34.6, 34.8, 34.9, 35.1, 35.3, 35.5, 35.6, 35.8, 36.0, 36.2, 36.4, 36.6, 36.8, 37.0, 37.2, 37.4, 37.6, 37.8, 38.0, 38.2, 38.4, 38.6, 38.9, 39.1, 39.3, 39.5, 39.7, 40.0, 40.2, 40.5, 40.7, 41.0, 41.3, 41.5, 41.8, 42.0, 42.3, 42.5, 42.8, 43.1, 43.4, 43.6, 43.9, 44.2, 44.5, 44.8, 45.1, 45.4, 45.6, 45.9, 46.2, 46.4, 46.6, 46.9, 47.2, 47.5, 47.8, 48.1, 48.4, 48.7, 48.9, 49.2, 49.5, 49.8, 50.1, 50.5, 50.8, 51.1, 51.4, 51.7, 52.1, 52.4, 52.7, 53.0, 53.3, 53.7, 54.0, 54.3, 54.7, 55.0, 55.3, 55.7, 56.0, 56.3, 56.7, 57.0, 57.4, 57.7, 58.1, 58.4, 58.8, 59.1, 59.4, 59.7, 60.0, 60.4, 60.7, 61.1, 61.5, 61.8, 62.2, 62.5, 62.9, 63.2, 63.6, 63.9, 64.2, 64.6, 64.9, 65.3, 65.7, 66.0, 66.4, 66.8, 67.2, 67.6, 67.9, 68.3, 68.6, 69.0, 69.3, 69.7, 70.0, 70.4, 70.8, 71.2, 71.6, 72.0, 72.3, 72.7, 73.1, 73.4, 73.8, 74.2, 74.6, 75.0, 75.3, 75.7, 76.1, 76.4, 76.8, 77.2, 77.6, 78.0, 78.3, 78.7, 79.1, 79.5, 79.9, 80.2, 80.6, 81.0, 81.4, 81.8, 82.1, 82.5, 82.9, 83.3, 83.7, 84.1, 84.5, 84.9, 85.2, 85.7, 86.0, 86.4, 86.8, 87.2, 87.6, 88.0, 88.4, 88.8, 89.2, 89.6, 90.0, 90.4, 90.8, 91.2, 91.6, 92.1, 92.5, 93.0, 93.4, 93.8, 94.2, 94.6, 95.0, 95.4, 95.8, 96.2, 96.6, 97.0, 97.4, 97.8, 98.2, 98.6, 98.9, 99.3, 99.7, 100.1, 100.5, 100.9, 101.3, 101.7, 102.2, 102.6, 103.0, 103.4, 103.8, 104.3, 104.7, 105.1, 105.5, 106.0, 106.4, 106.8, 107.2, 107.6, 108.0, 108.4, 108.8, 109.2, 109.6, 110.0, 110.4, 110.7, 111.1, 111.6, 112.0, 112.4, 112.8, 113.2, 113.6, 114.1, 114.5, 114.9, 115.3, 115.8, 116.2, 116.6, 117.0, 117.4, 117.9, 118.3, 118.7, 119.1, 119.6, 120.0, 120.4, 120.8, 121.3, 121.7, 122.1, 122.5, 122.9, 123.3, 123.7, 124.1, 124.5, 124.9, 125.4, 125.8, 126.2, 126.6, 127.0, 127.4, 127.8, 128.3, 128.8, 129.2, 129.6, 130.0, 130.5, 130.9, 131.4, 131.9, 132.3, 132.7, 133.2, 133.6, 134.1, 134.5, 135.0, 135.4, 135.8, 136.3, 136.7, 137.1, 137.6, 138.0, 138.6, 139.0, 139.5, 139.9, 140.4, 140.8, 141.3, 141.7, 142.2, 142.7, 143.1, 143.6, 144.0, 144.5, 145.0, 145.4, 145.8, 146.3, 146.8, 147.2, 147.7, 148.2, 148.6, 149.0, 149.5, 149.9, 150.3, 150.8, 151.3, 151.8, 152.2, 152.7, 153.1, 153.6, 154.1, 154.5, 154.9, 155.4, 155.8, 156.3, 156.7, 157.2, 157.7, 158.2, 158.7, 159.2, 159.7, 160.1, 160.6, 161.1, 161.6, 162.1, 162.5, 163.0, 163.5, 164.0, 164.4, 164.9, 165.4, 165.9, 166.4, 166.8, 167.2, 167.7, 168.2, 168.7, 169.2, 169.7, 170.2, 170.7, 171.1, 171.6, 172.1, 172.5, 173.1, 173.6, 174.1, 174.6, 175.1, 175.5, 176.0, 176.5, 177.0, 177.6, 178.1, 178.6, 179.2, 179.7, 180.2, 180.8, 181.3, 181.8, 182.3, 182.8, 183.3, 183.9, 184.3, 184.8, 185.4, 186.0, 186.5, 187.1, 187.6, 188.2, 188.8, 189.3, 189.8, 190.3, 190.8, 191.3, 191.9, 192.4, 192.9, 193.5, 194.0, 194.5, 195.1, 195.7, 196.3, 196.8, 197.4, 197.9, 198.4, 198.9, 199.3, 199.8, 200.2, 200.7, 201.1, 201.5, 201.9, 202.3, 202.7, 203.1, 203.5, 203.9, 204.2, 204.6, 205.0, 205.3, 205.7, 206.1, 206.4, 206.8, 207.2, 207.6, 208.0, 208.4, 208.8, 209.1, 209.5, 209.9, 210.3, 210.7, 211.0, 211.4, 211.8, 212.1, 212.5, 213.0, 213.4, 213.7, 214.1, 214.5, 214.9, 215.3, 215.8, 216.2, 216.6, 216.9, 217.3, 217.7, 218.1, 218.5, 218.9, 219.3, 219.7, 220.1, 220.5, 220.9, 221.3, 221.7, 222.1, 222.5, 222.9, 223.4, 223.8, 224.2, 224.7, 225.1, 225.5, 225.9, 226.3, 226.7, 227.1, 227.6, 227.9, 228.3, 228.7, 229.1, 229.6, 230.0, 230.5, 230.9, 231.3, 231.7, 232.1, 232.5, 233.0, 233.4, 233.9, 234.3, 234.7, 235.1, 235.4, 235.7, 236.0, 236.3, 236.7, 237.1, 237.5, 238.0, 238.5, 238.9, 239.4, 239.9, 240.4, 240.9, 241.3, 241.7, 242.2, 242.7, 243.1, 243.6, 244.0, 244.4, 244.9, 245.3, 245.8, 246.2, 246.7, 247.2],
      "mean": [209.44, 233.33, 225.56, 218.89, 203.53, 225.56, 226.67, 263.89, 250.0, 262.35, 330.0, 208.33, 240.56, 273.33, 257.65, 311.11, 242.78, 226.67, 222.78, 260.59, 258.33, 290.56, 236.67, 262.78, 224.12, 248.33, 290.56, 263.89, 226.67, 253.53, 248.33, 277.22, 375.0, 306.11, 220.59, 294.44, 293.89, 359.44, 213.89, 265.29, 245.0, 239.44, 248.89, 256.11, 258.24, 255.0, 246.67, 250.0, 258.89, 301.76, 258.89, 304.44, 223.89, 253.33, 298.82, 291.11, 251.67, 327.22, 243.33, 262.94, 307.22, 225.0, 263.33, 373.89, 272.94, 245.0, 356.11, 293.89, 395.0, 288.82, 302.22, 264.44, 306.11, 273.33, 303.53, 362.78, 296.11, 421.67, 347.22, 426.47, 362.78, 399.44, 523.89, 605.0, 697.65, 590.56, 681.67, 645.56, 821.67, 864.71, 980.56, 862.78, 880.56, 1036.67, 1104.12, 1008.89, 1101.11, 1022.78, 1097.22, 1111.18, 1218.33, 751.67, 1037.78, 1013.89, 952.94, 995.0, 1007.78, 912.22, 1135.0, 1234.71, 946.67, 1002.78, 1007.22, 972.78, 1068.82, 1278.89, 934.44, 1208.89, 1420.0, 1270.59, 1140.56, 1301.11, 1295.56, 1382.78, 1266.47, 1080.0, 1167.22, 1398.33, 1457.78, 1427.65, 1453.89, 1405.0, 1484.44, 1493.33, 1478.82, 1301.67, 1662.22, 1446.67, 1642.78, 1832.35, 1701.11, 1537.78, 1682.22, 1718.33, 1658.82, 1501.67, 1986.67, 1633.33, 1676.11, 1931.76, 2025.0, 1797.22, 1962.78, 1863.33, 2055.29, 2260.0, 2467.22, 2217.78, 1880.56, 1829.41, 2471.67, 2188.89, 2318.89, 2062.22, 2520.59, 2478.89, 2433.89, 2261.67, 2058.33, 2167.65, 2417.78, 2301.11, 2110.56, 2540.56, 2152.94, 2143.33, 2312.78, 2559.44, 2246.11, 2230.0, 2928.89, 2504.44, 2467.78, 2556.67, 2384.71, 2606.67, 2474.44, 2442.78, 2462.78, 2600.59, 2733.33, 2744.44, 3110.0, 2831.11, 2567.65, 3048.33, 2192.78, 2615.0, 2913.33, 2964.71, 2866.11, 3290.56, 2844.44, 3378.89, 3171.18, 2996.11, 2651.67, 3380.0, 3123.33, 2562.94, 3530.0, 3036.11, 3449.44, 2992.22, 3384.12, 3049.44, 3171.67, 3455.56, 3478.33, 3454.12, 3767.22, 3392.78, 3065.56, 3726.11, 3362.35, 4103.89, 3761.11, 3505.0, 3926.67, 4070.59, 3673.33, 3926.11, 4426.11, 3606.67, 3853.53, 4262.22, 4473.33, 4068.89, 3882.78, 3667.65, 4043.89, 4762.78, 4102.78, 4616.11, 4546.47, 4208.33, 5150.0, 4028.89, 4865.56, 5082.35, 4508.33, 4790.0, 4601.11, 4253.33, 4251.76, 4396.11, 4473.89, 5051.11, 4761.67, 4865.88, 3948.89, 4871.11, 4388.89, 4892.22, 4931.18, 4892.78, 4521.67, 4760.06, 5140.56, 5264.12, 5268.33, 4853.89, 5657.78, 4905.56, 5143.53, 5438.33, 4879.44, 5042.22, 5857.78, 5838.82, 5584.5, 5780.56, 5030.56, 5677.28, 6138.24, 5168.89, 5228.33, 5335.56, 5243.33, 5834.12, 4692.22, 5603.89, 5541.67, 4832.22, 5568.82, 5246.11, 6048.89, 5410.0, 6226.11, 5295.29, 5067.78, 5932.78, 5913.89, 6265.06, 5494.12, 6095.0, 5872.22, 5293.89, 6137.78, 6419.41, 5171.67, 6111.67, 6108.33, 6275.61, 5522.94, 6696.72, 5567.78, 5390.56, 5336.11, 7146.59, 6088.33, 5981.11, 5916.67, 6157.28, 6582.94, 6211.11, 6271.72, 6333.33, 5762.22, 5293.53, 6603.94, 6370.61, 6996.72, 7099.0, 5487.06, 6207.33, 5740.56, 7577.94, 6915.11, 6374.76, 6896.78, 5393.33, 5888.33, 5917.78, 5320.0, 6820.11, 6426.22, 6657.83, 7191.22, 7493.65, 5852.22, 6219.44, 6486.11, 6535.56, 6244.18, 6860.67, 6201.22, 6552.89, 6487.78, 6135.88, 6907.78, 6798.33, 6224.5, 7310.0, 6564.76, 6875.61, 6771.67, 6937.83, 6935.67, 6057.65, 7898.61, 6611.11, 6777.33, 7448.94, 7245.94, 6966.11, 7571.28, 6701.78, 6891.17, 6450.59, 6872.28, 7502.39, 6873.89, 6520.06, 6910.59, 7222.22, 7734.61, 6498.33, 6554.0, 7386.59, 6961.11, 6577.22, 7176.72, 7455.61, 6560.0, 7924.11, 6837.78, 8595.17, 7419.5, 6740.06, 8064.06, 7919.06, 8177.5, 7418.44, 7398.94, 7166.11, 7341.78, 7188.39, 7130.67, 7898.35, 7206.83, 7714.0, 7861.17, 9426.39, 8218.94, 7289.5, 7577.39, 7780.17, 7619.0, 7520.71, 6827.28, 7729.0, 8327.44, 9036.39, 8151.35, 8030.72, 8099.11, 8311.28, 9005.28, 9488.53, 8886.33, 8423.0, 8453.44, 8302.94, 8779.0, 9464.78, 8773.11, 9738.67, 8818.56, 10394.59, 10998.89, 10709.22, 11888.44, 11850.06, 10942.76, 13684.11, 11670.11, 10918.22, 11608.89, 11605.35, 13055.72, 11315.56, 12065.11, 13871.94, 12022.35, 11193.94, 11816.72, 13876.5, 12861.39, 12697.18, 13713.67, 13101.39, 11131.67, 14629.83, 12241.71, 13560.22, 11347.17, 13976.44, 14320.94, 13528.53, 12589.44, 13914.22, 13745.28, 14188.11, 13940.35, 12483.0, 15011.56, 14666.5, 14928.11, 13737.41, 16018.22, 15106.5, 14974.83, 14041.94, 14890.88, 16034.22, 13518.06, 16042.67, 17079.28, 15922.76, 15743.11, 15065.33, 16576.0, 17484.28, 17670.94, 16707.05, 18275.89, 17593.78, 17186.55, 19361.53, 17525.28, 17063.05, 18674.89, 17856.55, 19694.53, 18691.0, 18539.78, 19457.11, 20820.45, 19628.06, 20944.33, 20509.28, 20859.33, 22598.78, 20188.59, 20756.55, 20544.83, 19866.0, 19114.78, 18631.59, 19312.67, 20838.22, 23920.95, 23788.22, 20928.0, 24042.11, 23703.22, 21176.55, 20280.39, 24168.65, 24197.11, 24546.55, 23629.33, 26155.45, 24531.59, 25224.89, 27354.89, 24228.17, 23459.33, 24264.47, 27164.89, 27061.0, 27579.89, 27854.33, 26068.06, 26105.95, 28811.0, 24412.61, 26704.33, 29113.94, 27852.05, 26198.78, 27533.22, 29076.55, 29875.71, 28108.17, 27181.0, 28782.61, 23470.95, 24708.53, 30258.22, 24548.17, 27309.89, 27813.22, 30307.47, 29651.5, 31973.78, 28488.78, 27898.78, 30022.18, 29873.78, 30101.0, 29202.11, 25778.22, 28203.35, 29808.78, 27580.45, 31214.89, 32818.78, 32235.71, 32584.33, 32828.78, 32912.05, 32285.39, 28866.88, 28106.55, 31993.78, 28249.28, 28855.45, 30304.53, 31370.45, 32116.55, 32751.55, 34455.45, 29458.65, 33629.33, 31844.89, 32363.17, 31539.33, 29068.06, 34827.67, 30709.83, 35780.45, 31802.67, 32958.65, 32896.55, 28400.39, 37612.11, 34013.78, 32049.23, 33948.22, 34455.45, 32869.89, 30916.0, 35558.06, 37326.0, 30535.39, 32046.55, 35053.22, 34199.82, 37290.39, 31044.28, 32676.5, 32129.28, 32453.94, 36781.0, 34587.11, 35100.45, 33663.78, 34788.65, 37302.67, 31639.22, 32892.11, 35330.45, 35133.94, 32308.22, 41589.89, 34185.95, 37183.78, 37143.94, 37864.89, 34453.78, 36586.0, 33703.78, 36686.23, 39579.33, 40507.11, 40947.67, 38653.78, 42411.0, 38759.33, 35125.39, 35134.33, 36144.89, 39696.29, 37055.45, 37787.67, 38876.0, 33244.83, 35601.53, 34699.89, 36493.22, 34204.89, 34389.89, 35110.41, 34649.33, 35141.55, 37497.11, 37430.45, 34128.65, 37850.45, 40270.45, 39204.33, 39194.89, 36414.53, 43232.67, 34598.78, 41875.45, 31230.39, 47732.77, 40141.0, 39818.17, 35608.72, 38307.11, 36762.77, 37836.55, 34872.05, 40888.78, 40318.22, 37579.23, 34801.55, 36427.67, 34425.45, 32198.17, 39219.23, 41931.0, 37505.45, 35956.55, 37096.55, 40232.12, 43112.67, 39666.0, 37667.11, 39089.89, 47336.29, 37871.0, 37710.45, 37988.22, 42710.45, 37809.82, 39139.89, 35754.89, 40661.55, 41911.0, 39989.82, 40251.55, 41762.67, 41522.11, 39650.45, 38573.35, 41213.22, 38840.45, 35443.72, 36794.83, 37604.53, 43959.33, 37611.0, 40084.83, 38785.45, 37628.06, 39227.67, 40405.45, 34277.67, 40563.22, 48330.41, 46578.78, 42882.67, 40372.67, 42844.89, 37902.77, 46154.33, 45536.0, 45098.78, 40446.0, 41531.0, 45497.67, 44070.45, 43367.11, 48039.89, 41989.82, 44569.33, 38123.22, 47437.67, 41541.0, 40301.59, 45668.78, 44778.22, 46834.33, 51833.22, 42808.65, 44772.11, 45941.0, 44119.89, 46714.33, 46236.82, 48460.45, 46053.78, 48536.0, 45190.45, 46789.23, 53218.78, 44624.33, 46801.0, 44034.33, 46621.59, 46789.89, 49923.22, 47802.67, 47713.22, 43942.77, 44626.55, 47809.33, 42082.11, 45699.89, 49688.65, 46833.78, 50903.22, 48797.11, 43714.33, 46779.23, 52892.67, 47308.22, 44643.72, 44490.45, 46462.77, 46478.78, 53401.0, 45188.78, 49964.33, 53259.82, 52783.78, 54695.45, 50533.22, 45149.89, 49078.65, 51891.55, 53134.89, 50607.11, 52845.45, 47600.41, 48877.67, 49003.22, 49655.45, 50612.11, 46553.94, 51704.33, 54422.67, 48627.67, 51636.0, 41493.35, 52857.67, 48519.89, 51953.22, 47228.78, 53488.06, 52131.55, 52417.11, 48936.0, 52920.45, 48566.29, 45039.89, 55979.89, 54069.89, 54667.67, 51402.18, 52667.67, 48726.55, 52889.33, 46929.33, 57326.29, 53317.67, 65899.89, 55457.11, 52543.22, 64210.41, 54000.45, 54458.78, 55531.55, 57854.89, 53811.0, 51303.22, 53183.78, 63454.89, 47364.89, 50420.41, 57925.45, 62098.78, 53300.45, 60324.89, 55848.65, 61626.55, 59673.78, 62199.33, 58786.55, 55453.35, 54229.89, 52911.55, 64709.89, 56649.89, 54533.35, 60432.67, 57997.67, 56889.33, 67176.55, 58778.65, 62812.67, 61661.55, 61939.33, 58807.67, 54778.65, 52634.89, 50337.11, 51861.55, 45317.67, 51031.0, 54481.55, 40335.45, 48595.45, 50891.55, 39439.82, 41916.55, 43059.83, 42935.45, 41509.33, 35306.29, 42349.89, 40966.55, 39965.45, 39479.33, 41420.41, 39213.78, 42342.67, 35642.11, 44819.33, 46582.18, 42688.22, 40809.89, 35269.33, 41789.89, 46239.23, 42227.11, 43592.11, 40799.83, 42261.55, 37050.41, 40816.55, 45520.45, 45667.11, 42679.89, 41515.65, 44132.11, 43722.11, 44029.89, 47545.45, 46765.12, 46927.11, 44228.22, 37407.11, 40748.22, 45547.47, 43816.55, 44584.89, 39364.89, 46174.89, 45372.18, 43952.67, 46653.22, 43393.78, 49486.55, 38838.65, 48139.33, 50036.55, 41624.89, 49222.67, 44699.23, 49281.0, 46211.55, 48917.11, 44239.89, 42130.41, 43074.89, 46529.89, 49320.45, 41962.61, 44709.23, 38055.45, 46558.78, 43906.55, 49691.55, 49224.53, 47219.89, 42302.11, 48360.45, 46843.22, 46675.71, 45869.89, 49083.22, 52511.55, 49743.22, 38249.23, 50286.55, 38579.89, 29461.55, 32575.45, 38157.47, 38933.22, 44682.67, 41377.11, 49303.22, 49875.71, 53247.11, 53448.22, 54231.55, 52019.33, 53083.35, 53342.67, 43414.89, 47164.89, 53162.11, 48359.23, 46282.67, 51728.78, 43076.55, 48399.33, 51005.71, 49586.55, 50129.33, 49558.78, 52057.11, 55702.77]
    },
    {
      "frames": [0.0, 0.0, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.8, 2.9, 2.9, 3.0, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.3, 3.3, 3.4, 3.4, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.8, 3.8, 3.9, 3.9, 4.0, 4.0, 4.1, 4.1, 4.2, 4.2, 4.3, 4.3, 4.4, 4.5, 4.5, 4.6, 4.6, 4.7, 4.7, 4.8, 4.8, 4.9, 4.9, 5.0, 5.0, 5.1, 5.2, 5.2, 5.3, 5.3, 5.4, 5.4, 5.5, 5.6, 5.6, 5.7, 5.7, 5.8, 5.8, 5.9, 6.0, 6.0, 6.1, 6.1, 6.2, 6.3, 6.3, 6.4, 6.4, 6.5, 6.6, 6.6, 6.7, 6.7, 6.8, 6.9, 6.9, 7.0, 7.0, 7.1, 7.1, 7.2, 7.3, 7.3, 7.4, 7.4, 7.5, 7.6, 7.6, 7.7, 7.7, 7.8, 7.9, 7.9, 8.0, 8.0, 8.1, 8.2, 8.2, 8.3, 8.3, 8.4, 8.4, 8.5, 8.6, 8.6, 8.7, 8.7, 8.8, 8.9, 8.9, 9.0, 9.1, 9.1, 9.2, 9.2, 9.3, 9.3, 9.4, 9.5, 9.5, 9.6, 9.7, 9.7, 9.8, 9.9, 9.9, 10.0, 10.0, 10.1, 10.2, 10.2, 10.3, 10.4, 10.4, 10.5, 10.6, 10.6, 10.7, 10.7, 10.8, 10.9, 10.9, 11.0, 11.0, 11.1, 11.2, 11.2, 11.3, 11.4, 11.4, 11.5, 11.5, 11.6, 11.7, 11.7, 11.8, 11.9, 11.9, 12.0, 12.0, 12.1, 12.2, 12.2, 12.3, 12.4, 12.4, 12.5, 12.5, 12.6, 12.7, 12.7, 12.8, 12.9, 12.9, 13.0, 13.1, 13.1, 13.2, 13.2, 13.3, 13.4, 13.4, 13.5, 13.6, 13.6, 13.7, 13.8, 13.8, 13.9, 14.0, 14.0, 14.1, 14.2, 14.2, 14.3, 14.4, 14.4, 14.5, 14.6, 14.6, 14.7, 14.8, 14.8, 14.9, 15.0, 15.0, 15.1, 15.2, 15.3, 15.3, 15.4, 15.5, 15.5, 15.6, 15.7, 15.7, 15.8, 15.9, 15.9, 16.0, 16.1, 16.1, 16.2, 16.3, 16.3, 16.4, 16.5, 16.6, 16.6, 16.7, 16.8, 16.8, 16.9, 17.0, 17.1, 17.1, 17.2, 17.3, 17.4, 17.4, 17.5, 17.6, 17.6, 17.7, 17.8, 17.8, 17.9, 18.0, 18.1, 18.1, 18.2, 18.3, 18.3, 18.4, 18.5, 18.6, 18.6, 18.7, 18.8, 18.8, 18.9, 19.0, 19.1, 19.1, 19.2, 19.3, 19.4, 19.4, 19.5, 19.6, 19.7, 19.8, 19.8, 19.9, 20.0, 20.1, 20.2, 20.2, 20.3, 20.4, 20.5, 20.6, 20.6, 20.7, 20.8, 20.9, 21.0, 21.0, 21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.7, 21.8, 21.9, 22.0, 22.1, 22.2, 22.3, 22.4, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.7, 24.8, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.8, 25.9, 26.0, 26.1, 26.3, 26.4, 26.5, 26.7, 26.8, 26.9, 27.0, 27.1, 27.3, 27.4, 27.5, 27.7, 27.8, 27.9, 28.0, 28.2, 28.3, 28.4, 28.6, 28.7, 28.8, 29.0, 29.1, 29.2, 29.4, 29.5, 29.7, 29.8, 29.9, 30.1, 30.2, 30.4, 30.5, 30.7, 30.8, 31.0, 31.1, 31.3, 31.4, 31.6, 31.7, 31.9, 32.0, 32.2, 32.4, 32.6, 32.7, 32.9, 33.1, 33.2, 33.4, 33.6, 33.8, 34.0, 34.2, 34.3, 34.5, 34.7, 34.9, 35.1, 35.3, 35.5, 35.7, 35.9, 36.1, 36.3, 36.5, 36.7, 37.0, 37.2, 37.4, 37.6, 37.8, 38.0, 38.2, 38.5, 38.7, 38.9, 39.1, 39.4, 39.6, 39.8, 40.0, 40.3, 40.5, 40.8, 41.0, 41.2, 41.4, 41.7, 41.9, 42.2, 42.4, 42.7, 42.9, 43.2, 43.5, 43.7, 44.0, 44.3, 44.5, 44.7, 45.0, 45.3, 45.6, 45.8, 46.1, 46.4, 46.6, 46.9, 47.2, 47.4, 47.7, 47.9, 48.2, 48.5, 48.7, 49.0, 49.2, 49.5, 49.7, 50.0, 50.3, 50.6, 50.8, 51.1, 51.4, 51.7, 51.9, 52.2, 52.5, 52.7, 53.0, 53.3, 53.5, 53.8, 54.1, 54.3, 54.6, 54.9, 55.1, 55.4, 55.7, 56.0, 56.3, 56.6, 56.9, 57.2, 57.5, 57.9, 58.2, 58.5, 58.8, 59.2, 59.5, 59.8, 60.1, 60.4, 60.7, 61.0, 61.3, 61.6, 61.9, 62.2, 62.5, 62.8, 63.1, 63.4, 63.8, 64.1, 64.4, 64.7, 65.0, 65.4, 65.7, 66.0, 66.4, 66.7, 67.1, 67.4, 67.7, 68.1, 68.4, 68.7, 69.0, 69.3, 69.6, 69.9, 70.2, 70.6, 70.9, 71.2, 71.6, 71.9, 72.2, 72.5, 72.9, 73.2, 73.6, 73.9, 74.3, 74.6, 74.9, 75.2, 75.5, 75.8, 76.2, 76.5, 76.8, 77.2, 77.4, 77.7, 78.0, 78.3, 78.7, 79.0, 79.3, 79.7, 80.0, 80.4, 80.7, 81.1, 81.4, 81.7, 82.1, 82.4, 82.7, 83.0, 83.4, 83.7, 84.1, 84.4, 84.7, 85.1, 85.4, 85.7, 86.1, 86.4, 86.7, 87.1, 87.4, 87.8, 88.1, 88.4, 88.7, 89.1, 89.4, 89.8, 90.1, 90.5, 90.9, 91.3, 91.6, 92.0, 92.4, 92.7, 93.0, 93.4, 93.7, 94.1, 94.5, 94.9, 95.2, 95.6, 95.9, 96.3, 96.7, 97.1, 97.4, 97.8, 98.2, 98.5, 98.9, 99.3, 99.7, 100.0, 100.4, 100.7, 101.0, 101.4, 101.7, 102.1, 102.4, 102.8, 103.2, 103.6, 103.9, 104.3, 104.6, 105.0, 105.4, 105.7, 106.1, 106.4, 106.8, 107.1, 107.5, 107.8, 108.2, 108.6, 108.9, 109.3, 109.7, 110.1, 110.5, 110.8, 111.2, 111.6, 112.0, 112.4, 112.8, 113.2, 113.6, 114.0, 114.4, 114.7, 115.1, 115.5, 115.9, 116.3, 116.7, 117.1, 117.5, 117.9, 118.3, 118.7, 119.1, 119.4, 119.8, 120.2, 120.6, 121.0, 121.4, 121.8, 122.2, 122.6, 122.9, 123.3, 123.7, 124.1, 124.5, 124.9, 125.3, 125.7, 126.0, 126.4, 126.8, 127.2, 127.6, 128.0, 128.4, 128.8, 129.1, 129.5, 129.9, 130.3, 130.7, 131.1, 131.5, 132.0, 132.5, 132.9, 133.3, 133.8, 134.2, 134.6, 135.1, 135.5, 136.0, 136.4, 136.8, 137.2, 137.7, 138.2, 138.6, 139.1, 139.6, 140.0, 140.4, 140.8, 141.2, 141.7, 142.1, 142.5, 142.9, 143.4, 143.8, 144.3, 144.8, 145.3, 145.8, 146.2, 146.7, 147.2, 147.6, 148.1, 148.6, 149.0, 149.5, 150.0, 150.5, 150.9, 151.4, 151.9, 152.5, 152.9, 153.4, 153.8, 154.3, 154.8, 155.3, 155.7, 156.2, 156.7, 157.2, 157.6, 158.1, 158.6, 159.0, 159.5, 160.0, 160.5, 160.9, 161.4, 161.8, 162.3, 162.7, 163.2, 163.8, 164.3, 164.8, 165.3, 165.8, 166.3, 166.8, 167.2, 167.7, 168.2, 168.7, 169.2, 169.7, 170.3, 170.8, 171.4, 171.8, 172.3, 172.9, 173.4, 173.9, 174.4, 174.9, 175.3, 175.9, 176.4, 176.9, 177.4, 177.9, 178.5, 179.0, 179.6, 180.1, 180.7, 181.2, 181.8, 182.3, 182.8, 183.4, 183.9, 184.5, 185.0, 185.5, 186.0, 186.5, 187.1, 187.6, 188.1, 188.6, 189.1, 189.7, 190.2, 190.7, 191.3, 191.8, 192.3, 192.9, 193.5, 194.0, 194.6, 195.1, 195.6, 196.2, 196.7, 197.1, 197.7, 198.2, 198.8, 199.3, 199.8, 200.5, 201.1, 201.6, 202.2, 202.9, 203.5, 204.1, 204.6, 205.2, 205.7, 206.4, 207.0, 207.5, 208.1, 208.8, 209.4, 210.0, 210.6, 211.1, 211.6, 212.1, 212.7, 213.2, 213.8, 214.4, 215.1, 215.8, 216.4, 217.0, 217.6, 218.2, 218.8, 219.4, 220.0, 220.6, 221.2, 221.9, 222.5, 223.3, 223.9, 224.5, 225.1, 225.6, 226.2, 226.8, 227.4, 228.1, 228.6, 229.2, 229.8, 230.5, 231.2, 231.8, 232.4, 233.0, 233.6, 234.3, 235.0, 235.7, 236.4, 237.0, 237.7, 238.3, 239.0, 239.7, 240.5, 241.1, 241.7, 242.5, 243.2, 243.8, 244.5, 245.1, 245.7],
      "mean": [183.12, 213.33, 258.75, 365.33, 180.0, 202.67, 238.75, 238.67, 221.33, 248.12, 284.0, 278.75, 244.67, 216.25, 239.33, 258.0, 261.88, 314.0, 275.0, 213.33, 226.88, 229.33, 262.0, 258.75, 266.0, 226.25, 252.67, 221.25, 268.67, 260.0, 308.12, 258.67, 236.25, 248.0, 250.0, 259.33, 221.33, 240.62, 218.67, 260.62, 216.67, 253.12, 258.67, 287.5, 246.0, 230.67, 248.12, 290.0, 255.0, 342.67, 241.25, 324.67, 292.0, 219.38, 311.33, 226.88, 210.67, 286.25, 292.67, 270.0, 313.75, 345.33, 340.62, 418.67, 230.62, 326.67, 250.0, 297.5, 300.0, 285.0, 259.33, 403.75, 325.33, 310.67, 425.0, 372.67, 383.75, 434.67, 349.38, 360.67, 386.0, 355.62, 518.0, 405.0, 405.33, 437.5, 422.0, 570.0, 546.0, 421.33, 550.62, 683.33, 752.5, 617.33, 625.62, 704.0, 840.0, 806.88, 823.33, 954.38, 1030.0, 938.75, 932.0, 877.33, 733.75, 1148.0, 941.25, 992.67, 1300.62, 1087.33, 1060.67, 1101.88, 1343.33, 1209.38, 1204.67, 1221.25, 1368.0, 1085.33, 1290.0, 1370.67, 1420.0, 1363.33, 1281.88, 1368.67, 1474.67, 1442.5, 1347.33, 1473.75, 1425.33, 1218.75, 1528.0, 1254.38, 1521.33, 1842.0, 1424.38, 1496.67, 1421.88, 1740.0, 1372.5, 1652.0, 2126.0, 1765.62, 1595.33, 1548.75, 2051.33, 1877.5, 2214.0, 1810.0, 1721.88, 1853.33, 1901.25, 1982.0, 2343.12, 2006.0, 2108.67, 1881.88, 2240.0, 2333.12, 2150.67, 1929.38, 2154.0, 1977.33, 2155.0, 2478.0, 2504.38, 1940.0, 2280.62, 2390.67, 2207.5, 2402.67, 1956.0, 2419.38, 2477.33, 2195.62, 2776.0, 2322.5, 2705.33, 2542.0, 2356.25, 2322.67, 2241.25, 2454.67, 2316.88, 2592.0, 2426.0, 2545.0, 2474.67, 2626.88, 2544.0, 2925.0, 2504.67, 2662.67, 2641.88, 2638.67, 2493.12, 2414.67, 2650.62, 2834.67, 2684.67, 3033.12, 2439.33, 2710.62, 2372.0, 2824.38, 2880.67, 3777.33, 2850.0, 3375.33, 2861.88, 3218.67, 2943.75, 2792.0, 3142.5, 2904.0, 2542.0, 3556.88, 2864.67, 3435.0, 3424.0, 2852.5, 3182.67, 2912.0, 3788.12, 2938.0, 2814.38, 3230.67, 3425.62, 3318.0, 3240.67, 3584.38, 3488.67, 3026.25, 3556.0, 3140.62, 3333.33, 3264.67, 3206.25, 2982.67, 3801.25, 2862.67, 3433.75, 3430.67, 3396.0, 3597.5, 3659.33, 3512.5, 3920.67, 3509.38, 3870.67, 3286.0, 3549.38, 3606.0, 3604.38, 3356.0, 3722.5, 3732.0, 3701.25, 3954.0, 3808.0, 3978.12, 4020.67, 3834.38, 4382.0, 4103.75, 3898.67, 3962.0, 4449.38, 4156.0, 3991.88, 4536.0, 4592.5, 4297.33, 3642.0, 3726.88, 4384.67, 4627.5, 4479.33, 4342.5, 4528.0, 4573.33, 3983.12, 5146.0, 4705.0, 4937.33, 4560.0, 4469.33, 5144.67, 4570.62, 4261.33, 4708.75, 4236.67, 4730.62, 4379.33, 4763.75, 4659.33, 4477.33, 5231.25, 4991.33, 4837.5, 5292.07, 5425.62, 5286.73, 5214.0, 5038.75, 5997.4, 4993.12, 4997.33, 5250.62, 5176.0, 5548.0, 4915.0, 5242.67, 5560.06, 5002.67, 4751.25, 4932.67, 4994.67, 4613.12, 5247.33, 5449.44, 5245.33, 5172.5, 5708.0, 6027.33, 5184.38, 5678.67, 6997.0, 5489.33, 4886.88, 5948.0, 5318.0, 4803.75, 5202.07, 5921.31, 5343.33, 5540.12, 5492.07, 5180.0, 5296.67, 5178.67, 5473.81, 6272.67, 4986.88, 4910.0, 4974.38, 4772.67, 5722.0, 6010.0, 5944.07, 6535.0, 6076.07, 6185.06, 6283.47, 5472.67, 6873.88, 5685.4, 6062.5, 5644.0, 6915.81, 6984.8, 5602.07, 7096.38, 6371.33, 7252.69, 6164.67, 6037.5, 8692.93, 7131.4, 6790.69, 7476.2, 6706.94, 7388.2, 7198.25, 7146.73, 6738.07, 6873.75, 6115.4, 7271.38, 7715.53, 7248.94, 8109.67, 7907.62, 7628.67, 7702.27, 7186.38, 7331.47, 8106.5, 6915.47, 8120.19, 8205.47, 6971.47, 7058.31, 8916.93, 7852.12, 7592.8, 8798.31, 8628.2, 7595.53, 8820.88, 8395.47, 9249.69, 6913.47, 9464.75, 8891.67, 10157.13, 10310.38, 9763.07, 6784.5, 8761.0, 7761.38, 7396.07, 8994.4, 10470.0, 8988.27, 9382.94, 9528.33, 9557.81, 12230.67, 11573.81, 11402.0, 8386.87, 9491.0, 9979.2, 9937.38, 11183.27, 11931.31, 8870.93, 11189.87, 10627.5, 10967.87, 11013.12, 11468.73, 9512.94, 10482.53, 11515.27, 9989.19, 12817.47, 11949.44, 9518.4, 10836.12, 11698.67, 10763.93, 10701.69, 12321.4, 13003.94, 12086.67, 10377.38, 11271.27, 11946.8, 11446.88, 13078.73, 12610.81, 13286.87, 11377.56, 12780.13, 12323.4, 11607.56, 13316.87, 12495.81, 12652.73, 12213.31, 12482.73, 12827.0, 12658.73, 12037.27, 13589.62, 13091.47, 14154.62, 13458.13, 12842.62, 13867.4, 16035.0, 13248.88, 13306.13, 15003.94, 14341.47, 13297.69, 12584.0, 16189.6, 15620.94, 17219.0, 15769.69, 14535.47, 16842.25, 17107.6, 17256.27, 16543.38, 16932.93, 15163.44, 16012.87, 15891.5, 17596.93, 15342.07, 18771.56, 15814.2, 19862.25, 16223.53, 18388.44, 14236.73, 19323.6, 19096.62, 18530.33, 18629.06, 18889.6, 19972.19, 20252.93, 19796.0, 20471.6, 19092.27, 19654.06, 20751.67, 21257.88, 19991.6, 22969.12, 19883.53, 20919.6, 21113.5, 22295.6, 20442.25, 21558.93, 22069.06, 23865.6, 21765.0, 24377.25, 25707.0, 22855.31, 25871.67, 24816.62, 21003.6, 23043.67, 23774.12, 25575.6, 25486.0, 23898.93, 22903.5, 21840.93, 25178.33, 25396.62, 25015.0, 27595.38, 25687.67, 24946.56, 25902.33, 24577.81, 23903.6, 24273.6, 24797.88, 22710.2, 27654.12, 27112.33, 26853.5, 25027.67, 26656.33, 26766.62, 30313.67, 26162.25, 25475.0, 25083.44, 26595.0, 27729.67, 25560.31, 25090.33, 27874.06, 28347.0, 28704.69, 24785.53, 27917.0, 29705.38, 26693.67, 29274.12, 32249.67, 26539.75, 33403.67, 27310.93, 28891.62, 30815.0, 32182.88, 31854.33, 34092.25, 32641.0, 35528.33, 34166.0, 29566.33, 31447.88, 33833.6, 28807.88, 29609.67, 29652.25, 32277.0, 29171.53, 35708.5, 29769.67, 34080.31, 32212.33, 30832.19, 34723.0, 36259.0, 33010.38, 32799.67, 34507.25, 35869.67, 34721.0, 36900.33, 34833.0, 34162.25, 32419.0, 39377.25, 33069.0, 36541.62, 35179.0, 34970.33, 31816.0, 30999.0, 34921.0, 34161.67, 35319.12, 35653.0, 36883.0, 32928.5, 35715.0, 36239.75, 36463.67, 33506.0, 37894.33, 37145.0, 35774.75, 36856.33, 38345.38, 37052.33, 35024.75, 33520.93, 26977.81, 35436.33, 34988.33, 42466.0, 29487.0, 38570.94, 33532.33, 29558.5, 34792.33, 33562.87, 32924.75, 33304.27, 38774.75, 38511.0, 37340.38, 36587.67, 36069.67, 37475.38, 35019.67, 38778.5, 32570.33, 38754.75, 35437.6, 33078.33, 38754.12, 37397.0, 43420.38, 33503.67, 35004.06, 35322.33, 39252.33, 36334.12, 32387.0, 41345.38, 38639.67, 37726.62, 36454.33, 39647.25, 36178.27, 37647.0, 41341.62, 38099.67, 37724.75, 39417.67, 41914.12, 37857.0, 47135.0, 39583.5, 40253.0, 39929.75, 38270.33, 41784.12, 41454.93, 35575.67, 38299.75, 32554.93, 51192.25, 41203.0, 38197.81, 44157.0, 37549.0, 43116.0, 38663.67, 40802.25, 41596.33, 41331.62, 40714.33, 42977.67, 44137.88, 45343.67, 41122.88, 36431.67, 40152.88, 34781.0, 41479.67, 40742.88, 38200.27, 37614.12, 37747.0, 42478.5, 39909.0, 42910.38, 41718.33, 39572.33, 40215.38, 38036.33, 40868.5, 41044.33, 37744.69, 43413.0, 40112.33, 41709.12, 40368.33, 40847.88, 41289.67, 43405.38, 37805.67, 43879.0, 42682.88, 44018.93, 44451.0, 43785.67, 43465.38, 44099.67, 45824.33, 51332.88, 47588.33, 44052.88, 44219.67, 44374.75, 46179.67, 44403.67, 43686.0, 48389.67, 46202.88, 43757.67, 45599.75, 45859.67, 47822.33, 49304.12, 44993.67, 44250.38, 38279.67, 44264.75, 43215.0, 48862.88, 49191.0, 41716.33, 45132.19, 48315.67, 51898.5, 39347.67, 43498.5, 39471.67, 44627.67, 45547.88, 48693.0, 47524.12, 52671.0, 43414.12, 35910.93, 42551.0, 43174.75, 44317.0, 45227.25, 46552.33, 50346.0, 48807.67, 38069.6, 44652.25, 44353.67, 52447.88, 46659.0, 54413.5, 46459.67, 50287.0, 51246.62, 60781.0, 48226.62, 50891.67, 53018.5, 51792.33, 49812.25, 55254.33, 56195.0, 46704.12, 42894.33, 56465.38, 54261.67, 56037.88, 52655.0, 55377.67, 59036.62, 54582.33, 46164.69, 48530.33, 47409.06, 57891.67, 49579.67, 52567.25, 57299.67, 47269.75, 55729.67, 53740.38, 64924.33, 54238.33, 61240.38, 48683.0, 55625.38, 63523.0, 60577.25, 52861.67, 68973.66, 54556.62, 58939.0, 57555.38, 57218.33, 60212.25, 63876.33, 54562.33, 60962.88, 70383.66, 52133.5, 53759.6, 58232.25, 52189.0, 60412.88, 59435.0, 56455.0, 57884.75, 62662.33, 52957.25, 62996.33, 56391.0, 53045.0, 54157.67, 63745.38, 60403.0, 59439.12, 54064.33, 60841.0, 52173.0, 51024.93, 62073.5, 61479.0, 70321.0, 60370.33, 55127.88, 62708.33, 64707.0, 61331.62, 54716.33, 58108.5, 61606.33, 56596.62, 69086.34, 63478.33, 70232.88, 72669.66, 62817.88, 60249.0, 60899.75, 64467.0, 66410.34, 60086.0, 62613.0, 60409.75, 54743.67, 67202.88, 58853.67, 64337.25, 67035.0, 62425.67, 73656.0, 64888.33, 62696.62, 69088.34, 69956.0, 67061.66, 64951.67, 63891.62, 63985.0, 72330.38, 63222.33, 74156.0, 69391.0, 52155.67, 66014.12, 57701.67, 71087.88, 67703.0, 65991.0, 63369.67, 64207.0, 58810.38, 74165.66, 61926.0, 72789.0, 61984.75, 65851.0, 72682.34, 68598.5, 67369.0, 64322.88, 68011.66, 62751.62, 67627.66, 63697.88, 63179.67, 64266.33, 64044.12, 70101.66, 66362.25, 59361.0, 75497.88, 76979.0, 78073.0, 69793.5, 72592.34, 78001.62, 74281.0, 66332.25, 68299.66, 73331.66, 68083.5, 90547.66, 69171.0, 68441.66, 80490.38, 73487.66, 81617.66, 73742.88, 65889.66, 72003.5, 62885.0, 59081.62, 70515.66, 70248.34, 77902.25, 83946.34, 90907.88, 73310.34, 76819.12, 71699.0, 73870.34, 79156.62, 70113.66, 81071.0, 65718.34, 80694.75, 85574.34, 71714.12, 85127.0, 90864.34, 72523.5, 79036.34, 70383.5, 74856.34, 73808.5, 80543.0, 78291.66, 78917.25, 70044.34, 70734.75, 94548.34, 77068.5, 79851.66, 81767.66, 77379.75, 70656.34, 91193.5, 80469.0, 92035.38, 78997.66, 81806.34, 89374.75, 73408.34, 71429.12, 91437.0, 96178.5, 85379.6, 78146.34, 91153.5, 95434.34, 77768.5, 73995.0, 89166.62, 66227.66, 91665.0]
    },
    {
      "frames": [0.0, 0.0, 0.1, 0.1, 0.1, 0.2, 0.2, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.9, 0.9, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.8, 2.9, 2.9, 3.0, 3.0, 3.1, 3.1, 3.1, 3.2, 3.2, 3.3, 3.3, 3.4, 3.4, 3.5, 3.5, 3.6, 3.7, 3.7, 3.8, 3.8, 3.9, 3.9, 4.0, 4.0, 4.1, 4.1, 4.2, 4.3, 4.3, 4.4, 4.4, 4.5, 4.5, 4.6, 4.7, 4.7, 4.8, 4.8, 4.9, 5.0, 5.0, 5.1, 5.1, 5.2, 5.3, 5.3, 5.4, 5.4, 5.5, 5.6, 5.6, 5.7, 5.7, 5.8, 5.9, 5.9, 6.0, 6.0, 6.1, 6.2, 6.2, 6.3, 6.3, 6.4, 6.5, 6.5, 6.6, 6.7, 6.7, 6.8, 6.9, 6.9, 7.0, 7.1, 7.1, 7.2, 7.3, 7.3, 7.4, 7.4, 7.5, 7.6, 7.6, 7.7, 7.8, 7.8, 7.9, 8.0, 8.0, 8.1, 8.2, 8.2, 8.3, 8.4, 8.4, 8.5, 8.6, 8.6, 8.7, 8.8, 8.8, 8.9, 9.0, 9.0, 9.1, 9.2, 9.2, 9.3, 9.4, 9.4, 9.5, 9.6, 9.6, 9.7, 9.8, 9.8, 9.9, 10.0, 10.0, 10.1, 10.2, 10.2, 10.3, 10.4, 10.4, 10.5, 10.6, 10.6, 10.7, 10.8, 10.8, 10.9, 11.0, 11.0, 11.1, 11.2, 11.3, 11.3, 11.4, 11.5, 11.5, 11.6, 11.7, 11.7, 11.8, 11.9, 12.0, 12.0, 12.1, 12.2, 12.2, 12.3, 12.4, 12.5, 12.5, 12.6, 12.7, 12.7, 12.8, 12.9, 12.9, 13.0, 13.1, 13.1, 13.2, 13.3, 13.4, 13.4, 13.5, 13.6, 13.6, 13.7, 13.8, 13.9, 13.9, 14.0, 14.1, 14.2, 14.2, 14.3, 14.4, 14.4, 14.5, 14.6, 14.6, 14.7, 14.8, 14.9, 14.9, 15.0, 15.1, 15.1, 15.2, 15.3, 15.4, 15.4, 15.5, 15.6, 15.7, 15.7, 15.8, 15.9, 16.0, 16.0, 16.1, 16.2, 16.3, 16.3, 16.4, 16.5, 16.6, 16.6, 16.7, 16.8, 16.9, 16.9, 17.0, 17.1, 17.2, 17.2, 17.3, 17.4, 17.5, 17.6, 17.6, 17.7, 17.8, 17.9, 18.0, 18.0, 18.1, 18.2, 18.3, 18.4, 18.4, 18.5, 18.6, 18.7, 18.8, 18.8, 18.9, 19.0, 19.1, 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.6, 19.7, 19.8, 19.9, 20.0, 20.1, 20.1, 20.2, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.8, 20.9, 21.0, 21.1, 21.2, 21.3, 21.3, 21.4, 21.5, 21.6, 21.7, 21.7, 21.8, 21.9, 22.0, 22.1, 22.2, 22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.5, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.6, 24.7, 24.8, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.1, 26.2, 26.4, 26.5, 26.6, 26.6, 26.7, 26.8, 26.9, 27.0, 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, 27.7, 27.8, 27.9, 28.0, 28.1, 28.2, 28.4, 28.5, 28.6, 28.7, 28.8, 28.9, 29.0, 29.1, 29.2, 29.4, 29.5, 29.6, 29.7, 29.8, 29.9, 30.1, 30.1, 30.2, 30.3, 30.4, 30.5, 30.7, 30.8, 30.9, 31.1, 31.2, 31.4, 31.5, 31.7, 31.9, 32.0, 32.1, 32.3, 32.5, 32.6, 32.8, 32.9, 33.1, 33.2, 33.4, 33.5, 33.7, 33.8, 34.0, 34.1, 34.3, 34.4, 34.6, 34.7, 34.9, 35.1, 35.2, 35.4, 35.5, 35.7, 35.8, 36.0, 36.1, 36.3, 36.5, 36.7, 36.8, 37.0, 37.2, 37.3, 37.5, 37.7, 37.9, 38.1, 38.2, 38.4, 38.6, 38.8, 39.0, 39.2, 39.4, 39.5, 39.7, 39.9, 40.1, 40.3, 40.4, 40.6, 40.8, 41.0, 41.2, 41.4, 41.6, 41.8, 42.0, 42.2, 42.4, 42.6, 42.8, 43.0, 43.2, 43.5, 43.7, 43.9, 44.2, 44.4, 44.7, 44.9, 45.1, 45.4, 45.6, 45.9, 46.1, 46.3, 46.5, 46.7, 46.9, 47.1, 47.4, 47.6, 47.8, 48.0, 48.3, 48.5, 48.7, 48.9, 49.2, 49.4, 49.6, 49.9, 50.1, 50.3, 50.6, 50.8, 51.0, 51.3, 51.5, 51.8, 52.1, 52.3, 52.5, 52.8, 53.1, 53.3, 53.6, 53.9, 54.1, 54.4, 54.6, 54.9, 55.2, 55.4, 55.7, 56.0, 56.2, 56.5, 56.8, 57.0, 57.3, 57.6, 57.8, 58.1, 58.3, 58.6, 58.9, 59.2, 59.5, 59.8, 60.0, 60.4, 60.6, 60.9, 61.2, 61.5, 61.8, 62.1, 62.3, 62.6, 62.9, 63.2, 63.5, 63.9, 64.2, 64.5, 64.8, 65.1, 65.4, 65.7, 66.0, 66.3, 66.6, 66.9, 67.2, 67.6, 67.9, 68.2, 68.6, 68.9, 69.2, 69.5, 69.8, 70.1, 70.5, 70.8, 71.1, 71.4, 71.7, 72.1, 72.4, 72.7, 73.1, 73.4, 73.8, 74.1, 74.5, 74.8, 75.2, 75.6, 75.9, 76.2, 76.6, 76.9, 77.3, 77.6, 78.0, 78.3, 78.7, 79.1, 79.4, 79.8, 80.2, 80.5, 80.9, 81.3, 81.7, 82.1, 82.4, 82.8, 83.2, 83.5, 83.9, 84.2, 84.6, 85.0, 85.4, 85.7, 86.1, 86.5, 86.8, 87.2, 87.6, 87.9, 88.3, 88.7, 89.1, 89.4, 89.8, 90.2, 90.5, 90.9, 91.2, 91.6, 92.0, 92.4, 92.7, 93.1, 93.4, 93.8, 94.1, 94.5, 94.9, 95.3, 95.7, 96.0, 96.4, 96.8, 97.2, 97.6, 98.0, 98.4, 98.7, 99.0, 99.4, 99.8, 100.1, 100.5, 100.9, 101.2, 101.6, 102.0, 102.3, 102.7, 103.1, 103.5, 103.9, 104.3, 104.7, 105.1, 105.4, 105.8, 106.2, 106.6, 107.0, 107.4, 107.8, 108.2, 108.6, 109.0, 109.4, 109.7, 110.1, 110.4, 110.9, 111.3, 111.7, 112.1, 112.4, 112.9, 113.3, 113.7, 114.1, 114.5, 114.9, 115.4, 115.8, 116.2, 116.6, 117.0, 117.5, 117.9, 118.3, 118.7, 119.1, 119.6, 120.0, 120.4, 120.9, 121.3, 121.7, 122.1, 122.6, 123.0, 123.5, 123.9, 124.3, 124.8, 125.2, 125.6, 126.1, 126.5, 127.0, 127.4, 127.8, 128.3, 128.7, 129.2, 129.6, 130.0, 130.5, 131.0, 131.4, 131.9, 132.4, 132.9, 133.4, 133.9, 134.3, 134.8, 135.3, 135.7, 136.2, 136.7, 137.2, 137.6, 138.0, 138.5, 139.0, 139.4, 139.9, 140.3, 140.8, 141.2, 141.7, 142.2, 142.7, 143.2, 143.6, 144.0, 144.5, 145.0, 145.5, 146.0, 146.5, 146.9, 147.4, 147.9, 148.4, 148.8, 149.3, 149.8, 150.2, 150.7, 151.2, 151.6, 152.1, 152.7, 153.2, 153.7, 154.2, 154.6, 155.2, 155.7, 156.2, 156.6, 157.1, 157.6, 158.1, 158.7, 159.2, 159.7, 160.2, 160.7, 161.2, 161.7, 162.2, 162.7, 163.2, 163.7, 164.2, 164.8, 165.4, 165.9, 166.5, 166.9, 167.5, 168.1, 168.6, 169.2, 169.7, 170.2, 170.8, 171.4, 171.9, 172.4, 173.0, 173.6, 174.1, 174.7, 175.2, 175.8, 176.3, 176.8, 177.3, 177.9, 178.5, 179.0, 179.6, 180.1, 180.6, 181.1, 181.6, 182.2, 182.7, 183.2, 183.7, 184.3, 184.9, 185.5, 186.1, 186.6, 187.2, 187.8, 188.3, 188.9, 189.5, 190.1, 190.7, 191.3, 192.0, 192.6, 193.2, 193.8, 194.4, 195.0, 195.7, 196.3, 196.9, 197.6, 198.2, 198.8, 199.4, 200.0, 200.6, 201.2, 201.8, 202.4, 203.0, 203.7, 204.4, 205.0, 205.7, 206.4, 207.0, 207.6, 208.2, 208.9, 209.5, 210.1, 210.8, 211.5, 212.1, 212.7, 213.3, 214.0, 214.7, 215.3, 215.9, 216.6, 217.3, 218.1, 218.7, 219.4, 220.1, 220.7, 221.5, 222.1, 222.7, 223.4, 224.0, 224.7, 225.4, 226.1, 226.8, 227.5, 228.1, 228.7, 229.4, 230.1, 230.8, 231.5, 232.2, 232.9, 233.5, 234.2, 234.8, 235.5, 236.2, 236.8, 237.6, 238.3, 239.0, 239.7, 240.3, 240.9, 241.6, 242.2, 242.9, 243.7, 244.4, 245.1, 245.8, 246.1, 246.5, 247.0, 247.5, 248.0, 248.6, 249.2, 249.8, 250.4, 251.2, 251.9, 252.6, 253.3, 254.1, 254.9, 255.6, 256.3, 257.1, 257.8],
      "mean": [226.11, 241.76, 320.56, 215.29, 183.33, 229.41, 228.89, 258.24, 275.29, 283.89, 217.65, 219.44, 238.82, 298.33, 287.65, 294.71, 235.56, 198.82, 266.67, 272.35, 310.0, 308.82, 263.53, 242.22, 220.59, 261.11, 281.76, 241.11, 201.76, 234.12, 242.22, 244.71, 267.78, 320.59, 264.44, 220.59, 228.33, 255.29, 242.94, 276.11, 255.29, 292.78, 251.76, 283.33, 277.65, 255.29, 250.56, 321.18, 260.56, 284.12, 278.33, 331.76, 288.24, 283.89, 271.76, 271.11, 271.76, 250.56, 240.59, 267.06, 292.22, 260.0, 324.44, 253.53, 261.67, 303.53, 300.56, 225.29, 301.18, 287.22, 279.41, 282.22, 261.18, 341.67, 331.76, 355.29, 323.33, 393.53, 340.0, 327.65, 379.44, 337.06, 518.82, 475.0, 476.47, 506.11, 458.24, 668.33, 867.65, 667.65, 761.67, 767.65, 987.22, 684.71, 918.33, 741.76, 996.11, 924.12, 818.24, 946.11, 902.94, 955.56, 958.24, 911.67, 845.88, 993.53, 1128.89, 1080.0, 1006.11, 1099.41, 1172.22, 1025.88, 1092.35, 1137.78, 1183.53, 1372.22, 1576.47, 1301.11, 1317.06, 1268.24, 1296.67, 1148.82, 1522.78, 1312.35, 1346.67, 1425.88, 1359.41, 1365.0, 1351.18, 1457.78, 1680.0, 1458.89, 1454.71, 1331.67, 1677.65, 1542.35, 1614.44, 1761.18, 1640.56, 1566.47, 1580.56, 1677.65, 1402.35, 1599.44, 1772.94, 1617.78, 1817.65, 2112.22, 1737.06, 1672.35, 1968.89, 2225.29, 1848.33, 1960.0, 1877.22, 2116.47, 1868.82, 2051.67, 1883.53, 1831.11, 1873.53, 2276.11, 1864.12, 2191.11, 1882.35, 2053.53, 2286.67, 2335.88, 2810.0, 2397.06, 2134.44, 2510.59, 2755.88, 2771.11, 2034.12, 2387.22, 2349.41, 2353.89, 3172.94, 2556.47, 2670.0, 2799.41, 2632.78, 3015.88, 2831.67, 2725.29, 3200.0, 3031.67, 2530.0, 3012.78, 3567.65, 3058.33, 2895.88, 2918.89, 3148.24, 3825.29, 3168.33, 2776.47, 3475.0, 3699.41, 3535.56, 3290.0, 3545.29, 3092.22, 3707.06, 3929.44, 3224.12, 3859.44, 3368.24, 3333.53, 3722.22, 3600.59, 3386.11, 4030.59, 3634.44, 4125.29, 3698.24, 4385.56, 3506.47, 3788.33, 4202.94, 4161.11, 4256.47, 4119.41, 3553.33, 3950.0, 4186.67, 3596.47, 4193.33, 4008.24, 4470.56, 4635.88, 4985.29, 4135.0, 4727.06, 4207.22, 4372.94, 4733.33, 4019.41, 4260.0, 4637.22, 4970.59, 5461.11, 4729.41, 5025.0, 4765.88, 5441.18, 5420.0, 5197.06, 5106.11, 5660.06, 4747.22, 5139.41, 4752.35, 5843.39, 5914.12, 5374.44, 5415.29, 5780.0, 5144.12, 5216.67, 4728.82, 4680.59, 5670.0, 5195.88, 5522.22, 5407.06, 5677.78, 4939.41, 6084.12, 6281.11, 5690.59, 5482.22, 5260.59, 5960.06, 6063.59, 5391.18, 5978.89, 5773.53, 5582.78, 5218.24, 5686.67, 5916.47, 6011.76, 6254.44, 6014.71, 6062.78, 5405.29, 5476.67, 5713.53, 5160.0, 5362.35, 5743.53, 6266.11, 5679.41, 6170.0, 6297.71, 5950.0, 6407.71, 6168.29, 6193.89, 5931.76, 7134.5, 6704.71, 6097.83, 6218.82, 5881.76, 6537.28, 6534.71, 6327.78, 6164.76, 5964.44, 6955.94, 7165.29, 5760.0, 6654.18, 7318.44, 6752.35, 7201.72, 6885.94, 6845.29, 6704.44, 7084.12, 6135.06, 6585.88, 6775.0, 6874.18, 7195.61, 6927.06, 6357.71, 6833.94, 6939.53, 6832.28, 6201.18, 6492.83, 6848.82, 7561.94, 6718.33, 7068.88, 6140.56, 6116.53, 7066.72, 7004.18, 6922.41, 7377.83, 7717.18, 6962.28, 6953.53, 8369.67, 6974.71, 7518.82, 6461.72, 7530.59, 5983.33, 6258.82, 7244.56, 7264.24, 6765.11, 6414.12, 6766.53, 7197.28, 7585.88, 6894.44, 8172.47, 7286.72, 7685.94, 7747.76, 7055.56, 7078.29, 8309.06, 8017.24, 7052.28, 7837.18, 7477.29, 7664.5, 7825.47, 7513.39, 7369.41, 8747.94, 7988.29, 7057.18, 8529.06, 8030.76, 8754.72, 9159.06, 7641.22, 7850.06, 8177.28, 7509.47, 7323.06, 7632.28, 8456.76, 8713.67, 7417.06, 9117.5, 9636.94, 9522.76, 8311.28, 8462.53, 9302.06, 8521.35, 8974.11, 9155.65, 8551.41, 9144.11, 9623.94, 7875.11, 8717.88, 8735.78, 8800.35, 9367.88, 9661.44, 8794.94, 8604.17, 9147.94, 9320.89, 8428.41, 8317.71, 8885.72, 9691.53, 8784.78, 8811.35, 8410.67, 9050.24, 9876.56, 9465.12, 9334.35, 10918.22, 8836.82, 9054.78, 9595.59, 9187.44, 10653.41, 10969.29, 10996.11, 9885.12, 9710.83, 8743.18, 9527.44, 11317.53, 9077.82, 7573.39, 8697.18, 9702.0, 9464.47, 11930.67, 10438.0, 12230.76, 12514.0, 11474.18, 13757.5, 12344.94, 13543.0, 13607.29, 13994.72, 11689.35, 13307.76, 13364.78, 13432.41, 13735.83, 11339.35, 13466.33, 12337.76, 11771.18, 13089.11, 13354.88, 11502.28, 11080.06, 12337.28, 13727.29, 13877.82, 13064.06, 12047.12, 13614.78, 13645.0, 11667.22, 13047.88, 13065.53, 13307.94, 11985.82, 13946.94, 14188.41, 13640.78, 13937.35, 14457.61, 15463.29, 13616.18, 14224.78, 14515.0, 15137.61, 15644.47, 15792.56, 14295.65, 15446.71, 16178.78, 13554.41, 15747.56, 15775.0, 16039.28, 16100.35, 15472.71, 16027.61, 14885.53, 14270.33, 15064.94, 15474.78, 14577.18, 15713.29, 15017.56, 15847.94, 15158.61, 15657.29, 17412.11, 16376.18, 16296.76, 16212.0, 18285.65, 15803.61, 15776.18, 16627.55, 17593.88, 16872.05, 17333.94, 19882.06, 18984.28, 18227.35, 20222.61, 19252.65, 19558.78, 17434.41, 19766.29, 20396.0, 15811.29, 20028.78, 17835.53, 18579.28, 18472.12, 18626.18, 20357.0, 20158.59, 17393.61, 18342.12, 21635.45, 18885.06, 18482.0, 22248.78, 22812.71, 18038.05, 18179.23, 21709.83, 19391.47, 20718.72, 22014.53, 20243.82, 20798.61, 22228.06, 24342.05, 22659.82, 23230.39, 19559.65, 20598.0, 22567.61, 23089.23, 23949.33, 22124.53, 23818.78, 23409.77, 22897.41, 26027.67, 25099.23, 20508.61, 21389.12, 26481.55, 21668.59, 23519.18, 24334.83, 25436.88, 23373.72, 23597.47, 23846.5, 22107.94, 25229.83, 23857.47, 24983.23, 25456.55, 24666.82, 27775.45, 27028.65, 24446.5, 26972.77, 25279.82, 23812.55, 25751.59, 27292.67, 25424.47, 24806.55, 27760.41, 27923.35, 27563.78, 30548.65, 27818.17, 26810.41, 29293.22, 26656.82, 27489.71, 26633.17, 26993.94, 29247.67, 28349.18, 32154.89, 26846.29, 28476.82, 28101.55, 29983.94, 31485.45, 29655.12, 29494.33, 31931.59, 28356.0, 27833.35, 27841.53, 30843.78, 29566.29, 28120.39, 29708.06, 27324.89, 28966.29, 31918.59, 30471.55, 34131.0, 31286.0, 33302.77, 32906.0, 31300.41, 32910.41, 30402.67, 34611.59, 31647.67, 30583.88, 32402.61, 35579.82, 32651.0, 35477.67, 28633.35, 33239.89, 33401.0, 34844.89, 32454.47, 34067.11, 33343.35, 34279.23, 36861.0, 37106.88, 35270.45, 34719.23, 32732.11, 32791.0, 36593.94, 32995.89, 34265.12, 33437.67, 34462.77, 34666.55, 33855.12, 33849.82, 35724.89, 36718.65, 34536.0, 34968.06, 34274.33, 37238.65, 31214.47, 37455.45, 36905.06, 35382.11, 33425.06, 36060.45, 30753.88, 33698.17, 33386.29, 38812.77, 35311.0, 37959.23, 34948.78, 30946.82, 32244.33, 35892.77, 33043.29, 35059.89, 39986.88, 34381.0, 36316.88, 32866.0, 34975.71, 33412.12, 36564.89, 39838.65, 35253.22, 38046.88, 36084.89, 31410.41, 34582.77, 34513.22, 35696.29, 34364.89, 37622.18, 32716.0, 35911.53, 35715.65, 35354.83, 37367.47, 36572.67, 34072.18, 41168.22, 36595.71, 38252.11, 37378.65, 38936.29, 34583.22, 40670.41, 39893.72, 37020.94, 38242.61, 36086.23, 41332.18, 39584.89, 37103.35, 33670.95, 37913.94, 32287.67, 39137.47, 34958.65, 43349.33, 42534.53, 36866.0, 32662.18, 40873.78, 42153.35, 38430.41, 39676.5, 42444.53, 37109.28, 45280.41, 46793.78, 38818.65, 39228.72, 40971.0, 42349.82, 39434.89, 43824.53, 36572.61, 42421.59, 36098.78, 43953.94, 36643.35, 47043.22, 41303.29, 42277.67, 41352.77, 43880.45, 45696.88, 44571.0, 40058.22, 43262.77, 43150.45, 42325.06, 40762.61, 46703.94, 45299.23, 44488.22, 48249.23, 41184.89, 44965.12, 42973.72, 44225.12, 42341.0, 41569.82, 43187.47, 45338.22, 47313.94, 48004.89, 53230.41, 47696.0, 54214.53, 45235.12, 50597.67, 46285.71, 48457.11, 49545.71, 51137.11, 51367.47, 49534.53, 51166.55, 48249.23, 45614.89, 49381.0, 49458.78, 48559.82, 46891.59, 46701.55, 45871.0, 47029.33, 50795.12, 53429.89, 50097.47, 51028.65, 44552.11, 48738.65, 50190.45, 57765.12, 49453.78, 47089.82, 50270.45, 45642.77, 52465.65, 53194.89, 42210.41, 52662.11, 47891.0, 50732.67, 51894.53, 53056.88, 49098.22, 47768.06, 54129.89, 57051.59, 52126.0, 51372.77, 54922.18, 47961.0, 51649.82, 57748.78, 58052.77, 48086.0, 54258.65, 52877.47, 58955.45, 55292.77, 57422.67, 52975.12, 51461.55, 56519.23, 52599.89, 54731.59, 52356.29, 51668.78, 51988.06, 56566.55, 59668.06, 56984.33, 65643.94, 61701.0, 53401.0, 49639.82, 66034.89, 57342.18, 62273.22, 54559.23, 57640.41, 56983.22, 65869.82, 49857.11, 56305.71, 59367.11, 66358.06, 57374.53, 53976.55, 61556.88, 61129.89, 57404.53, 55697.67, 60536.88, 61209.89, 63442.18, 55587.47, 61961.0, 61858.65, 54334.33, 55021.59, 58294.89, 64079.23, 52318.65, 55444.33, 55716.29, 66789.89, 59386.88, 66883.22, 65160.41, 60499.23, 61949.33, 63859.82, 61673.22, 59562.77, 64423.78, 64518.06, 67341.0, 67771.55, 71811.59, 65902.66, 72046.3, 62969.89, 64838.06, 71549.82, 73644.89, 62408.06, 71534.34, 61598.06, 74471.55, 67923.94, 59218.78, 75572.18, 68347.47, 70454.89, 63813.94, 64624.33, 72859.82, 71978.22, 70785.12, 68486.3, 71528.78, 76217.47, 68043.78, 69112.77, 67199.89, 69849.23, 73685.7, 69397.11, 72139.82, 76388.22, 70193.94, 70226.0, 66459.23, 70183.35, 74126.0, 73246.88, 68649.89, 73434.53, 76003.22, 77136.88, 76034.34, 70367.47, 78126.88, 73337.11, 73600.41, 79748.22, 66533.35, 75574.89, 72997.47, 67813.35, 84782.66, 77069.82, 74395.45, 79583.94, 67861.0, 72593.94, 77161.0, 77676.55, 76601.0, 80401.0, 74955.7, 74073.22, 76567.47, 73338.65, 74478.78, 76522.18, 73135.45, 69815.7, 84448.78, 83585.7, 82682.66, 68972.18, 76033.35, 67912.11, 75023.94, 76016.55, 71322.77, 73689.34, 86299.23, 76985.7, 80081.0, 55060.41, 38006.55, 49812.77, 61358.78, 58312.18, 69840.41, 64973.78, 68838.06, 71029.89, 80209.82, 77733.78, 75510.41, 81216.3, 85556.0, 88412.77, 83157.11, 73155.12, 85482.66, 84348.65, 75281.59]
    },
    {
      "frames": [0.0, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.3, 0.3, 0.4, 0.4, 0.4, 0.5, 0.5, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.8, 0.8, 0.9, 0.9, 0.9, 1.0, 1.0, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.9, 2.9, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.3, 3.3, 3.4, 3.4, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.8, 3.8, 3.9, 4.0, 4.0, 4.1, 4.1, 4.2, 4.2, 4.3, 4.3, 4.4, 4.4, 4.5, 4.6, 4.6, 4.7, 4.7, 4.8, 4.8, 4.9, 5.0, 5.0, 5.1, 5.1, 5.2, 5.3, 5.3, 5.4, 5.4, 5.5, 5.5, 5.6, 5.7, 5.7, 5.8, 5.8, 5.9, 6.0, 6.0, 6.1, 6.1, 6.2, 6.3, 6.3, 6.4, 6.4, 6.5, 6.6, 6.6, 6.7, 6.8, 6.8, 6.9, 7.0, 7.0, 7.1, 7.1, 7.2, 7.3, 7.3, 7.4, 7.5, 7.5, 7.6, 7.7, 7.7, 7.8, 7.9, 8.0, 8.0, 8.1, 8.2, 8.2, 8.3, 8.4, 8.4, 8.5, 8.6, 8.6, 8.7, 8.8, 8.8, 8.9, 9.0, 9.1, 9.1, 9.2, 9.3, 9.3, 9.4, 9.5, 9.5, 9.6, 9.7, 9.8, 9.8, 9.9, 10.0, 10.0, 10.1, 10.2, 10.3, 10.3, 10.4, 10.5, 10.5, 10.6, 10.7, 10.8, 10.8, 10.9, 11.0, 11.1, 11.2, 11.2, 11.3, 11.4, 11.5, 11.6, 11.6, 11.7, 11.8, 11.9, 11.9, 12.0, 12.1, 12.2, 12.3, 12.3, 12.4, 12.5, 12.6, 12.7, 12.8, 12.9, 12.9, 13.0, 13.1, 13.2, 13.3, 13.4, 13.4, 13.5, 13.6, 13.7, 13.8, 13.8, 13.9, 14.0, 14.1, 14.2, 14.3, 14.4, 14.4, 14.5, 14.6, 14.7, 14.8, 14.9, 15.0, 15.1, 15.1, 15.2, 15.3, 15.4, 15.5, 15.6, 15.7, 15.8, 15.8, 15.9, 16.0, 16.1, 16.2, 16.2, 16.3, 16.4, 16.5, 16.6, 16.7, 16.7, 16.8, 16.9, 17.0, 17.1, 17.2, 17.2, 17.3, 17.4, 17.5, 17.6, 17.6, 17.7, 17.8, 17.9, 18.0, 18.0, 18.1, 18.2, 18.3, 18.4, 18.5, 18.5, 18.6, 18.7, 18.8, 18.9, 19.0, 19.0, 19.1, 19.2, 19.3, 19.4, 19.5, 19.6, 19.6, 19.7, 19.8, 19.9, 20.0, 20.1, 20.1, 20.2, 20.3, 20.4, 20.5, 20.5, 20.6, 20.7, 20.8, 20.9, 21.0, 21.0, 21.1, 21.2, 21.3, 21.4, 21.5, 21.5, 21.6, 21.7, 21.8, 21.9, 22.0, 22.0, 22.1, 22.2, 22.3, 22.4, 22.5, 22.5, 22.6, 22.7, 22.8, 22.9, 23.0, 23.1, 23.2, 23.2, 23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.1, 26.2, 26.3, 26.4, 26.5, 26.6, 26.7, 26.8, 26.9, 26.9, 27.0, 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, 27.7, 27.8, 27.9, 28.0, 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, 28.8, 28.9, 29.0, 29.0, 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, 29.9, 30.0, 30.1, 30.2, 30.3, 30.4, 30.5, 30.6, 30.7, 30.8, 30.9, 31.0, 31.1, 31.2, 31.3, 31.4, 31.5, 31.6, 31.7, 31.8, 31.9, 32.0, 32.1, 32.2, 32.3, 32.4, 32.5, 32.6, 32.7, 32.8, 32.9, 33.1, 33.2, 33.3, 33.4, 33.5, 33.6, 33.7, 33.9, 34.0, 34.1, 34.2, 34.4, 34.5, 34.6, 34.8, 34.9, 35.0, 35.2, 35.3, 35.5, 35.6, 35.7, 35.9, 36.0, 36.1, 36.3, 36.4, 36.5, 36.7, 36.8, 36.9, 37.1, 37.2, 37.3, 37.5, 37.6, 37.8, 37.9, 38.0, 38.2, 38.3, 38.5, 38.6, 38.7, 38.9, 39.0, 39.2, 39.3, 39.5, 39.6, 39.8, 39.9, 40.1, 40.2, 40.4, 40.5, 40.7, 40.8, 41.0, 41.2, 41.3, 41.5, 41.6, 41.8, 42.0, 42.1, 42.3, 42.5, 42.6, 42.8, 43.0, 43.1, 43.3, 43.5, 43.6, 43.8, 44.0, 44.1, 44.3, 44.5, 44.7, 44.8, 45.0, 45.2, 45.3, 45.5, 45.7, 45.9, 46.0, 46.2, 46.4, 46.6, 46.8, 47.0, 47.2, 47.4, 47.6, 47.8, 48.0, 48.2, 48.4, 48.6, 48.8, 49.0, 49.2, 49.4, 49.7, 49.9, 50.1, 50.4, 50.6, 50.8, 51.1, 51.3, 51.5, 51.7, 52.0, 52.3, 52.5, 52.7, 53.0, 53.2, 53.4, 53.6, 53.9, 54.1, 54.4, 54.6, 54.8, 55.1, 55.4, 55.7, 56.0, 56.2, 56.5, 56.8, 57.1, 57.3, 57.6, 57.9, 58.2, 58.5, 58.8, 59.1, 59.4, 59.7, 59.9, 60.2, 60.5, 60.7, 61.0, 61.3, 61.6, 61.9, 62.2, 62.5, 62.8, 63.1, 63.4, 63.7, 64.0, 64.3, 64.5, 64.9, 65.2, 65.5, 65.8, 66.1, 66.4, 66.7, 67.1, 67.4, 67.7, 68.0, 68.4, 68.7, 69.0, 69.3, 69.6, 70.0, 70.3, 70.6, 71.0, 71.3, 71.7, 72.0, 72.3, 72.6, 73.0, 73.3, 73.6, 73.9, 74.3, 74.6, 75.0, 75.3, 75.6, 75.9, 76.3, 76.6, 76.9, 77.3, 77.6, 77.9, 78.3, 78.7, 79.0, 79.3, 79.7, 80.0, 80.4, 80.7, 81.1, 81.4, 81.8, 82.1, 82.5, 82.8, 83.2, 83.6, 84.0, 84.3, 84.6, 85.0, 85.3, 85.7, 86.0, 86.4, 86.8, 87.2, 87.5, 87.9, 88.2, 88.6, 89.0, 89.4, 89.8, 90.1, 90.4, 90.8, 91.2, 91.6, 92.0, 92.3, 92.7, 93.1, 93.5, 93.9, 94.3, 94.7, 95.1, 95.4, 95.8, 96.2, 96.6, 97.0, 97.5, 97.9, 98.3, 98.7, 99.1, 99.5, 99.9, 100.3, 100.7, 101.1, 101.6, 102.0, 102.4, 102.8, 103.2, 103.6, 104.0, 104.4, 104.8, 105.2, 105.7, 106.1, 106.5, 106.9, 107.4, 107.8, 108.3, 108.7, 109.1, 109.5, 109.9, 110.3, 110.8, 111.2, 111.6, 112.1, 112.5, 113.0, 113.5, 113.9, 114.3, 114.7, 115.2, 115.6, 116.0, 116.5, 116.9, 117.3, 117.8, 118.3, 118.7, 119.2, 119.7, 120.1, 120.6, 121.0, 121.5, 122.0, 122.4, 122.9, 123.4, 123.9, 124.4, 124.8, 125.3, 125.8, 126.3, 126.8, 127.2, 127.7, 128.2, 128.6, 129.1, 129.6, 130.1, 130.6, 131.1, 131.6, 132.1, 132.5, 132.8, 133.2, 133.6, 134.0, 134.4, 134.9, 135.4, 135.9, 136.4, 136.9, 137.5, 138.0, 138.6, 139.1, 139.7, 140.3, 140.7, 141.3, 141.9, 142.3, 142.6, 142.9, 143.3, 143.7, 144.2, 144.6, 145.1, 145.6, 146.1, 146.7, 147.2, 147.8, 148.3, 148.9, 149.5, 150.0, 150.5, 151.0, 151.5, 152.1, 152.6, 153.1, 153.6, 154.1, 154.6, 155.1, 155.6, 156.2, 156.7, 157.1, 157.6, 158.1, 158.5, 159.0, 159.5, 160.1, 160.6, 161.1, 161.7, 162.2, 162.7, 163.2, 163.7, 164.3, 164.8, 165.4, 165.9, 166.5, 167.1, 167.6, 168.2, 168.8, 169.3, 169.8, 170.4, 171.0, 171.6, 172.2, 172.8, 173.3, 173.8, 174.4, 175.0, 175.6, 176.1, 176.7, 177.2, 177.8, 178.4, 178.9, 179.5, 180.1, 180.7, 181.3, 181.8, 182.4, 183.0, 183.6, 184.2, 184.8, 185.4, 186.0, 186.7, 187.3, 187.9, 188.5, 189.1, 189.8, 190.4, 190.9, 191.5, 192.1, 192.7, 193.3, 194.0, 194.6, 195.2, 195.8, 196.4, 197.0, 197.6, 198.2, 198.8, 199.4, 200.0, 200.7, 201.3, 201.9, 202.5, 203.1, 203.8, 204.4, 205.0, 205.6, 206.2, 206.9, 207.5, 208.1, 208.7, 209.4, 210.1, 210.8, 211.4, 212.0, 212.7, 213.4, 214.1, 214.7, 215.3, 216.0, 216.6, 217.3, 217.9, 218.5, 219.2, 219.8, 220.5, 221.2, 221.8, 222.5, 223.2, 223.8, 224.5, 225.1, 225.8, 226.5, 227.1, 227.8, 228.4, 229.2, 229.9, 230.6, 231.3, 232.0, 232.7, 233.5, 234.2, 234.9, 235.6, 236.3, 237.0, 237.8, 238.5, 239.2, 239.9, 240.6, 241.3, 242.0, 242.7, 243.5, 244.2, 244.9, 245.6, 246.3, 246.8, 247.2, 247.8, 248.3, 248.9, 249.6, 250.2, 250.9, 251.6, 252.3, 253.0, 253.8, 254.6, 255.4, 256.2, 256.9, 257.6, 258.5, 259.2],
      "mean": [213.0, 231.58, 314.0, 170.0, 220.0, 234.21, 213.68, 264.0, 286.32, 244.0, 242.11, 230.53, 259.5, 264.74, 292.0, 235.26, 225.0, 256.32, 252.11, 239.0, 245.79, 234.0, 249.47, 274.74, 325.0, 254.21, 261.0, 233.16, 237.5, 281.58, 234.21, 211.5, 250.0, 268.0, 308.42, 218.42, 287.5, 242.63, 305.5, 276.32, 364.5, 211.58, 283.16, 229.0, 288.42, 243.5, 242.11, 292.11, 271.5, 254.21, 341.0, 343.68, 353.68, 300.5, 284.74, 318.0, 302.11, 251.5, 324.74, 282.11, 272.0, 275.79, 304.5, 285.26, 335.79, 248.0, 310.0, 343.0, 464.21, 386.5, 527.89, 580.53, 514.5, 652.63, 549.0, 605.79, 603.68, 549.0, 684.21, 657.5, 662.11, 603.0, 595.79, 677.89, 627.0, 623.68, 960.5, 694.74, 805.26, 710.0, 895.79, 771.5, 808.95, 656.0, 806.84, 751.58, 730.5, 718.95, 838.5, 828.95, 864.74, 715.5, 939.47, 762.0, 876.84, 843.16, 917.0, 802.63, 857.0, 909.47, 994.5, 909.47, 846.32, 856.0, 1198.42, 1089.5, 1076.32, 938.95, 1067.0, 1061.05, 854.0, 973.68, 1042.0, 1025.26, 1135.79, 1098.0, 1133.16, 1241.5, 1117.37, 1210.53, 1134.5, 1194.74, 1290.0, 1345.26, 1320.0, 1114.21, 1189.47, 1214.5, 1241.58, 1334.0, 1368.42, 1319.47, 1431.5, 1326.32, 1414.5, 1437.37, 1319.5, 1355.26, 1475.26, 1328.0, 1400.0, 1594.5, 1319.47, 1400.53, 1575.0, 1705.26, 1462.5, 1656.84, 1649.47, 1750.5, 1495.26, 1561.0, 1539.47, 1649.0, 1614.74, 1745.26, 1647.0, 1885.79, 1735.5, 1527.37, 1711.05, 1817.0, 1664.74, 1868.5, 1587.89, 1654.5, 1727.37, 2064.21, 1813.0, 1931.05, 2193.0, 1885.79, 2206.32, 1735.5, 1731.58, 2025.0, 2002.11, 1974.5, 1884.21, 1923.68, 2004.0, 1758.95, 1896.5, 1782.11, 2155.79, 2076.0, 2522.63, 2201.5, 2335.26, 2294.74, 2281.0, 2058.95, 2536.5, 2321.05, 2516.0, 2237.89, 2233.16, 2614.0, 2364.21, 2215.0, 2227.89, 2629.47, 2883.0, 2598.95, 2647.5, 2633.68, 2691.0, 2377.89, 2671.58, 2813.5, 2868.42, 2660.5, 2890.0, 2628.42, 2729.5, 2669.47, 2394.0, 3042.11, 2918.5, 2908.95, 3174.74, 2941.5, 2808.42, 3489.5, 3052.63, 3316.84, 3209.0, 3131.05, 2939.0, 3201.05, 3439.5, 2902.63, 3362.11, 3376.0, 2944.74, 3185.0, 3395.79, 3487.37, 3390.5, 3293.68, 3423.5, 3561.05, 3419.47, 3566.5, 3824.74, 3538.5, 3217.37, 3139.5, 3282.11, 3657.37, 3789.0, 3418.42, 3899.0, 3386.32, 3967.37, 3992.5, 3590.0, 3633.5, 3905.79, 4153.5, 3672.11, 3716.84, 4073.0, 4054.74, 4200.5, 4371.58, 3981.58, 3932.0, 4352.63, 4508.5, 4270.0, 4312.0, 4146.32, 4748.95, 4291.0, 4451.05, 4835.5, 4413.68, 4364.74, 4368.5, 5067.37, 4956.5, 4763.68, 4949.5, 4403.68, 4617.89, 4913.0, 5292.63, 4653.5, 4162.63, 4568.95, 4630.5, 5040.53, 5383.5, 4887.89, 5227.89, 4703.5, 5506.32, 5267.0, 5026.84, 5559.0, 5331.05, 5022.63, 5282.0, 5186.84, 5792.5, 5288.42, 5973.68, 5285.0, 5961.05, 5971.05, 5074.74, 5559.5, 5617.37, 5567.89, 5501.0, 5624.74, 5604.0, 5325.26, 5734.26, 5949.5, 6147.89, 5735.5, 5501.05, 5728.0, 5855.26, 5889.53, 5422.0, 5706.84, 4970.5, 5330.58, 5365.79, 5676.0, 6762.26, 5672.0, 5542.11, 5409.0, 5824.74, 5740.0, 5981.0, 6661.11, 6643.05, 6972.21, 6906.37, 6880.05, 6013.68, 5908.5, 6523.21, 6043.16, 6816.6, 6991.21, 6490.05, 6231.11, 5848.5, 7033.84, 6911.63, 5686.55, 7192.21, 6543.0, 6597.89, 6367.0, 7050.15, 6525.26, 6106.05, 6186.89, 6419.5, 6258.47, 5939.53, 7082.05, 7256.47, 6785.05, 6861.16, 6087.95, 6173.0, 5474.74, 7638.2, 6344.21, 7055.55, 6694.74, 6433.21, 6381.05, 7043.79, 7262.15, 8104.47, 7017.37, 7149.05, 6513.21, 7409.1, 7900.68, 6539.53, 5996.0, 7253.79, 7115.6, 6351.05, 6908.0, 6898.47, 7237.0, 7022.55, 7415.37, 6395.55, 6065.26, 6466.89, 6200.0, 7053.16, 6918.1, 6275.32, 6740.5, 7097.42, 7436.95, 7320.55, 6586.95, 6485.0, 7303.79, 6712.74, 6457.5, 6491.11, 7196.6, 7167.37, 6730.1, 7359.63, 7957.58, 6490.0, 7039.0, 6847.5, 7153.26, 7415.42, 6676.55, 6386.84, 7784.6, 8149.16, 6814.0, 8073.26, 6783.68, 8113.7, 8537.58, 7456.1, 7413.26, 6989.0, 7059.15, 7523.79, 8089.75, 7095.84, 8071.21, 7508.1, 8556.05, 8375.25, 7840.21, 9410.8, 7922.21, 9436.63, 8230.7, 9825.63, 9140.35, 9903.11, 9892.11, 9697.95, 10537.95, 8711.25, 9404.63, 9945.95, 11276.89, 8394.42, 10797.1, 9143.42, 10318.55, 8998.16, 9056.0, 9781.9, 10027.21, 9502.35, 10112.95, 9206.75, 11894.84, 10761.05, 10000.9, 10400.47, 10185.45, 9871.47, 10613.16, 10767.1, 10659.0, 10319.4, 9906.26, 11052.15, 10482.58, 10908.89, 10419.95, 11203.68, 13030.7, 10838.0, 11681.68, 11510.55, 12977.58, 10115.0, 11027.42, 11067.47, 12476.7, 10423.58, 12496.75, 12244.89, 12896.25, 11963.32, 10768.37, 12867.25, 13250.26, 12922.75, 13393.95, 12810.16, 12018.6, 14009.74, 12517.7, 12448.11, 12142.6, 12742.79, 12896.47, 12685.65, 14694.42, 13229.75, 15140.32, 13767.63, 13176.75, 13928.74, 12949.1, 14081.37, 13742.85, 13497.58, 12262.74, 14803.9, 13874.95, 14471.7, 15930.89, 14822.42, 14751.9, 14841.37, 15519.9, 15529.26, 15555.85, 14792.0, 15951.95, 15773.85, 14890.84, 15766.45, 14602.32, 15798.84, 16301.0, 15078.79, 15298.45, 17742.05, 16406.16, 17502.4, 17306.68, 16186.9, 17437.84, 15973.8, 17291.42, 16165.53, 16275.35, 19862.53, 18718.45, 17570.84, 18561.47, 18163.45, 16833.95, 15119.15, 18591.0, 16909.85, 19502.0, 18627.79, 16306.8, 18277.74, 20934.5, 22376.79, 20996.26, 21755.5, 20061.95, 20294.5, 21403.63, 19564.45, 19530.37, 22125.74, 21799.9, 20783.05, 22302.45, 21636.21, 21524.16, 22888.5, 21461.53, 19470.4, 19277.26, 18992.47, 20314.0, 20917.26, 22242.0, 24974.16, 21362.95, 21253.58, 22528.84, 25711.0, 20687.74, 23269.5, 22248.84, 19694.11, 23100.0, 23137.84, 26094.5, 24568.89, 24730.5, 21335.68, 25263.58, 24890.0, 24315.74, 23049.5, 24373.05, 26532.05, 25691.0, 23481.53, 25666.95, 21987.26, 26404.0, 26137.84, 26185.21, 25618.5, 27300.42, 25700.4, 28183.11, 25549.42, 27216.5, 24537.74, 26045.0, 28842.05, 25939.0, 24412.0, 25449.32, 29103.5, 28505.74, 26720.0, 27266.79, 24036.74, 28414.5, 26178.89, 26870.45, 26687.32, 28563.58, 27688.0, 29344.63, 29315.5, 27921.53, 27391.5, 28590.47, 26473.63, 29011.45, 29457.84, 29574.0, 28939.42, 29893.63, 30307.5, 28945.74, 29261.45, 29994.16, 30551.5, 30655.74, 30534.16, 25910.45, 28868.89, 28883.5, 30989.95, 31768.37, 32254.5, 29562.05, 32926.0, 31007.84, 27899.0, 31093.63, 29380.47, 33229.0, 31391.53, 31663.0, 33097.84, 27870.95, 30773.5, 30717.32, 31900.0, 32132.05, 34958.0, 32095.74, 30798.84, 35561.0, 31196.26, 36797.0, 32842.05, 33253.63, 33381.5, 33135.74, 34522.0, 34526.79, 33802.58, 36075.0, 36960.47, 35033.5, 30520.47, 34813.5, 33735.74, 34782.05, 34498.5, 36428.37, 37216.5, 37346.26, 38502.05, 35754.45, 32915.74, 38387.5, 32924.68, 34387.9, 36252.58, 35842.05, 38888.0, 37020.47, 39780.5, 36493.63, 36572.05, 35545.0, 40537.32, 39658.0, 36478.89, 36007.5, 39935.21, 36049.37, 34635.0, 37883.63, 40127.5, 34199.95, 40499.95, 39596.5, 40424.16, 40929.0, 36836.26, 39117.5, 37271.0, 41801.0, 37949.5, 36690.47, 35824.45, 42452.58, 37288.37, 39711.5, 42977.32, 42417.5, 38766.26, 40364.68, 41729.5, 41237.84, 40262.0, 40239.95, 42450.5, 41759.95, 44753.11, 39657.5, 44166.26, 45373.5, 40366.79, 41807.32, 45305.5, 44108.89, 41381.5, 45452.05, 41282.0, 42461.53, 39712.53, 44028.5, 39998.37, 48744.5, 47695.21, 48969.95, 40400.5, 45165.74, 39803.95, 32776.21, 34547.5, 35713.63, 38318.37, 39408.0, 40476.26, 41114.0, 46401.53, 47352.58, 48593.0, 47206.26, 50220.5, 50503.11, 51812.58, 54355.0, 50307.84, 46488.5, 46059.42, 52556.5, 45193.11, 33387.32, 28425.5, 34105.74, 38173.5, 37758.37, 39936.79, 41203.0, 42704.68, 50868.0, 49941.53, 51334.0, 57201.53, 50181.0, 52827.0, 50192.58, 49081.5, 44673.63, 47766.26, 48576.5, 51305.21, 48602.5, 49273.11, 43898.5, 42684.68, 47302.58, 50486.5, 44518.37, 51752.5, 50689.42, 43821.53, 43226.5, 42481.53, 40399.5, 47763.63, 48936.5, 44215.74, 53514.68, 50492.95, 53944.16, 45553.5, 48091.47, 53837.84, 46079.5, 51194.16, 54875.0, 50231.0, 51203.11, 55186.0, 52848.89, 54885.0, 53765.74, 57910.0, 50502.58, 48581.53, 56723.0, 57373.63, 58239.45, 56988.37, 57503.63, 50051.5, 48567.84, 58050.45, 54721.53, 61320.5, 49396.79, 53230.47, 52293.0, 53748.89, 59365.0, 48736.26, 51619.95, 67494.0, 54528.37, 57944.5, 52326.79, 49600.5, 60279.95, 57403.63, 57284.0, 61261.53, 53382.0, 57448.37, 60511.53, 62526.0, 60611.53, 56450.0, 55606.79, 58396.5, 63246.26, 57717.32, 58226.0, 58548.37, 53790.5, 59435.74, 66837.31, 60967.5, 55096.26, 60564.5, 54472.05, 56606.26, 61282.5, 60367.32, 62090.0, 58845.21, 55086.45, 65585.73, 60997.32, 57128.0, 61385.74, 58656.95, 65616.27, 60006.79, 51584.0, 62771.53, 59461.0, 69532.05, 55894.0, 58956.26, 58894.16, 62934.5, 61728.89, 68833.0, 68331.0, 57265.21, 67247.0, 65669.95, 71566.5, 63075.21, 53972.5, 71987.31, 66113.63, 57498.5, 64835.21, 58207.5, 69132.05, 58658.89, 67278.5, 62812.05, 67494.5, 69989.95, 67756.5, 62565.21, 60945.21, 65840.0, 62895.74, 65434.0, 69004.16, 67382.0, 68913.0, 65292.05, 70891.5, 67032.05, 70907.31, 61347.5, 70834.16, 75760.0, 75994.69, 62133.0, 71148.37, 70812.58, 73350.0, 71599.95, 72173.0, 74657.31, 64379.42, 70324.5, 71742.58, 68038.0, 72123.1, 73477.5, 72843.63, 71156.27, 67322.5, 75994.69, 49916.95, 41756.79, 48995.21, 56859.0, 60827.32, 63008.0, 68287.31, 63856.5, 67202.58, 75278.9, 70622.0, 69732.58, 74431.5, 82019.95, 76193.63, 68057.0, 77291.0, 76072.0, 80643.63, 75767.31]
    }
  ],
  "0.96875": [{"frames":[0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 3.0, 3.0, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.4, 3.4, 3.5, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.7, 3.8, 3.8, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.1, 4.1, 4.2, 4.2, 4.2, 4.3, 4.3, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.6, 4.6, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.9, 4.9, 5.0, 5.0, 5.0, 5.1, 5.1, 5.2, 5.2, 5.2, 5.3, 5.3, 5.4, 5.4, 5.4, 5.5, 5.5, 5.6, 5.6, 5.6, 5.7, 5.7, 5.8, 5.8, 5.8, 5.9, 5.9, 6.0, 6.0, 6.0, 6.1, 6.1, 6.2, 6.2, 6.3, 6.3, 6.3, 6.4, 6.4, 6.5, 6.5, 6.5, 6.6, 6.6, 6.7, 6.7, 6.7, 6.8, 6.8, 6.9, 6.9, 7.0, 7.0, 7.0, 7.1, 7.1, 7.2, 7.2, 7.2, 7.3, 7.3, 7.4, 7.4, 7.5, 7.5, 7.5, 7.6, 7.6, 7.7, 7.7, 7.8, 7.8, 7.8, 7.9, 7.9, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.3, 8.3, 8.4, 8.4, 8.4, 8.5, 8.5, 8.6, 8.6, 8.7, 8.7, 8.7, 8.8, 8.8, 8.9, 8.9, 9.0, 9.0, 9.0, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.7, 9.7, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.1, 10.1, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.5, 10.5, 10.6, 10.6, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.7, 11.7, 11.8, 11.8, 11.9, 11.9, 12.0, 12.0, 12.0, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.7, 12.8, 12.9, 12.9, 12.9, 13.0, 13.0, 13.1, 13.2, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.2, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.0, 17.1, 17.2, 17.2, 17.3, 17.3, 17.4, 17.4, 17.5, 17.5, 17.6, 17.7, 17.7, 17.8, 17.8, 17.9, 17.9, 18.0, 18.0, 18.1, 18.1, 18.2, 18.3, 18.3, 18.4, 18.4, 18.5, 18.6, 18.6, 18.7, 18.7, 18.8, 18.8, 18.9, 19.0, 19.0, 19.1, 19.1, 19.2, 19.3, 19.3, 19.4, 19.4, 19.5, 19.5, 19.6, 19.6, 19.7, 19.8, 19.8, 19.9, 19.9, 20.0, 20.0, 20.1, 20.2, 20.2, 20.3, 20.4, 20.5, 20.5, 20.6, 20.6, 20.7, 20.8, 20.8, 20.9, 20.9, 21.0, 21.1, 21.1, 21.2, 21.3, 21.3, 21.4, 21.5, 21.6, 21.6, 21.7, 21.8, 21.8, 21.9, 22.0, 22.1, 22.2, 22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.7, 22.8, 22.9, 23.0, 23.1, 23.1, 23.2, 23.3, 23.4, 23.5, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.1, 26.2, 26.3, 26.4, 26.5, 26.6, 26.7, 26.8, 26.9, 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, 27.7, 27.8, 28.0, 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.7, 28.8, 28.9, 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, 30.0, 30.1, 30.2, 30.3, 30.5, 30.6, 30.7, 30.8, 30.9, 31.1, 31.2, 31.3, 31.5, 31.6, 31.7, 31.8, 31.9, 32.1, 32.2, 32.3, 32.5, 32.6, 32.7, 32.9, 33.0, 33.1, 33.3, 33.4, 33.6, 33.7, 33.9, 34.0, 34.2, 34.4, 34.5, 34.7, 34.8, 35.0, 35.1, 35.3, 35.4, 35.6, 35.8, 35.9, 36.1, 36.3, 36.4, 36.6, 36.8, 36.9, 37.1, 37.3, 37.4, 37.6, 37.8, 37.9, 38.1, 38.3, 38.4, 38.6, 38.8, 39.0, 39.2, 39.3, 39.5, 39.7, 39.9, 40.1, 40.3, 40.5, 40.7, 40.9, 41.1, 41.3, 41.4, 41.6, 41.8, 42.0, 42.2, 42.4, 42.6, 42.7, 42.9, 43.2, 43.4, 43.5, 43.7, 43.9, 44.1, 44.3, 44.5, 44.6, 44.8, 45.0, 45.2, 45.4, 45.6, 45.8, 46.0, 46.2, 46.3, 46.5, 46.7, 46.9, 47.1, 47.3, 47.6, 47.8, 48.0, 48.2, 48.4, 48.6, 48.8, 49.0, 49.2, 49.4, 49.6, 49.8, 50.0, 50.2, 50.4, 50.6, 50.8, 51.0, 51.2, 51.4, 51.7, 51.9, 52.1, 52.3, 52.5, 52.8, 53.0, 53.1, 53.3, 53.6, 53.8, 54.0, 54.3, 54.5, 54.7, 54.9, 55.1, 55.4, 55.6, 55.8, 56.1, 56.3, 56.5, 56.7, 56.9, 57.1, 57.3, 57.6, 57.8, 58.0, 58.2, 58.4, 58.6, 58.8, 59.0, 59.2, 59.4, 59.6, 59.8, 60.0, 60.3, 60.5, 60.7, 61.0, 61.2, 61.4, 61.7, 61.9, 62.1, 62.4, 62.6, 62.8, 63.1, 63.3, 63.5, 63.7, 64.0, 64.2, 64.4, 64.7, 64.9, 65.1, 65.3, 65.6, 65.8, 66.1, 66.3, 66.5, 66.8, 67.0, 67.3, 67.5, 67.8, 68.0, 68.2, 68.5, 68.7, 68.9, 69.2, 69.4, 69.6, 69.9, 70.1, 70.4, 70.6, 70.9, 71.1, 71.4, 71.7, 71.9, 72.2, 72.4, 72.6, 72.9, 73.1, 73.4, 73.7, 73.9, 74.2, 74.5, 74.8, 75.0, 75.2, 75.4, 75.7, 75.9, 76.2, 76.4, 76.7, 77.0, 77.2, 77.5, 77.7, 78.0, 78.3, 78.5, 78.7, 79.0, 79.2, 79.5, 79.8, 80.1, 80.3, 80.6, 80.9, 81.1, 81.4, 81.7, 81.9, 82.2, 82.5, 82.8, 83.0, 83.3, 83.6, 83.8, 84.1, 84.4, 84.7, 85.0, 85.3, 85.6, 85.9, 86.1, 86.4, 86.7, 87.0, 87.3, 87.5, 87.8, 88.1, 88.3, 88.6, 88.9, 89.2, 89.4, 89.7, 90.0, 90.3, 90.5, 90.8, 91.1, 91.4, 91.6, 91.9, 92.1, 92.4, 92.7, 93.0, 93.3, 93.6, 93.9, 94.2, 94.4, 94.7, 95.0, 95.3, 95.5, 95.8, 96.1, 96.4, 96.7, 97.0, 97.3, 97.5, 97.8, 98.1, 98.4, 98.7, 99.0, 99.3, 99.7, 100.0, 100.3, 100.6, 100.9, 101.2, 101.5, 101.8, 102.1, 102.5, 102.8, 103.1, 103.3, 103.6, 103.9, 104.2, 104.5, 104.9, 105.2, 105.5, 105.9, 106.2, 106.6, 106.9, 107.2, 107.5, 107.9, 108.2, 108.5, 108.8, 109.2, 109.5, 109.8, 110.2, 110.5, 110.8, 111.1, 111.4, 111.7, 112.1, 112.4, 112.8, 113.1, 113.4, 113.6, 113.9, 114.3, 114.6, 115.0, 115.4, 115.7, 116.0, 116.3, 116.6, 117.0, 117.3, 117.7, 118.0, 118.2, 118.6, 118.9, 119.3, 119.6, 119.9, 120.2, 120.6, 120.9, 121.2, 121.5, 121.9, 122.2, 122.6, 122.9, 123.2, 123.6, 123.9, 124.3, 124.6, 124.9, 125.2, 125.5, 125.9, 126.2, 126.5, 126.9, 127.2, 127.6, 127.9, 128.3, 128.7, 129.0, 129.4, 129.7, 130.1, 130.4, 130.7],
      "mean": [211.67, 260.91, 312.73, 195.45, 189.09, 242.73, 246.36, 270.83, 246.36, 225.45, 237.27, 372.73, 222.73, 389.09, 225.45, 269.17, 281.82, 206.36, 258.18, 292.73, 264.55, 207.27, 229.09, 214.17, 349.09, 299.09, 234.55, 227.27, 303.64, 256.36, 240.91, 299.17, 249.09, 335.45, 294.55, 294.55, 247.27, 264.55, 346.36, 305.0, 298.18, 250.0, 326.36, 253.64, 436.36, 380.91, 244.55, 371.67, 372.73, 386.36, 260.91, 315.45, 403.64, 318.18, 331.82, 430.83, 378.18, 385.45, 480.91, 400.0, 561.82, 416.36, 508.33, 640.0, 678.18, 581.82, 749.09, 606.36, 704.55, 540.91, 679.17, 633.64, 718.18, 618.18, 771.82, 660.91, 623.64, 785.45, 575.83, 789.09, 780.91, 854.55, 668.18, 904.55, 670.0, 760.91, 838.33, 777.27, 947.27, 947.27, 1009.09, 931.82, 1213.64, 833.64, 933.33, 969.09, 744.55, 917.27, 1064.55, 960.91, 1029.09, 1152.73, 1003.33, 1072.73, 1251.82, 1025.45, 996.36, 1194.55, 1177.27, 1325.45, 1090.83, 1229.09, 1523.64, 1426.36, 1150.0, 1489.09, 1479.09, 1326.36, 1298.33, 1389.09, 1656.36, 1260.91, 1334.55, 1361.82, 1568.18, 1655.83, 1732.73, 1499.09, 1441.82, 1553.64, 1370.91, 1594.55, 1630.91, 1675.83, 1455.45, 1410.0, 1632.73, 1689.09, 1554.55, 1597.27, 1671.82, 1700.83, 1862.73, 1692.73, 1891.82, 1745.45, 1889.09, 1410.91, 1610.0, 1491.67, 1463.64, 1981.82, 1695.45, 1730.0, 1717.27, 1834.55, 1724.55, 1877.5, 1973.64, 1686.36, 1931.82, 2130.91, 1969.09, 2254.55, 2168.18, 1756.67, 1791.82, 2191.82, 1864.55, 2407.27, 1929.09, 2138.18, 2114.55, 2602.5, 2211.82, 2440.0, 2139.09, 1919.09, 1778.18, 2433.64, 2067.27, 2108.33, 2115.45, 1996.36, 2614.55, 2403.64, 3115.45, 1990.0, 2293.33, 2292.73, 2228.18, 2758.18, 2207.27, 2876.36, 2493.64, 2300.91, 2462.5, 2430.91, 2956.36, 2611.82, 2643.64, 2829.09, 2546.36, 3284.55, 2615.83, 2630.91, 2499.09, 2398.18, 3011.82, 2972.73, 1938.18, 2389.09, 2374.17, 2687.27, 3261.82, 2787.27, 2378.18, 2303.64, 2825.45, 2756.36, 2630.0, 2972.73, 2934.55, 3153.64, 3123.64, 3055.45, 3043.64, 3422.73, 3160.83, 2970.91, 3195.45, 3044.55, 2616.36, 3057.27, 3925.45, 3505.45, 3157.5, 3010.0, 3198.18, 2787.27, 3671.82, 3522.73, 3298.18, 3824.55, 3589.17, 3337.27, 3083.64, 3692.73, 3060.91, 3335.45, 3376.36, 3655.0, 3101.82, 3390.0, 3877.27, 3602.73, 3761.82, 3880.0, 3257.27, 3125.0, 3720.91, 3011.82, 3210.0, 3867.27, 3299.09, 3478.18, 3996.36, 3015.0, 3343.64, 3082.73, 3084.55, 3958.18, 3584.55, 4251.82, 3689.09, 3905.0, 3846.36, 3564.55, 4265.45, 2906.36, 4187.27, 3202.73, 3909.09, 3875.0, 3915.45, 4511.82, 3679.09, 3863.64, 3723.64, 3950.0, 3851.82, 4000.83, 3859.09, 4440.91, 3345.45, 4110.91, 4472.73, 4848.18, 3901.82, 4399.17, 3790.0, 4780.0, 3602.73, 4465.45, 3520.0, 5050.0, 4845.45, 4046.67, 4060.91, 4876.36, 4993.64, 3921.82, 4687.27, 3573.64, 4903.33, 3738.18, 4179.09, 4439.09, 4500.0, 4839.09, 4556.36, 4623.64, 4905.83, 4709.09, 4360.0, 4383.64, 4435.45, 5480.0, 4964.55, 4979.09, 4520.0, 4599.09, 4339.09, 4870.91, 4547.27, 5487.27, 5060.0, 5311.82, 4534.17, 5350.0, 5372.73, 4680.91, 5540.91, 3790.0, 5322.73, 4439.09, 4434.17, 5228.18, 4416.36, 4945.45, 5607.27, 5539.09, 5227.27, 4966.36, 5295.0, 5630.0, 5589.09, 5637.27, 5342.73, 5132.73, 5520.0, 6028.18, 6124.17, 4659.09, 5449.09, 4894.55, 5448.18, 5518.18, 5665.45, 4144.55, 5320.83, 5674.55, 4810.0, 5039.09, 6013.64, 5115.45, 5537.27, 6048.33, 6123.64, 5699.09, 5045.45, 5790.0, 5720.0, 5496.36, 6469.09, 5731.67, 6416.36, 5691.82, 5473.64, 6430.91, 6045.45, 5700.0, 5912.82, 6400.0, 5984.55, 6100.0, 6217.27, 6480.91, 6117.36, 6410.91, 6205.45, 5655.83, 5689.09, 6351.82, 5296.36, 6030.09, 6134.55, 6907.27, 6648.18, 5818.33, 6149.18, 5314.55, 5097.27, 5802.73, 5840.09, 6318.18, 6043.64, 6164.25, 6442.73, 5592.73, 6088.18, 6500.91, 6193.64, 6476.36, 6473.64, 7503.42, 7951.09, 7328.27, 6243.64, 6908.27, 6847.27, 6355.55, 6263.64, 5601.67, 6761.91, 6826.36, 6416.36, 6066.36, 6723.64, 6743.64, 7439.17, 6960.0, 7266.55, 7260.0, 7171.0, 5846.36, 7471.09, 7050.91, 7666.0, 6377.36, 7806.64, 7703.82, 6896.36, 7076.55, 7087.27, 7480.0, 7133.42, 6490.09, 8355.64, 7689.18, 6936.45, 7974.73, 6405.45, 7417.36, 6156.75, 6699.18, 7056.36, 7859.27, 7160.09, 7453.73, 6194.55, 7771.09, 9023.58, 7076.45, 7687.45, 7255.45, 7495.64, 6415.55, 7386.36, 8721.18, 8033.67, 10370.55, 8840.36, 8899.36, 8246.64, 8079.18, 7369.27, 8749.36, 6980.0, 9097.64, 6497.27, 8297.45, 9133.0, 8302.91, 6220.09, 8973.0, 8496.92, 10566.0, 9166.64, 9576.64, 10690.45, 10053.09, 7632.0, 9896.25, 8246.64, 8399.45, 11099.82, 10997.09, 9935.91, 8798.45, 7895.64, 9818.0, 9438.55, 9809.55, 10627.0, 10326.82, 9674.09, 9294.91, 10275.91, 10292.08, 11095.91, 11241.45, 11056.91, 8474.82, 10971.36, 11945.36, 9982.36, 11525.67, 11284.27, 13359.09, 9402.27, 12178.09, 12332.64, 13486.27, 9854.18, 10536.33, 12937.82, 10425.09, 11950.73, 12237.09, 12781.73, 12783.45, 10232.36, 12781.67, 13339.09, 12759.82, 14804.55, 11148.0, 13080.73, 14310.91, 12537.91, 12845.83, 12698.09, 12326.18, 11415.18, 10449.64, 12660.82, 13223.55, 13467.27, 11809.08, 13979.09, 13183.55, 13008.09, 13736.27, 13334.45, 14797.36, 13634.25, 13717.27, 12206.18, 12915.27, 13237.36, 12469.91, 12511.64, 13938.18, 12636.5, 10608.82, 13837.27, 11287.0, 15139.09, 13836.27, 12308.82, 14374.64, 14269.25, 15263.73, 13858.91, 11741.73, 13303.55, 14532.64, 17399.18, 15895.45, 12548.0, 14705.36, 16400.0, 14534.55, 14640.91, 14949.0, 16365.36, 14692.73, 13764.0, 15572.73, 14807.27, 15830.91, 13964.45, 14261.64, 16708.18, 16814.54, 15945.0, 17132.64, 14837.27, 16301.82, 14056.18, 18468.18, 19235.46, 17065.46, 16683.33, 16901.73, 17780.0, 18971.82, 19857.36, 17962.82, 20441.82, 18626.27, 17593.42, 19567.27, 18956.46, 21726.46, 15229.82, 19237.36, 20187.27, 18844.25, 19644.54, 22257.27, 20227.36, 19001.91, 19368.18, 20134.64, 19156.46, 22696.0, 16611.73, 20046.46, 19996.27, 17895.36, 20815.46, 22728.18, 22521.0, 23580.17, 21943.73, 20237.27, 25294.64, 23238.27, 25561.91, 23469.18, 23087.36, 24277.67, 25105.54, 24299.18, 21286.36, 26341.91, 24650.09, 21184.46, 19199.91, 23320.08, 26504.64, 22521.91, 24386.46, 24750.09, 23936.46, 23420.0, 26379.09, 27865.92, 26964.64, 22903.73, 25327.36, 24799.18, 25505.46, 21545.46, 22704.64, 25439.33, 25980.0, 25239.18, 29680.09, 27024.64, 26046.36, 23657.27, 23716.46, 24958.42, 26527.36, 26501.91, 28704.64, 24418.18, 26030.91, 28942.82, 32156.0, 26152.64, 31689.18, 25994.64, 28212.82, 27481.91, 30849.09, 25350.09, 26328.5, 27931.91, 30799.18, 32195.54, 25219.09, 27382.82, 26914.64, 29500.0, 25360.0, 29255.46, 33809.18, 27040.91, 29274.64, 29813.64, 28147.36, 32826.45, 32964.33, 29502.82, 32493.73, 21445.54, 28119.18, 30168.27, 34449.18, 31096.46, 35031.0, 31713.73, 31015.54, 29948.27, 30123.73, 27489.91, 32221.0, 32198.27, 33383.5, 33513.73, 32143.73, 30338.27, 29056.46, 28540.91, 32944.64, 31772.73, 28544.33, 31050.09, 31531.0, 31192.82, 24010.91, 28425.46, 31033.73, 26992.82, 32346.0, 34511.91, 30824.64, 28664.54, 29490.09, 32781.91, 32660.09, 30915.08, 36940.09, 36435.55, 33206.45, 32691.91, 32752.82, 31466.46, 37128.27, 32591.0, 34551.91, 33349.18, 29451.0, 29474.54, 36524.64, 31559.18, 31429.18, 35731.83, 35616.45, 37299.18, 34271.82, 34523.73, 35022.82, 34782.73, 34247.36, 35971.83, 34520.09, 41732.82, 33191.0, 31981.91, 36759.18, 38808.27, 32182.82, 32276.83, 34433.73, 34813.73, 36500.09, 37162.82, 36025.55, 33635.55, 35651.0, 40644.33, 37189.18, 41896.45, 40347.36, 36101.91, 42299.18, 38345.55, 38161.91, 33991.0, 34491.91, 40660.09, 38707.36, 39696.45, 41755.55, 44813.73, 36860.09, 40823.5, 42986.45, 41936.45, 36557.36, 36894.64, 33551.0, 41924.64, 32212.67, 39317.36, 40342.82, 45702.82, 46356.45, 40712.82, 41220.0, 35146.45, 43739.33, 37972.82, 39600.09, 41770.09, 42572.82, 39663.73, 44784.64, 49870.09, 39036.0, 45080.09, 42651.91, 42248.27, 45008.27, 42797.36, 43891.0, 44432.82, 54151.0, 40673.73, 41621.91, 34947.36, 47831.91, 44256.45, 43167.36, 50034.64, 46097.67, 49721.91, 45616.45, 45843.73, 52233.73, 42600.09, 47210.09, 53131.0, 41774.33, 45323.73, 44474.64, 45560.09, 43876.45, 43302.82, 37416.45, 45019.18, 45206.83, 50661.0, 38755.55, 47306.45, 49314.64, 45520.09, 41117.36, 46105.55, 47296.0, 46522.82, 42604.64, 40575.55, 43014.64, 45551.0, 49650.09, 50287.67, 49892.82, 51009.18, 48987.36, 44287.36, 47071.91, 48650.09, 40667.36, 51623.5, 40507.36, 47412.73, 50996.45, 49562.82, 46679.18, 52435.55, 47308.27, 51148.5, 51821.0, 41861.0, 49858.27, 49089.18, 55375.55, 52720.09, 58347.36, 50456.0, 48074.64, 57490.09, 50918.27, 54281.0, 53076.45, 55821.91, 56464.64, 52937.67, 48463.73, 53531.0, 44684.64, 48492.82, 54463.73, 51831.91, 57384.64, 57676.83, 54865.55, 63237.36, 53389.18, 68125.55, 55961.91, 64479.18, 42129.09, 53665.17, 50565.45, 58222.82, 50763.73, 65890.09, 53556.45, 51055.55, 64349.18, 58407.67, 50114.64, 52910.09, 51213.73, 56243.73, 63032.82, 57372.82, 59637.67, 60813.64, 49449.18, 47021.0, 54296.45, 57546.45, 58885.55, 59915.55, 58286.0, 59517.36, 56964.64, 56868.27, 57841.91, 61384.64, 60146.45, 59128.27, 59512.67, 45821.0, 50541.91, 66105.55, 62313.73, 54255.55, 64657.36, 57050.09, 50162.67, 60859.18, 59781.91, 52971.0, 56341.91, 59381.91, 62727.36, 64785.55, 59287.67, 46903.73, 67641.0, 62163.73, 54619.18, 55705.55, 53531.0, 62219.18, 57956.83, 49307.36, 58443.73, 63752.82, 55377.36, 61945.55, 63666.45, 68670.09, 58924.33, 61400.09, 62790.09, 57085.55, 61481.91, 62847.36, 61343.73, 56455.55]
    },
    {
      "frames": [0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.6, 3.6, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.2, 4.2, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.6, 4.6, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.9, 4.9, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.2, 5.2, 5.3, 5.3, 5.3, 5.4, 5.4, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.7, 5.7, 5.8, 5.8, 5.8, 5.9, 5.9, 6.0, 6.0, 6.0, 6.1, 6.1, 6.2, 6.2, 6.2, 6.3, 6.3, 6.4, 6.4, 6.4, 6.5, 6.5, 6.6, 6.6, 6.6, 6.7, 6.7, 6.8, 6.8, 6.8, 6.9, 6.9, 7.0, 7.0, 7.0, 7.1, 7.1, 7.2, 7.2, 7.2, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.6, 7.6, 7.6, 7.7, 7.7, 7.8, 7.8, 7.8, 7.9, 7.9, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.3, 8.3, 8.4, 8.4, 8.5, 8.5, 8.5, 8.6, 8.6, 8.7, 8.7, 8.8, 8.8, 8.8, 8.9, 8.9, 9.0, 9.0, 9.0, 9.1, 9.1, 9.2, 9.2, 9.3, 9.3, 9.3, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.7, 9.7, 9.8, 9.8, 9.8, 9.9, 9.9, 10.0, 10.0, 10.1, 10.1, 10.1, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 12.0, 12.0, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.7, 15.7, 15.7, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.1, 17.1, 17.2, 17.2, 17.3, 17.3, 17.4, 17.4, 17.5, 17.5, 17.6, 17.6, 17.7, 17.8, 17.8, 17.9, 17.9, 18.0, 18.1, 18.1, 18.2, 18.2, 18.3, 18.4, 18.4, 18.5, 18.5, 18.6, 18.6, 18.7, 18.8, 18.8, 18.9, 18.9, 19.0, 19.1, 19.1, 19.2, 19.3, 19.3, 19.4, 19.5, 19.5, 19.6, 19.7, 19.7, 19.8, 19.9, 19.9, 20.0, 20.1, 20.1, 20.2, 20.2, 20.3, 20.4, 20.5, 20.5, 20.6, 20.6, 20.7, 20.8, 20.8, 20.9, 21.0, 21.0, 21.1, 21.2, 21.2, 21.3, 21.3, 21.4, 21.5, 21.5, 21.6, 21.7, 21.8, 21.8, 21.9, 22.0, 22.1, 22.1, 22.2, 22.3, 22.4, 22.4, 22.5, 22.6, 22.7, 22.8, 22.8, 22.9, 23.0, 23.1, 23.1, 23.2, 23.3, 23.4, 23.4, 23.5, 23.6, 23.7, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.6, 24.7, 24.8, 24.9, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 25.9, 26.0, 26.1, 26.2, 26.3, 26.4, 26.5, 26.6, 26.7, 26.8, 26.9, 27.0, 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, 27.8, 27.9, 28.0, 28.1, 28.2, 28.3, 28.4, 28.5, 28.6, 28.8, 28.9, 29.0, 29.1, 29.3, 29.4, 29.5, 29.6, 29.7, 29.9, 30.0, 30.1, 30.2, 30.4, 30.5, 30.6, 30.7, 30.9, 31.0, 31.2, 31.3, 31.4, 31.5, 31.7, 31.8, 32.0, 32.1, 32.2, 32.4, 32.5, 32.6, 32.8, 32.9, 33.0, 33.2, 33.4, 33.5, 33.7, 33.9, 34.0, 34.2, 34.3, 34.5, 34.7, 34.8, 35.0, 35.1, 35.3, 35.4, 35.6, 35.8, 35.9, 36.0, 36.2, 36.4, 36.6, 36.7, 36.9, 37.1, 37.3, 37.4, 37.6, 37.8, 38.0, 38.1, 38.3, 38.5, 38.7, 38.9, 39.1, 39.2, 39.4, 39.6, 39.8, 40.0, 40.2, 40.4, 40.6, 40.8, 41.0, 41.2, 41.4, 41.6, 41.8, 42.0, 42.2, 42.3, 42.5, 42.7, 42.9, 43.0, 43.2, 43.4, 43.6, 43.8, 44.0, 44.3, 44.5, 44.7, 44.9, 45.1, 45.3, 45.6, 45.8, 45.9, 46.1, 46.3, 46.5, 46.7, 46.9, 47.1, 47.3, 47.5, 47.7, 48.0, 48.2, 48.4, 48.6, 48.9, 49.1, 49.3, 49.6, 49.7, 49.9, 50.1, 50.4, 50.6, 50.8, 51.0, 51.2, 51.4, 51.6, 51.9, 52.1, 52.3, 52.6, 52.8, 53.0, 53.2, 53.4, 53.7, 53.9, 54.1, 54.3, 54.6, 54.8, 55.0, 55.2, 55.4, 55.7, 55.9, 56.0, 56.3, 56.5, 56.8, 57.0, 57.3, 57.5, 57.8, 58.0, 58.2, 58.5, 58.7, 58.9, 59.1, 59.4, 59.6, 59.9, 60.1, 60.3, 60.6, 60.8, 61.0, 61.3, 61.5, 61.8, 62.0, 62.2, 62.5, 62.7, 63.0, 63.2, 63.5, 63.7, 64.0, 64.2, 64.4, 64.7, 64.9, 65.2, 65.4, 65.7, 65.9, 66.1, 66.4, 66.6, 66.9, 67.1, 67.4, 67.6, 67.9, 68.1, 68.3, 68.5, 68.8, 69.0, 69.2, 69.5, 69.7, 70.0, 70.2, 70.5, 70.7, 71.0, 71.2, 71.4, 71.7, 72.0, 72.3, 72.5, 72.8, 73.1, 73.3, 73.6, 73.9, 74.1, 74.4, 74.6, 74.8, 75.1, 75.4, 75.7, 75.9, 76.2, 76.5, 76.8, 77.0, 77.3, 77.6, 77.8, 78.1, 78.4, 78.7, 78.9, 79.2, 79.5, 79.7, 79.9, 80.2, 80.5, 80.8, 81.0, 81.3, 81.6, 81.9, 82.1, 82.4, 82.7, 83.0, 83.2, 83.5, 83.8, 84.1, 84.3, 84.6, 84.9, 85.3, 85.6, 85.9, 86.1, 86.4, 86.7, 87.0, 87.2, 87.5, 87.8, 88.1, 88.4, 88.6, 88.9, 89.3, 89.6, 89.9, 90.2, 90.5, 90.8, 91.1, 91.4, 91.7, 92.0, 92.3, 92.6, 92.9, 93.2, 93.5, 93.9, 94.2, 94.5, 94.7, 95.0, 95.3, 95.6, 95.9, 96.2, 96.5, 96.8, 97.1, 97.4, 97.7, 98.0, 98.4, 98.7, 99.0, 99.3, 99.7, 100.0, 100.4, 100.7, 101.0, 101.3, 101.6, 101.9, 102.2, 102.5, 102.9, 103.2, 103.5, 103.9, 104.2, 104.5, 104.9, 105.3, 105.6, 105.8, 106.2, 106.5, 106.9, 107.2, 107.6, 107.9, 108.2, 108.5, 108.8, 109.1, 109.4, 109.8, 110.1, 110.4, 110.8, 111.1, 111.4, 111.7, 112.1, 112.4, 112.8, 113.1, 113.4, 113.7, 114.1, 114.4, 114.7, 115.1, 115.4, 115.8, 116.1, 116.4, 116.7, 117.1, 117.4, 117.8, 118.1, 118.5, 118.8, 119.1, 119.5, 119.8, 120.2, 120.6, 120.9, 121.2, 121.6, 121.9, 122.3, 122.7, 123.1, 123.4, 123.7, 124.1, 124.4, 124.8, 125.1, 125.4, 125.8, 126.1, 126.5, 126.8, 127.2, 127.5, 127.8, 128.2, 128.6, 129.0, 129.4, 129.7, 130.1, 130.5, 130.9],
      "mean": [219.09, 267.27, 373.64, 226.0, 243.64, 323.64, 283.0, 287.27, 221.82, 220.0, 232.0, 366.36, 288.18, 235.0, 217.27, 282.73, 303.0, 261.82, 272.73, 250.91, 207.0, 260.91, 215.45, 241.0, 287.27, 253.64, 267.0, 221.82, 217.27, 385.45, 236.0, 312.73, 287.27, 487.0, 319.09, 208.18, 251.0, 237.27, 389.09, 243.64, 302.0, 267.27, 440.91, 424.0, 275.45, 318.18, 227.0, 415.45, 214.55, 330.91, 317.0, 465.45, 350.91, 333.0, 338.18, 434.55, 373.0, 311.82, 557.27, 480.0, 568.0, 578.18, 480.0, 495.0, 726.36, 472.73, 552.0, 534.55, 532.73, 696.36, 513.0, 1000.0, 838.18, 795.0, 666.36, 811.82, 759.0, 800.91, 851.82, 774.55, 932.0, 713.64, 832.73, 934.0, 850.91, 900.91, 882.0, 1153.64, 925.45, 1009.09, 927.0, 919.09, 1093.64, 963.0, 1062.73, 920.0, 1086.0, 873.64, 1019.09, 1060.91, 1165.0, 1143.64, 1070.0, 1064.0, 1004.55, 1297.27, 1044.55, 1145.0, 1190.91, 1299.09, 1049.0, 1253.64, 1183.64, 1184.0, 1009.09, 1158.18, 1190.91, 1213.0, 1289.09, 1554.55, 1315.0, 1394.55, 1198.18, 1493.0, 1063.64, 1589.09, 1168.18, 1159.0, 1484.55, 1462.73, 1732.0, 1600.91, 1740.0, 1316.0, 1476.36, 1780.0, 1655.45, 1436.0, 1620.0, 1553.64, 1502.0, 1358.18, 1687.27, 1397.0, 1704.55, 1549.09, 1589.09, 1848.0, 1362.73, 1408.18, 1619.0, 1776.36, 1555.45, 1776.0, 1475.45, 2064.55, 1741.82, 1873.0, 2074.55, 2104.55, 1756.0, 1872.73, 1986.36, 1658.0, 2070.91, 1882.73, 2099.09, 1756.0, 2075.45, 1802.73, 1501.0, 1900.91, 1973.64, 1961.0, 1922.73, 1735.45, 1763.64, 1853.0, 2196.36, 2135.45, 2215.0, 1917.27, 1720.0, 2274.0, 2057.27, 1858.18, 1876.36, 2190.0, 2148.18, 2009.09, 2046.0, 2050.0, 2362.73, 1925.0, 2684.55, 1823.64, 2370.91, 1944.0, 2330.0, 2490.91, 2138.0, 1949.09, 2506.36, 2430.0, 2214.0, 2277.27, 1999.09, 2172.0, 2181.82, 2493.64, 2151.0, 2425.45, 2593.64, 2469.09, 2452.0, 2453.64, 2298.18, 2028.0, 2453.64, 2332.73, 2579.0, 2891.82, 2511.82, 2337.27, 2241.0, 2124.55, 2308.18, 2609.0, 2610.91, 2154.55, 2639.0, 2592.73, 2557.27, 2397.27, 2400.0, 2766.36, 2100.0, 2859.0, 2800.0, 2353.64, 2504.0, 2604.55, 2692.73, 2267.27, 2725.0, 2384.55, 2610.0, 2194.0, 2511.82, 3135.45, 3165.0, 2866.36, 2850.91, 2704.55, 2492.0, 2397.27, 2719.09, 2733.0, 3086.36, 3378.18, 3079.0, 3481.82, 2744.55, 3126.36, 3306.0, 2695.45, 3188.18, 3041.0, 2940.0, 2815.45, 3117.0, 3204.55, 3020.0, 2742.73, 2892.0, 2943.64, 2737.27, 3019.0, 3188.18, 3421.82, 2613.0, 3096.36, 3627.27, 3243.64, 3019.0, 2656.36, 2819.09, 3230.0, 3270.91, 3739.09, 3603.0, 3167.27, 3272.73, 3596.36, 3571.0, 3024.55, 3231.82, 3043.0, 3599.09, 3373.64, 3410.91, 3290.0, 3390.91, 3161.82, 3407.0, 3828.18, 3416.36, 3487.0, 3896.36, 3516.36, 3023.64, 3930.0, 3529.09, 3625.45, 3011.0, 3784.55, 3421.82, 2776.0, 3140.0, 3405.45, 3721.82, 3668.0, 4046.36, 3111.82, 4123.0, 3529.09, 3736.36, 3217.0, 3931.82, 3162.73, 4074.55, 3715.0, 4087.27, 4167.27, 3486.0, 3482.73, 3939.09, 3954.0, 3659.09, 4530.0, 3782.73, 4671.0, 3620.91, 3390.91, 3949.0, 3832.73, 4254.55, 4089.0, 4340.0, 4177.27, 3672.73, 3167.0, 3234.55, 4017.27, 3680.0, 3888.18, 4028.18, 4004.0, 3501.82, 4867.27, 4895.45, 4358.0, 3988.18, 3834.55, 3907.0, 4400.0, 3960.0, 4026.0, 4423.64, 4232.73, 3830.91, 4103.0, 4951.82, 5295.45, 4442.0, 4286.36, 5184.55, 4248.0, 4310.91, 4554.55, 3837.27, 4691.0, 4715.45, 5798.27, 4682.0, 3971.82, 4539.09, 5046.0, 3970.91, 5296.36, 5032.73, 6696.0, 5530.09, 5044.55, 4661.0, 5168.18, 4487.27, 5886.0, 5406.45, 5580.0, 5140.09, 4958.0, 6035.55, 5101.82, 5922.0, 4931.82, 6346.45, 4985.45, 5230.0, 5791.0, 5580.91, 5330.0, 5921.82, 4968.18, 4790.0, 6617.36, 5912.73, 5472.73, 6713.1, 5090.91, 6532.82, 5714.0, 6152.82, 6680.18, 7102.2, 5685.45, 5316.36, 6350.09, 5000.1, 4891.82, 6261.0, 7224.1, 7086.36, 6728.27, 7773.2, 6547.36, 6787.36, 5820.91, 7427.2, 5904.73, 6862.91, 6258.0, 5857.36, 5227.27, 5574.0, 7070.91, 5252.73, 6381.91, 6199.1, 6768.18, 6250.0, 7530.2, 7976.64, 7241.0, 7606.1, 7840.27, 6360.09, 7398.36, 7009.1, 6368.18, 6291.91, 6896.3, 6487.27, 6586.55, 6856.1, 6522.82, 7191.0, 8305.73, 7115.2, 6098.27, 6723.64, 8242.2, 7438.27, 7789.36, 7819.2, 7458.45, 8771.27, 8411.27, 8150.2, 8087.45, 10248.64, 9083.3, 6925.55, 7421.09, 8501.3, 6143.73, 7311.0, 8257.55, 8143.3, 8479.36, 7888.55, 6291.1, 9795.0, 7696.64, 8881.2, 8757.64, 7641.0, 7043.73, 7128.1, 8464.91, 9338.64, 7611.2, 7381.0, 7683.73, 7495.55, 9677.4, 7605.73, 8677.55, 6193.0, 8574.82, 9272.18, 8232.2, 8654.0, 8293.09, 8200.09, 9836.6, 11134.27, 10996.09, 9693.5, 8418.64, 8210.36, 10558.5, 8838.55, 9094.0, 9474.09, 9622.2, 10732.45, 8459.36, 8841.2, 9408.64, 9534.0, 11165.6, 9197.73, 11824.27, 8977.55, 10646.6, 9991.27, 10650.45, 11466.6, 8824.91, 9380.18, 10008.5, 12141.55, 9377.64, 11248.82, 12278.7, 10267.73, 12955.27, 11901.8, 12459.64, 11432.55, 9800.5, 9777.64, 9580.36, 10831.36, 8814.2, 11254.27, 10676.82, 11417.5, 11598.82, 11404.27, 11089.5, 11975.09, 12542.55, 13765.27, 11116.7, 9980.36, 11609.64, 11766.5, 12713.45, 13474.36, 11774.5, 11703.18, 13304.27, 12503.45, 13184.6, 14231.73, 11966.0, 14670.0, 13955.45, 12341.45, 12682.7, 14887.18, 15823.55, 15619.09, 15715.0, 12366.0, 13662.45, 13090.5, 13919.91, 14669.0, 13551.6, 16034.55, 15298.18, 16439.91, 18184.9, 14968.18, 13167.09, 13456.7, 14464.36, 16311.91, 17556.18, 15173.8, 17753.64, 14143.45, 16177.0, 17138.27, 14343.36, 15241.0, 17387.27, 17625.46, 18250.82, 20543.0, 17321.82, 17135.46, 16737.0, 17017.18, 19291.91, 16608.8, 19139.18, 16748.09, 17734.64, 15890.8, 16776.36, 19911.0, 18972.9, 18596.36, 22719.18, 19161.0, 20000.09, 21639.18, 20570.0, 21891.0, 21918.27, 21884.54, 22457.0, 21666.46, 20841.82, 21809.9, 19392.73, 22905.54, 23164.54, 20099.0, 20243.73, 19860.91, 23188.0, 22077.36, 25399.18, 25153.0, 24708.27, 22021.82, 28021.91, 25062.9, 21661.73, 24242.73, 24469.0, 24783.73, 24177.27, 27215.0, 25191.0, 26361.91, 25444.64, 24656.9, 23381.0, 28744.64, 24835.9, 27341.91, 28008.27, 30479.0, 26799.18, 26288.18, 29291.0, 29770.0, 24190.09, 30197.36, 29179.0, 29668.27, 29581.0, 27295.0, 25020.91, 26657.27, 24077.36, 28675.0, 25171.82, 27360.09, 28433.0, 27759.09, 34733.73, 30913.0, 31024.64, 37261.91, 28552.82, 28107.0, 32107.36, 31921.91, 28371.0, 28045.54, 26417.36, 30487.0, 30770.0, 29952.73, 28655.46, 30119.0, 31155.54, 27533.73, 32069.0, 29777.36, 36982.82, 37477.36, 30703.0, 32250.91, 34970.09, 28816.9, 33200.09, 30983.73, 25211.0, 33226.45, 33399.18, 30429.18, 31314.0, 28339.18, 33013.73, 34880.0, 30415.46, 35983.73, 36088.0, 37309.18, 30982.82, 33314.64, 35568.0, 35424.64, 29179.09, 35785.0, 35392.82, 33937.36, 28520.9, 38574.64, 35567.27, 27202.73, 36747.0, 30022.82, 31870.91, 38382.0, 28129.09, 29991.91, 43154.0, 43208.27, 34909.18, 34958.27, 40320.0, 41121.0, 42520.09, 30603.0, 33727.36, 35216.45, 36941.0, 34620.09, 32314.54, 45349.18, 39936.0, 34221.91, 37594.64, 38227.0, 42146.45, 35380.0, 36842.0, 34683.73, 39500.09, 34757.36, 35406.0, 41084.64, 33419.18, 41683.0, 40500.09, 40258.27, 40840.0, 35159.18, 39333.73, 30446.36, 39976.0, 38522.82, 37403.73, 40536.0, 38433.73, 40497.36, 37942.0, 39057.36, 39857.36, 41257.36, 39904.0, 41703.73, 40381.91, 36017.0, 36724.64, 37910.0, 33434.0, 38752.82, 34551.91, 39072.82, 40485.0, 39848.27, 42511.91, 38049.0, 36342.82, 38278.27, 41036.45, 42007.0, 32776.36, 40089.18, 47646.0, 46939.18, 46895.55, 49291.0, 43805.55, 38655.45, 47747.36, 39878.0, 45438.27, 40126.45, 38732.0, 39219.18, 46052.82, 48863.0, 46975.55, 41571.0, 47691.0, 46881.0, 48541.91, 43237.36, 42223.0, 46332.82, 43069.18, 45760.0, 48617.36, 49351.0, 43841.91, 41998.0, 50361.91, 47525.55, 42734.0, 40190.09, 45900.09, 47525.0, 43919.18, 45181.91, 55571.91, 40725.0, 47749.18, 48283.73, 53340.0, 42138.27, 46315.55, 40276.0, 49876.45, 50209.18, 41501.0, 55845.0, 51147.36, 53831.0, 53374.0, 52565.55, 51833.73, 44980.9, 46548.27, 52553.73, 44478.27, 53760.0, 48432.82, 45981.91, 49461.0, 49293.73, 49244.64, 50540.0, 64211.0, 54942.82, 51594.64, 56403.0, 56411.91, 48499.18, 52864.0, 56836.45, 57103.73, 48038.0, 49607.36, 51615.55, 54487.36, 49768.0, 56757.36, 65349.18, 49197.0, 44091.0, 56478.27, 46827.0, 46189.18, 56138.27, 52501.91, 43614.0, 60699.18, 53736.45, 61311.0, 52690.09, 49836.36, 53891.91, 61665.0, 59827.36, 54161.0, 60885.0, 59249.18, 57589.18, 67656.0, 47261.0, 58984.64, 55365.55, 49635.0, 48271.0, 61291.91, 57572.0, 71532.82, 53839.18, 56604.0, 59075.55, 63471.91, 63577.36, 64542.0, 60208.27, 50331.0, 55720.0, 61541.91, 65360.0, 59391.0, 62423.73, 63837.36, 55362.82, 57121.0, 50821.91, 59512.82, 56403.0, 54445.55, 68307.37, 54532.0, 68279.18, 58396.45, 55986.45, 51551.0, 58738.27, 63131.0, 69982.0, 50225.55, 60931.0, 48637.0, 66711.91, 58309.18, 58819.18, 61021.0, 68072.82, 59740.09, 71481.0, 44757.36, 74814.63, 66270.0, 55291.0, 66408.27, 68493.73, 63413.0, 60725.55, 62284.64, 57401.0, 61391.91, 66240.09, 72390.0, 67130.09, 59220.09, 58143.73, 72159.0, 64941.0, 66411.91, 72021.0, 62189.18, 59762.82, 61194.0, 57249.18, 63243.73, 71219.18, 59029.0, 53542.82, 62591.91, 70615.0, 60769.18, 64558.27, 59099.0, 70238.27, 61911.91, 72959.18, 66097.0, 66876.45, 69903.73, 66533.0, 67479.18, 69737.37, 73189.0]
    },
    {
      "frames": [0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.2, 3.2, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.5, 3.5, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.8, 3.8, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.1, 4.1, 4.2, 4.2, 4.3, 4.3, 4.3, 4.4, 4.4, 4.5, 4.5, 4.5, 4.6, 4.6, 4.7, 4.7, 4.7, 4.8, 4.8, 4.9, 4.9, 4.9, 5.0, 5.0, 5.1, 5.1, 5.1, 5.2, 5.2, 5.3, 5.3, 5.4, 5.4, 5.4, 5.5, 5.5, 5.6, 5.6, 5.6, 5.7, 5.7, 5.8, 5.8, 5.9, 5.9, 5.9, 6.0, 6.0, 6.1, 6.1, 6.2, 6.2, 6.2, 6.3, 6.3, 6.4, 6.4, 6.5, 6.5, 6.6, 6.6, 6.6, 6.7, 6.7, 6.8, 6.8, 6.9, 6.9, 7.0, 7.0, 7.0, 7.1, 7.1, 7.2, 7.2, 7.3, 7.3, 7.4, 7.4, 7.5, 7.5, 7.5, 7.6, 7.6, 7.7, 7.7, 7.8, 7.8, 7.9, 7.9, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.3, 8.3, 8.4, 8.4, 8.5, 8.5, 8.6, 8.6, 8.6, 8.7, 8.7, 8.8, 8.8, 8.9, 8.9, 9.0, 9.0, 9.1, 9.1, 9.1, 9.2, 9.2, 9.3, 9.3, 9.4, 9.4, 9.5, 9.5, 9.6, 9.6, 9.6, 9.7, 9.7, 9.8, 9.8, 9.9, 9.9, 10.0, 10.0, 10.1, 10.1, 10.2, 10.2, 10.2, 10.3, 10.3, 10.4, 10.4, 10.5, 10.5, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.9, 10.9, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.7, 11.7, 11.8, 11.8, 11.9, 11.9, 12.0, 12.0, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.6, 15.6, 15.7, 15.7, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.2, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.6, 16.6, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.1, 17.1, 17.2, 17.3, 17.3, 17.4, 17.5, 17.5, 17.6, 17.7, 17.7, 17.8, 17.9, 18.0, 18.0, 18.1, 18.2, 18.2, 18.3, 18.3, 18.4, 18.5, 18.5, 18.6, 18.7, 18.8, 18.8, 18.9, 19.0, 19.0, 19.1, 19.2, 19.3, 19.3, 19.4, 19.5, 19.5, 19.6, 19.7, 19.8, 19.8, 19.9, 20.0, 20.0, 20.1, 20.2, 20.3, 20.4, 20.4, 20.5, 20.6, 20.6, 20.7, 20.8, 20.9, 21.0, 21.0, 21.1, 21.2, 21.3, 21.4, 21.5, 21.5, 21.6, 21.7, 21.8, 21.9, 22.0, 22.0, 22.1, 22.2, 22.3, 22.4, 22.5, 22.6, 22.6, 22.7, 22.8, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.7, 24.8, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.1, 26.2, 26.3, 26.4, 26.5, 26.7, 26.8, 26.9, 27.0, 27.1, 27.2, 27.3, 27.5, 27.6, 27.7, 27.9, 28.0, 28.1, 28.3, 28.4, 28.5, 28.6, 28.8, 28.9, 29.1, 29.2, 29.4, 29.5, 29.7, 29.8, 30.0, 30.1, 30.3, 30.5, 30.6, 30.7, 30.9, 31.1, 31.3, 31.4, 31.6, 31.7, 31.9, 32.0, 32.2, 32.3, 32.5, 32.6, 32.7, 32.9, 33.1, 33.2, 33.4, 33.6, 33.7, 33.9, 34.1, 34.3, 34.4, 34.6, 34.8, 35.0, 35.1, 35.3, 35.5, 35.6, 35.8, 35.9, 36.1, 36.3, 36.4, 36.6, 36.7, 36.9, 37.1, 37.3, 37.5, 37.6, 37.8, 38.0, 38.1, 38.3, 38.5, 38.7, 38.9, 39.1, 39.2, 39.4, 39.6, 39.8, 40.0, 40.2, 40.4, 40.6, 40.7, 40.9, 41.1, 41.3, 41.5, 41.7, 41.9, 42.1, 42.2, 42.4, 42.6, 42.8, 43.0, 43.2, 43.4, 43.6, 43.8, 44.0, 44.2, 44.4, 44.7, 44.9, 45.1, 45.3, 45.5, 45.7, 45.9, 46.1, 46.3, 46.6, 46.8, 47.0, 47.2, 47.4, 47.7, 47.8, 48.1, 48.3, 48.5, 48.8, 49.0, 49.2, 49.3, 49.5, 49.8, 50.0, 50.2, 50.4, 50.6, 50.9, 51.1, 51.3, 51.5, 51.8, 52.0, 52.2, 52.4, 52.6, 52.9, 53.1, 53.3, 53.5, 53.7, 54.0, 54.3, 54.5, 54.7, 54.9, 55.2, 55.4, 55.7, 55.9, 56.1, 56.4, 56.6, 56.9, 57.1, 57.4, 57.6, 57.9, 58.1, 58.3, 58.6, 58.8, 59.1, 59.3, 59.5, 59.8, 60.0, 60.3, 60.5, 60.8, 61.0, 61.2, 61.4, 61.7, 61.9, 62.2, 62.4, 62.6, 62.9, 63.1, 63.4, 63.6, 63.8, 64.1, 64.3, 64.6, 64.8, 65.0, 65.2, 65.5, 65.7, 66.0, 66.2, 66.5, 66.7, 66.9, 67.2, 67.4, 67.6, 67.9, 68.1, 68.4, 68.6, 68.9, 69.1, 69.4, 69.6, 69.8, 70.1, 70.3, 70.6, 70.8, 71.1, 71.3, 71.6, 71.8, 72.1, 72.3, 72.6, 72.8, 73.1, 73.3, 73.6, 73.8, 74.1, 74.4, 74.7, 74.9, 75.2, 75.4, 75.7, 76.0, 76.2, 76.5, 76.8, 77.0, 77.3, 77.5, 77.8, 78.1, 78.3, 78.6, 78.8, 79.1, 79.4, 79.7, 79.9, 80.2, 80.4, 80.7, 80.9, 81.2, 81.5, 81.7, 82.0, 82.2, 82.5, 82.8, 83.0, 83.3, 83.6, 83.9, 84.1, 84.4, 84.7, 84.9, 85.2, 85.4, 85.7, 85.9, 86.2, 86.5, 86.8, 87.0, 87.3, 87.5, 87.8, 88.1, 88.4, 88.6, 88.9, 89.2, 89.4, 89.7, 90.0, 90.3, 90.5, 90.8, 91.0, 91.3, 91.6, 91.8, 92.1, 92.4, 92.6, 92.9, 93.2, 93.4, 93.7, 94.0, 94.3, 94.5, 94.8, 95.1, 95.3, 95.6, 95.8, 96.0, 96.3, 96.6, 96.8, 97.1, 97.3, 97.6, 97.9, 98.1, 98.4, 98.7, 99.0, 99.2, 99.5, 99.8, 100.1, 100.4, 100.6, 100.9, 101.1, 101.3, 101.5, 101.7, 101.9, 102.1, 102.3, 102.5, 102.7, 102.9, 103.0, 103.2, 103.4, 103.6, 103.8, 103.9, 104.1, 104.3, 104.5, 104.6, 104.8, 105.0, 105.2, 105.3, 105.5, 105.7, 105.8, 106.0, 106.2, 106.3, 106.5, 106.6, 106.8, 107.0, 107.1, 107.3, 107.5, 107.7, 107.9, 108.1, 108.3, 108.5, 108.7, 108.9, 109.0, 109.2, 109.3, 109.5, 109.7, 109.9, 110.0, 110.2, 110.4, 110.6, 110.8, 111.0, 111.1, 111.3, 111.5, 111.6, 111.8, 112.0, 112.1, 112.3, 112.5, 112.7, 112.8, 113.0, 113.1, 113.3, 113.5, 113.7, 113.8, 114.0, 114.2, 114.4, 114.5, 114.7, 114.9, 115.1, 115.3, 115.5, 115.7, 115.9, 116.1, 116.2, 116.4, 116.6, 116.8, 117.0, 117.2, 117.3, 117.5, 117.7, 117.9, 118.1, 118.3, 118.5, 118.6, 118.8, 119.0, 119.2, 119.4, 119.6, 119.8, 120.0, 120.1, 120.3, 120.5, 120.7, 120.9, 121.1, 121.2, 121.4, 121.5, 121.7, 121.9, 122.1, 122.3, 122.5, 122.8, 123.0, 123.2, 123.4, 123.6, 123.8, 124.0, 124.2, 124.4, 124.6, 124.8, 125.0, 125.2, 125.4, 125.6, 125.8, 126.0, 126.2, 126.4, 126.6, 126.8, 127.0, 127.2, 127.4, 127.6],
      "mean": [195.83, 253.33, 273.64, 205.83, 213.64, 232.5, 270.0, 274.17, 203.64, 274.17, 306.36, 261.67, 205.83, 242.73, 272.5, 360.0, 260.0, 232.73, 250.0, 266.36, 337.5, 229.09, 263.33, 250.0, 277.5, 308.33, 248.18, 305.83, 345.45, 235.0, 394.55, 289.17, 279.09, 402.5, 250.91, 241.67, 271.82, 261.67, 264.17, 253.64, 241.67, 348.18, 280.0, 272.73, 310.0, 245.45, 258.33, 257.27, 262.5, 270.0, 407.5, 275.83, 253.64, 319.17, 403.64, 475.0, 430.91, 501.67, 422.73, 522.5, 690.0, 673.33, 491.67, 589.09, 760.0, 747.27, 735.83, 940.91, 635.83, 1016.36, 797.5, 1275.45, 1132.5, 813.64, 964.17, 924.17, 670.91, 957.5, 883.64, 935.0, 899.09, 796.67, 918.18, 929.17, 1049.09, 743.33, 1023.64, 990.83, 992.5, 983.64, 980.83, 1091.82, 1019.17, 940.91, 874.17, 941.82, 1098.33, 991.82, 1383.33, 822.73, 1140.0, 1040.83, 1380.0, 1190.83, 1142.73, 949.17, 1170.91, 1180.83, 1088.18, 1250.83, 1284.55, 1163.33, 1312.5, 1401.82, 1180.83, 1324.55, 1528.33, 1321.82, 1227.5, 1178.18, 1575.83, 1312.73, 1239.17, 1614.55, 1311.67, 1448.33, 1790.0, 1443.33, 1359.09, 1656.67, 1570.0, 1337.5, 1544.55, 1662.5, 1523.64, 1588.33, 1520.0, 1780.83, 1490.0, 1882.73, 1285.83, 1872.73, 1747.5, 1638.18, 1581.67, 1917.27, 1921.67, 1454.55, 1928.33, 1686.36, 1728.33, 1475.83, 1782.73, 1805.83, 1920.91, 2060.0, 2034.55, 1993.33, 2288.18, 1847.5, 1872.73, 2169.17, 2325.83, 2347.27, 1970.0, 2115.45, 1973.33, 2464.55, 1876.67, 1740.91, 1995.83, 2237.27, 1956.67, 2847.27, 1822.5, 1968.33, 2547.27, 2262.5, 2174.55, 2390.83, 2577.27, 2267.5, 2312.73, 2360.83, 2147.27, 2547.5, 2359.09, 2730.83, 2583.33, 2350.91, 2139.17, 2561.82, 2499.17, 2428.18, 2469.17, 2829.09, 2550.0, 2727.27, 2461.67, 2606.36, 2535.83, 2294.17, 2635.45, 2623.33, 2614.55, 2525.83, 2631.82, 2770.83, 2997.27, 2331.67, 2304.55, 2930.0, 2604.17, 2777.27, 2347.5, 3125.45, 2511.67, 3042.73, 2727.5, 2645.45, 2924.17, 2651.82, 3065.83, 3011.82, 2988.33, 2971.67, 2680.91, 2953.33, 2881.82, 2686.67, 2939.09, 2725.83, 2951.82, 3111.67, 3319.09, 3145.0, 2790.91, 3005.83, 3059.17, 2802.73, 3265.0, 3237.27, 2881.67, 2731.82, 3502.5, 2989.09, 2889.17, 3456.36, 3295.83, 3640.91, 3095.0, 3326.67, 3581.82, 3290.83, 3863.64, 3537.5, 3221.82, 3468.33, 3173.64, 3436.67, 3791.82, 3143.33, 3570.0, 3097.27, 3983.33, 3090.91, 3436.67, 4040.91, 3100.0, 3205.45, 2930.83, 3582.73, 3838.33, 3298.18, 3616.67, 3666.67, 3541.82, 3430.83, 3323.64, 4260.0, 3815.45, 3369.17, 3795.45, 3609.17, 3504.55, 3846.67, 4030.0, 3135.0, 4312.5, 3887.27, 4050.0, 4500.91, 4351.67, 4269.09, 4155.0, 4118.18, 4251.67, 4185.45, 4465.83, 3969.09, 3900.83, 4575.0, 3494.55, 4641.67, 3832.73, 3985.83, 4436.36, 3660.83, 3614.55, 3940.83, 4289.09, 4744.17, 4012.5, 5103.64, 3970.83, 4636.36, 3859.17, 3844.55, 3849.17, 4271.82, 4070.83, 5713.73, 3605.83, 4255.45, 3958.33, 4300.83, 4104.55, 3739.17, 3318.18, 3533.33, 4302.73, 4000.0, 4400.0, 4601.67, 3631.82, 3757.5, 4766.36, 4937.58, 5317.5, 4001.82, 4483.33, 4442.73, 4635.83, 4124.55, 5022.58, 6123.73, 4599.17, 4192.73, 4467.5, 5702.73, 6058.33, 5280.83, 6511.0, 4584.25, 4963.64, 4646.67, 4505.45, 4908.33, 4994.55, 4836.67, 5823.64, 4592.5, 4886.67, 5287.27, 4887.5, 4995.55, 5451.67, 4420.0, 4845.0, 6419.27, 5415.08, 5048.27, 5513.33, 4388.18, 5829.25, 5815.92, 5685.45, 5762.5, 6831.0, 6490.92, 6132.73, 5025.83, 5514.55, 5461.75, 5303.64, 5520.0, 5681.91, 5935.92, 6287.58, 4987.27, 5476.67, 6098.18, 5631.67, 6549.27, 6286.75, 5983.64, 6015.0, 7208.27, 7084.33, 7173.82, 5940.17, 5728.42, 7274.82, 6732.67, 7351.0, 5833.42, 6104.64, 5310.83, 7025.45, 6331.0, 5915.55, 7616.75, 6325.08, 6356.45, 6717.58, 5641.82, 6787.58, 7525.45, 6556.67, 7362.91, 5625.0, 6833.73, 6465.92, 5630.0, 7720.17, 6771.75, 8462.09, 6943.5, 6162.73, 6606.75, 6771.82, 8679.42, 7415.73, 7426.75, 6570.91, 7489.33, 7066.45, 7886.08, 7413.5, 7038.27, 6790.17, 7539.27, 7625.17, 6441.09, 7483.5, 6815.55, 6149.42, 7970.18, 8727.75, 9244.91, 7433.33, 7361.75, 7236.45, 6958.5, 7435.64, 7978.42, 7399.18, 7302.58, 8282.91, 9768.0, 7742.91, 7684.58, 9234.5, 9457.73, 9247.0, 9392.18, 8149.25, 9407.64, 7930.17, 9817.73, 9118.5, 8365.55, 8841.08, 10086.0, 9181.92, 7766.83, 9640.36, 8271.08, 10538.55, 8816.08, 9883.18, 8707.0, 10004.0, 8007.67, 10619.73, 9616.25, 10169.55, 10133.83, 9932.0, 10341.55, 11284.75, 10496.73, 7844.42, 10290.45, 10615.5, 8977.45, 9374.58, 11216.18, 11408.92, 10886.0, 11016.5, 10026.42, 8925.82, 13136.67, 9654.0, 10315.5, 11350.55, 12379.92, 12848.91, 11365.58, 12402.55, 11151.58, 11302.33, 12960.82, 12332.5, 12159.55, 12190.75, 12477.91, 11184.75, 11491.36, 12258.17, 11586.0, 13814.08, 13532.64, 12603.42, 13517.5, 14353.64, 15343.33, 13679.73, 13432.33, 13786.36, 14584.0, 13635.36, 10967.92, 14079.09, 14162.5, 14889.18, 15709.17, 16321.75, 12485.18, 15846.75, 16829.18, 15048.42, 18173.64, 17725.92, 15603.55, 15844.17, 16083.55, 15522.5, 18804.46, 17296.0, 16968.42, 16610.82, 16155.83, 17324.54, 16820.83, 16671.82, 15440.0, 19036.46, 16630.0, 14570.73, 16411.67, 18600.92, 17618.18, 18764.25, 19333.73, 20156.0, 18878.27, 16473.25, 20177.36, 19499.25, 20549.09, 21623.5, 17646.36, 20056.0, 18663.42, 18920.91, 16456.5, 20702.82, 18757.42, 17634.54, 19597.5, 20944.64, 20446.75, 14877.0, 19195.92, 18992.73, 21056.75, 22191.67, 18945.36, 18491.75, 18272.54, 21626.83, 21551.73, 22845.17, 22392.73, 20303.42, 23547.36, 21268.42, 23737.36, 21564.25, 21019.25, 23490.09, 21400.17, 22251.91, 24180.17, 17175.27, 19744.17, 22246.46, 22706.0, 25195.46, 22244.33, 21434.17, 23485.46, 22538.42, 18100.0, 23085.17, 22329.09, 24621.83, 26384.64, 19333.42, 24619.09, 25275.17, 23211.82, 25716.83, 25019.33, 25049.18, 27568.5, 27044.64, 25007.58, 25545.54, 27272.67, 26750.09, 26243.5, 23586.46, 26575.08, 28761.91, 28347.58, 23521.75, 27571.0, 26546.83, 25837.27, 27245.92, 27912.82, 29516.0, 28877.36, 34741.0, 25163.64, 22490.92, 21766.27, 25144.25, 28356.0, 24505.46, 25205.08, 31515.54, 27706.83, 31658.27, 22152.5, 32416.46, 31663.42, 28311.91, 30410.17, 29210.17, 24894.54, 28845.17, 26567.27, 23411.67, 27144.54, 31235.08, 36047.36, 31630.17, 30757.36, 27675.0, 30891.0, 28876.0, 37638.5, 30504.64, 31716.83, 28211.0, 30681.83, 38822.82, 30115.17, 34042.82, 27052.67, 38736.45, 29336.83, 32716.46, 32340.17, 33171.83, 28012.82, 34487.67, 30396.46, 32770.17, 34908.27, 35593.5, 30125.54, 32859.33, 35299.18, 30945.17, 26751.82, 32664.33, 31836.83, 31514.64, 32681.83, 29506.46, 29664.33, 30511.91, 40846.0, 34305.55, 31282.67, 27381.82, 35072.67, 32936.0, 35011.0, 32569.33, 29876.46, 28655.92, 35914.64, 34698.5, 36427.36, 29578.5, 37011.91, 34093.5, 29922.82, 34376.83, 33070.17, 30572.82, 38991.0, 35322.82, 33748.5, 33745.55, 36564.33, 35761.0, 37505.17, 35841.0, 34015.08, 35024.64, 33541.83, 39367.67, 38517.36, 37966.83, 36386.45, 37696.83, 40764.55, 32436.75, 41413.73, 33833.5, 39068.27, 32603.5, 38602.82, 35776.0, 39961.0, 38068.27, 41696.83, 39655.55, 44826.83, 33922.73, 37299.33, 38220.09, 40931.83, 37701.91, 38770.17, 37750.17, 39802.82, 33541.83, 40701.91, 39745.17, 40136.45, 37253.5, 34441.91, 39461.83, 38406.45, 46356.83, 45162.82, 38374.33, 44316.83, 36961.0, 37970.17, 41084.64, 29979.33, 45188.27, 47353.5, 36221.0, 37551.0, 38401.91, 41471.83, 46837.36, 41546.0, 38226.0, 48104.64, 43851.0, 38641.0, 41896.83, 42311.0, 38963.5, 40097.36, 38347.58, 37103.73, 43334.33, 41031.0, 44115.17, 41632.67, 44389.18, 41429.33, 35023.64, 43712.67, 45598.27, 44953.5, 36906.36, 44747.67, 39604.64, 45193.5, 39396.0, 42444.64, 43147.67, 35920.09, 39136.83, 40811.0, 41961.0, 41566.45, 48616.0, 32185.54, 47270.17, 46298.27, 37858.5, 35833.5, 43571.91, 49879.33, 43867.36, 46108.5, 39920.09, 45008.5, 38346.45, 39748.5, 45412.82, 31288.42, 40796.45, 40415.17, 39354.33, 39099.18, 40948.5, 45477.36, 48450.17, 39919.18, 41989.33, 37311.0, 51345.17, 38444.64, 44575.17, 40933.73, 44850.17, 42551.0, 43324.64, 44283.5, 32250.91, 35333.5, 30659.18, 32769.33, 28600.09, 27722.67, 27269.18, 30431.0, 31605.17, 28305.46, 27465.0, 27516.36, 22983.5, 32758.27, 28455.17, 22417.18, 27127.67, 25848.18, 24955.0, 28194.64, 24314.33, 24157.5, 28187.36, 23278.5, 27775.54, 25167.58, 26004.46, 23334.33, 22269.82, 23796.67, 24267.27, 25677.67, 23854.54, 27632.58, 22031.75, 24520.0, 28169.33, 32331.0, 25670.17, 24725.54, 32395.17, 35001.0, 25736.83, 29411.82, 26121.0, 22405.46, 23934.25, 23008.33, 26959.18, 24865.08, 26573.73, 27552.67, 23664.64, 30141.0, 23006.46, 27800.17, 29523.73, 21815.0, 24042.67, 26435.54, 24064.17, 26838.27, 27402.67, 25101.91, 27138.42, 23117.27, 25686.75, 25678.27, 18569.92, 26186.36, 24458.42, 26760.17, 25105.54, 24032.58, 24844.54, 25975.17, 30263.73, 24979.33, 27564.64, 26439.33, 32718.27, 31303.5, 26794.64, 25906.0, 29133.5, 27147.18, 26588.5, 25681.0, 28465.17, 24532.73, 29116.0, 29600.09, 27374.33, 29429.18, 30991.83, 25105.46, 26854.33, 27176.75, 24131.0, 30172.67, 28056.46, 26312.58, 30901.0, 28647.67, 27865.54, 30735.17, 25301.0, 27447.58, 28920.17, 29506.46, 28911.83, 27803.64, 23813.5, 14587.18, 21893.42, 26463.73, 28486.0, 29617.36, 31059.33, 30762.82, 33205.17, 31992.67, 32248.27, 30861.0, 27688.18, 28034.25, 25972.82, 27905.08, 31500.09, 30767.67, 27700.91, 30101.83, 28246.46, 25718.42, 25674.33, 23444.64, 27886.83, 22249.18, 27430.17, 30645.54, 25971.0, 28650.09, 30711.0, 29394.64, 30559.33, 25634.54]
    },
    {
      "frames": [0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.7, 2.7, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.1, 3.1, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.4, 3.4, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.7, 3.7, 3.8, 3.8, 3.8, 3.9, 3.9, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.2, 4.2, 4.3, 4.3, 4.3, 4.4, 4.4, 4.5, 4.5, 4.5, 4.6, 4.6, 4.7, 4.7, 4.7, 4.8, 4.8, 4.9, 4.9, 4.9, 5.0, 5.0, 5.1, 5.1, 5.1, 5.2, 5.2, 5.3, 5.3, 5.3, 5.4, 5.4, 5.5, 5.5, 5.5, 5.6, 5.6, 5.7, 5.7, 5.7, 5.8, 5.8, 5.9, 5.9, 6.0, 6.0, 6.0, 6.1, 6.1, 6.2, 6.2, 6.3, 6.3, 6.3, 6.4, 6.4, 6.5, 6.5, 6.5, 6.6, 6.6, 6.7, 6.7, 6.8, 6.8, 6.8, 6.9, 6.9, 7.0, 7.0, 7.1, 7.1, 7.1, 7.2, 7.2, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.6, 7.6, 7.7, 7.7, 7.8, 7.8, 7.9, 7.9, 8.0, 8.0, 8.0, 8.1, 8.1, 8.2, 8.2, 8.3, 8.3, 8.4, 8.4, 8.5, 8.5, 8.6, 8.6, 8.6, 8.7, 8.7, 8.8, 8.8, 8.9, 8.9, 9.0, 9.0, 9.1, 9.1, 9.2, 9.2, 9.3, 9.3, 9.4, 9.4, 9.5, 9.5, 9.6, 9.6, 9.6, 9.7, 9.7, 9.8, 9.8, 9.9, 9.9, 10.0, 10.0, 10.1, 10.1, 10.2, 10.2, 10.3, 10.3, 10.4, 10.4, 10.5, 10.5, 10.6, 10.6, 10.7, 10.7, 10.8, 10.8, 10.9, 10.9, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.3, 11.3, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.7, 11.7, 11.8, 11.8, 11.9, 11.9, 12.0, 12.0, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.6, 15.7, 15.7, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.6, 16.6, 16.7, 16.7, 16.8, 16.9, 16.9, 17.0, 17.0, 17.1, 17.1, 17.2, 17.3, 17.3, 17.4, 17.4, 17.5, 17.6, 17.6, 17.7, 17.7, 17.8, 17.9, 17.9, 18.0, 18.0, 18.1, 18.2, 18.2, 18.3, 18.4, 18.4, 18.5, 18.5, 18.6, 18.7, 18.7, 18.8, 18.8, 18.9, 19.0, 19.0, 19.1, 19.2, 19.2, 19.3, 19.4, 19.4, 19.5, 19.5, 19.6, 19.7, 19.7, 19.8, 19.9, 20.0, 20.0, 20.1, 20.2, 20.2, 20.3, 20.4, 20.4, 20.5, 20.6, 20.7, 20.7, 20.8, 20.9, 21.0, 21.0, 21.1, 21.2, 21.3, 21.3, 21.4, 21.5, 21.6, 21.6, 21.7, 21.8, 21.9, 22.0, 22.0, 22.1, 22.2, 22.3, 22.4, 22.5, 22.5, 22.6, 22.7, 22.8, 22.9, 23.0, 23.0, 23.1, 23.2, 23.3, 23.4, 23.5, 23.6, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.4, 24.5, 24.6, 24.7, 24.8, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.7, 25.8, 25.9, 26.0, 26.1, 26.2, 26.3, 26.4, 26.5, 26.7, 26.8, 26.9, 27.0, 27.2, 27.3, 27.4, 27.5, 27.7, 27.8, 27.9, 28.1, 28.2, 28.3, 28.4, 28.6, 28.7, 28.8, 29.0, 29.1, 29.2, 29.3, 29.5, 29.6, 29.7, 29.9, 30.0, 30.1, 30.3, 30.4, 30.6, 30.7, 30.9, 31.0, 31.2, 31.3, 31.4, 31.6, 31.8, 31.9, 32.1, 32.3, 32.4, 32.6, 32.7, 32.9, 33.1, 33.3, 33.4, 33.6, 33.8, 34.0, 34.1, 34.3, 34.4, 34.6, 34.8, 34.9, 35.1, 35.3, 35.4, 35.6, 35.8, 35.9, 36.1, 36.3, 36.4, 36.6, 36.8, 36.9, 37.1, 37.3, 37.5, 37.6, 37.8, 38.0, 38.2, 38.4, 38.5, 38.7, 38.9, 39.1, 39.3, 39.5, 39.7, 39.9, 40.1, 40.3, 40.4, 40.6, 40.8, 41.0, 41.2, 41.4, 41.6, 41.8, 42.0, 42.2, 42.4, 42.6, 42.8, 43.1, 43.3, 43.5, 43.7, 44.0, 44.2, 44.4, 44.5, 44.7, 44.9, 45.1, 45.3, 45.5, 45.8, 46.0, 46.2, 46.4, 46.6, 46.9, 47.1, 47.3, 47.6, 47.8, 48.1, 48.3, 48.5, 48.7, 49.0, 49.2, 49.4, 49.7, 50.0, 50.2, 50.4, 50.7, 50.9, 51.2, 51.5, 51.7, 52.0, 52.2, 52.5, 52.7, 53.0, 53.2, 53.4, 53.7, 54.0, 54.2, 54.4, 54.7, 55.0, 55.2, 55.4, 55.7, 55.9, 56.2, 56.5, 56.7, 57.0, 57.3, 57.5, 57.8, 58.1, 58.3, 58.5, 58.8, 59.1, 59.3, 59.6, 59.9, 60.1, 60.4, 60.6, 60.9, 61.1, 61.4, 61.6, 61.9, 62.2, 62.5, 62.7, 63.0, 63.2, 63.5, 63.8, 64.0, 64.3, 64.6, 64.8, 65.1, 65.4, 65.7, 65.9, 66.2, 66.5, 66.7, 67.0, 67.2, 67.5, 67.7, 68.0, 68.2, 68.5, 68.7, 69.0, 69.2, 69.4, 69.6, 69.9, 70.1, 70.2, 70.4, 70.6, 70.8, 71.0, 71.2, 71.4, 71.6, 71.8, 71.9, 72.1, 72.3, 72.4, 72.6, 72.8, 73.0, 73.2, 73.4, 73.5, 73.7, 73.8, 74.0, 74.2, 74.3, 74.5, 74.7, 74.9, 75.0, 75.2, 75.4, 75.6, 75.7, 75.9, 76.1, 76.3, 76.5, 76.6, 76.8, 77.0, 77.2, 77.4, 77.6, 77.8, 77.9, 78.1, 78.3, 78.5, 78.7, 78.9, 79.1, 79.3, 79.5, 79.7, 79.9, 80.1, 80.3, 80.5, 80.7, 80.9, 81.1, 81.3, 81.5, 81.7, 81.9, 82.2, 82.4, 82.6, 82.8, 83.0, 83.2, 83.4, 83.6, 83.8, 84.0, 84.2, 84.5, 84.7, 84.9, 85.1, 85.3, 85.6, 85.8, 86.0, 86.3, 86.5, 86.8, 87.0, 87.2, 87.4, 87.7, 87.9, 88.1, 88.4, 88.6, 88.8, 89.0, 89.3, 89.5, 89.7, 89.9, 90.1, 90.4, 90.6, 90.8, 91.0, 91.3, 91.5, 91.7, 92.0, 92.2, 92.4, 92.6, 92.8, 93.1, 93.3, 93.5, 93.8, 94.0, 94.3, 94.5, 94.7, 95.0, 95.2, 95.5, 95.7, 96.0, 96.2, 96.5, 96.7, 97.0, 97.2, 97.5, 97.7, 98.0, 98.2, 98.4, 98.6, 98.9, 99.1, 99.4, 99.6, 99.9, 100.1, 100.4, 100.6, 100.8, 101.1, 101.3, 101.6, 101.8, 102.1, 102.3, 102.5, 102.8, 103.0, 103.3, 103.6, 103.8, 104.0, 104.3, 104.6, 104.8, 105.1, 105.3, 105.5, 105.8, 106.1, 106.3, 106.6, 106.8, 107.1, 107.4, 107.7, 107.9, 108.2, 108.4, 108.6, 108.9, 109.2, 109.4, 109.7, 110.0, 110.3, 110.5, 110.8, 111.0, 111.3, 111.6, 111.8, 112.1, 112.4, 112.6, 112.9, 113.2, 113.4, 113.7, 113.9, 114.2, 114.5, 114.7, 115.0, 115.2, 115.4, 115.7, 115.9, 116.2, 116.4, 116.7, 116.9, 117.2, 117.4, 117.7, 117.9, 118.2, 118.4, 118.7, 118.9, 119.2, 119.4, 119.6, 119.8, 120.1, 120.3, 120.6, 120.8, 121.0, 121.3, 121.6, 121.8, 122.0, 122.2, 122.5, 122.7, 123.0, 123.3, 123.5, 123.8, 123.9, 124.1, 124.3, 124.6, 124.8, 125.1, 125.3, 125.6, 125.9, 126.2, 126.5, 126.7, 127.0, 127.2, 127.6, 127.8, 128.1, 128.3, 128.6, 128.9, 129.2, 129.4, 129.6, 129.9, 130.1],
      "mean": [223.85, 260.0, 237.5, 207.5, 218.33, 233.33, 264.17, 397.5, 210.83, 217.5, 285.83, 258.33, 205.83, 201.67, 264.17, 310.83, 208.33, 320.0, 251.67, 215.83, 220.83, 239.17, 256.67, 298.33, 328.33, 270.0, 257.5, 267.5, 274.17, 264.17, 238.33, 253.33, 243.33, 338.33, 267.5, 346.67, 284.17, 275.83, 311.67, 265.83, 286.67, 291.67, 295.83, 259.17, 271.67, 375.83, 345.83, 284.17, 369.17, 455.83, 316.67, 295.0, 315.0, 339.17, 285.83, 370.83, 380.83, 470.83, 564.17, 455.0, 696.67, 830.0, 593.85, 700.83, 690.83, 619.17, 690.83, 570.0, 752.5, 676.67, 816.67, 552.5, 537.5, 764.17, 724.17, 611.67, 817.5, 730.83, 787.5, 1067.5, 745.0, 894.17, 832.5, 1009.17, 797.5, 890.83, 866.67, 772.5, 862.5, 795.0, 880.0, 1129.17, 993.33, 805.0, 925.0, 1082.5, 880.0, 875.0, 1027.5, 941.67, 925.83, 1205.83, 1187.5, 792.5, 1010.83, 974.17, 995.83, 1199.17, 1138.33, 1235.83, 1200.83, 1128.33, 997.5, 1141.67, 1182.5, 1140.0, 1429.17, 1120.0, 1179.17, 1431.67, 1302.5, 1410.83, 1157.5, 1242.5, 1307.5, 1320.0, 1219.17, 1086.67, 1368.33, 1143.33, 1220.83, 1320.83, 1169.17, 1285.0, 1613.33, 1187.5, 1270.83, 1295.83, 1371.67, 1630.83, 1258.33, 1215.83, 1161.67, 1331.67, 1366.67, 1267.5, 1559.17, 1608.33, 1425.83, 1406.67, 1660.0, 1665.83, 1559.17, 1672.5, 1512.5, 1448.33, 1516.67, 1386.67, 1470.0, 1298.33, 1246.67, 1465.0, 1612.5, 1344.17, 1551.67, 1596.67, 1561.67, 1551.67, 1399.17, 1650.0, 1688.33, 1594.17, 1513.33, 1638.33, 1230.0, 1721.67, 1545.0, 1520.0, 1606.67, 1590.83, 1612.5, 1760.83, 1425.0, 1422.5, 1686.67, 1775.83, 1962.5, 1645.38, 1860.83, 1742.5, 1641.67, 1766.67, 1847.5, 1450.83, 1981.67, 1536.67, 1692.5, 1804.17, 1721.67, 1587.5, 1608.33, 2019.17, 2006.67, 2140.83, 1827.5, 1730.0, 2357.5, 1843.33, 1996.67, 1961.67, 1759.17, 1820.0, 1928.33, 1646.67, 2270.0, 2025.0, 2214.17, 2342.5, 2061.67, 2570.0, 2309.17, 2036.67, 2126.67, 1935.83, 2172.5, 2383.33, 2244.17, 2181.67, 2690.83, 2678.33, 2232.5, 2441.67, 2531.67, 2152.5, 2236.67, 2819.17, 2231.67, 2617.5, 2582.5, 2210.83, 2477.5, 3200.83, 2721.67, 2567.5, 2949.17, 2932.5, 2924.17, 2655.83, 2690.83, 2502.5, 2367.69, 2734.17, 2480.0, 2655.83, 2581.67, 2932.5, 2656.67, 2700.83, 2733.33, 2597.5, 2645.0, 3214.17, 3073.33, 3274.17, 3010.83, 2698.33, 2807.5, 3277.5, 3265.0, 3074.17, 2649.17, 2998.33, 2603.33, 2707.5, 2966.67, 3563.33, 3087.5, 3392.5, 2910.83, 2877.5, 3611.67, 3035.83, 3155.0, 3300.0, 3675.83, 3675.83, 3175.83, 2855.0, 3365.83, 3408.33, 3118.33, 3340.0, 3021.67, 2814.17, 3550.83, 3462.5, 3390.83, 3013.33, 3291.67, 2918.33, 3338.33, 3478.33, 3465.0, 3096.67, 3394.17, 3332.5, 3570.83, 3217.5, 3423.33, 3510.83, 3135.83, 2974.17, 3406.92, 3240.83, 2795.83, 3352.5, 3397.5, 3009.17, 3375.83, 3155.0, 2990.0, 3095.0, 3660.83, 3465.83, 3546.67, 3237.5, 3359.17, 2908.33, 3505.83, 3250.83, 3176.67, 3174.17, 3585.83, 4292.5, 3479.17, 3653.33, 3430.83, 4033.33, 3620.83, 3299.17, 4029.17, 3925.0, 4195.0, 3562.5, 3935.83, 4045.0, 4332.5, 3968.33, 3750.0, 3556.67, 3237.5, 3645.0, 3634.17, 3818.33, 3303.33, 3324.17, 4155.0, 3757.5, 3736.67, 4236.67, 4166.67, 4403.33, 3654.17, 3558.33, 3746.67, 4769.17, 4397.5, 3969.17, 3865.0, 3475.83, 4060.83, 3511.67, 4380.0, 3470.0, 3549.17, 3296.92, 3781.67, 4161.67, 4376.75, 4020.0, 4074.17, 5201.67, 4800.0, 5348.33, 4566.67, 4436.67, 4389.17, 4920.0, 3884.17, 5622.58, 4454.17, 4415.0, 4838.42, 4753.33, 6555.92, 5015.83, 4852.5, 4681.67, 4260.83, 4930.0, 6331.67, 4852.5, 4050.83, 4991.67, 5544.17, 4729.17, 5588.42, 4605.83, 4807.5, 5063.42, 5502.5, 5951.67, 4705.83, 5007.5, 5444.17, 4882.5, 5840.83, 5302.5, 5103.33, 5301.67, 5502.5, 6005.0, 6091.67, 4794.17, 6017.5, 5973.33, 5385.0, 5900.0, 4421.67, 5816.67, 4968.33, 5028.33, 5496.67, 5171.67, 6701.75, 5337.67, 5674.17, 6329.23, 6313.33, 6132.5, 5653.33, 7376.75, 5541.67, 6209.25, 6015.83, 5916.67, 6727.5, 6195.83, 7717.58, 7187.67, 6591.75, 5574.17, 7172.67, 6954.17, 6545.92, 6385.92, 7259.33, 6122.58, 7973.42, 6527.5, 7504.25, 5935.83, 7089.25, 7295.17, 6601.75, 7331.75, 5735.0, 7108.42, 6402.5, 6546.75, 6691.67, 7982.92, 7710.08, 6891.75, 6068.33, 7306.0, 6391.75, 8484.5, 7220.83, 6868.5, 7873.5, 8236.92, 8545.92, 6871.67, 7710.83, 8652.0, 8178.42, 7940.08, 7680.92, 8164.33, 7451.92, 8789.42, 8695.33, 8341.83, 8406.92, 8682.08, 7687.5, 8165.92, 9020.17, 8325.33, 7524.77, 8762.75, 8877.0, 9943.08, 7330.08, 7788.42, 8367.75, 10555.5, 9222.75, 9147.0, 10128.83, 10147.25, 10566.33, 10566.33, 10941.5, 11478.92, 11422.5, 11656.42, 9779.58, 10009.67, 10328.92, 8506.0, 10628.92, 10998.0, 10332.17, 9854.75, 12374.08, 12018.25, 10415.42, 12211.58, 10743.75, 11684.75, 13919.25, 12184.67, 14005.83, 11772.33, 11875.67, 9997.83, 12065.58, 12775.67, 11581.58, 11733.08, 12704.83, 11235.5, 14352.5, 13206.58, 12458.92, 12059.83, 14014.25, 11766.42, 12062.33, 13542.42, 12996.58, 13659.83, 13444.08, 14488.42, 14645.83, 15497.67, 13149.0, 13920.67, 15324.33, 13449.17, 13577.69, 16726.67, 13484.17, 16158.42, 17411.75, 14858.42, 17166.75, 12293.17, 17600.92, 15849.17, 17024.33, 16474.17, 17204.25, 18464.33, 16779.17, 18407.67, 16101.67, 16639.92, 17679.25, 16620.83, 16062.58, 15904.08, 17596.67, 18396.83, 17955.17, 18696.75, 16852.58, 18520.92, 18083.5, 16660.0, 18106.75, 19638.5, 16036.67, 17975.0, 16960.92, 19865.92, 19296.75, 20577.67, 18635.92, 19364.17, 19980.92, 19340.08, 19873.42, 20843.42, 19827.67, 21577.67, 20606.75, 19128.33, 25310.17, 21532.67, 21965.0, 19944.25, 19522.58, 23000.08, 20313.42, 22490.08, 24290.17, 24512.67, 17855.92, 20016.67, 23500.17, 25436.83, 25266.83, 23531.0, 23179.33, 26510.17, 27697.67, 26046.75, 24585.17, 25713.5, 21846.67, 23380.08, 22531.75, 23065.08, 25275.17, 20550.0, 22735.08, 25430.17, 23585.92, 27421.83, 26306.0, 27501.0, 23689.33, 30251.83, 25475.08, 28400.17, 28046.83, 30377.67, 28276.0, 29141.83, 24836.83, 28385.92, 28906.83, 26396.75, 28475.17, 33396.0, 28401.0, 28131.83, 29015.17, 31137.67, 30845.17, 32449.33, 31295.17, 29129.33, 28001.75, 33306.83, 28704.33, 30931.83, 30266.83, 27207.67, 33190.17, 34625.17, 32000.17, 33978.5, 28456.75, 33027.67, 34161.83, 25754.17, 35123.5, 34171.0, 35816.0, 35251.83, 29165.17, 32572.67, 32881.0, 33824.08, 31582.67, 32192.67, 38870.17, 24219.25, 33793.42, 37486.0, 32201.83, 33378.5, 42332.67, 30553.5, 36476.0, 31816.83, 33860.17, 31616.83, 35449.33, 29637.67, 33429.33, 41905.17, 35861.83, 36056.0, 31667.67, 36244.33, 32813.5, 34527.67, 36499.33, 35727.67, 35656.83, 36716.83, 34783.5, 35070.92, 40388.5, 32869.33, 34411.0, 35435.08, 40728.5, 35238.42, 34037.67, 28823.5, 35326.75, 36423.5, 33920.17, 29128.42, 27768.5, 33117.67, 34884.33, 32612.67, 22922.58, 30832.67, 31485.17, 22158.33, 25323.5, 23061.67, 27484.25, 27723.5, 22798.42, 29981.0, 22525.92, 25811.0, 22125.08, 24102.67, 22125.83, 18220.0, 20187.08, 25298.5, 23307.5, 25413.5, 24600.08, 22812.67, 22022.67, 21242.58, 19770.83, 21087.58, 24948.5, 20628.5, 23240.17, 23516.75, 24195.08, 21432.58, 25388.42, 20866.67, 24815.92, 22958.5, 25170.08, 22130.92, 26819.33, 24929.33, 21344.25, 22885.92, 30293.5, 25591.0, 22253.42, 24524.33, 27192.67, 25477.58, 25276.83, 28765.17, 22948.42, 27506.0, 26497.67, 28965.17, 30300.08, 28626.0, 29281.83, 24049.33, 30933.42, 31772.67, 30961.83, 26139.25, 31163.5, 27675.08, 26099.25, 34623.5, 26120.08, 32324.33, 30680.17, 27040.08, 30555.92, 33440.17, 29167.67, 26931.0, 30083.5, 30954.25, 25940.83, 28928.5, 33254.08, 32070.92, 28094.25, 33232.67, 32750.17, 34106.83, 32888.5, 33591.0, 32963.5, 34259.33, 35797.67, 32541.0, 33035.17, 34781.83, 33276.0, 31399.25, 35566.83, 35247.67, 31866.0, 34284.33, 28563.42, 33076.83, 35347.67, 30080.17, 37003.5, 29730.17, 32676.83, 32341.0, 28693.5, 34272.67, 36542.67, 36176.0, 31805.17, 37513.5, 28063.42, 35913.5, 30859.33, 31036.75, 32799.33, 37637.67, 31230.17, 35049.33, 31935.08, 37930.17, 36126.0, 36088.5, 39977.67, 35138.5, 38482.67, 34502.58, 38366.83, 37349.33, 36136.0, 35875.17, 41437.67, 37677.67, 34124.33, 37929.33, 36976.0, 32964.25, 36091.0, 30251.83, 32670.17, 35524.85, 35441.0, 40357.67, 40375.08, 33876.83, 40346.0, 40969.33, 37062.67, 35436.75, 41397.67, 35653.5, 37151.0, 40900.17, 40055.17, 40998.5, 29517.67, 37954.33, 36668.5, 39454.33, 42521.83, 36293.5, 43206.83, 39288.5, 42120.17, 36549.33, 40711.0, 39256.83, 37300.17, 40059.33, 41595.17, 34729.33, 44511.0, 41221.0, 40604.33, 41824.33, 42884.33, 40821.83, 40001.83, 34129.33, 30622.67, 48450.17, 35599.33, 46317.67, 42291.0, 41801.0, 41491.0, 40108.5, 36581.0, 45847.67, 40502.67, 35724.25, 40555.17, 43560.17, 41187.67, 46363.5, 48107.67, 36241.0, 36219.33, 38690.17, 38506.0, 40217.67, 40116.0, 39107.92, 40737.67, 33926.83, 32961.75, 39260.08, 39940.17, 40701.83, 38085.17, 36468.33, 37347.67, 38309.25, 39046.83, 42409.33, 35476.0, 36368.5, 36975.17, 42291.83, 37009.33, 36110.08, 33134.33, 33213.5, 38812.67, 41847.67, 38936.83, 38584.33, 31360.08, 43719.33, 37731.83, 36515.17, 33141.0, 35559.33, 42634.33, 34939.33, 45316.0, 38141.83, 40881.0, 41661.83, 39141.83, 20218.25, 30238.5, 35360.17, 38136.83, 37421.0, 41473.5, 41826.0, 43416.0, 48811.0, 41447.67, 37507.67, 34552.67, 40247.67, 50749.33, 42844.33, 42541.83, 36128.5, 38470.17, 39933.5, 48126.83, 41037.67, 31844.33, 40317.58, 37465.17, 41523.5]
    }
  ],
  "0.984375": [{"frames":[0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.9, 10.9, 11.0, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 12.0, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.3, 12.4, 12.4, 12.5, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.8, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.4, 14.5, 14.5, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.7, 16.7, 16.8, 16.8, 16.9, 17.0, 17.0, 17.1, 17.1, 17.2, 17.2, 17.3, 17.3, 17.4, 17.4, 17.5, 17.5, 17.6, 17.7, 17.7, 17.8, 17.8, 17.9, 18.0, 18.0, 18.1, 18.1, 18.2, 18.3, 18.3, 18.4, 18.5, 18.5, 18.6, 18.6, 18.7, 18.8, 18.8, 18.9, 18.9, 19.0, 19.1, 19.2, 19.2, 19.3, 19.4, 19.4, 19.5, 19.6, 19.6, 19.7, 19.7, 19.8, 19.9, 19.9, 20.0, 20.1, 20.1, 20.2, 20.3, 20.4, 20.4, 20.5, 20.5, 20.6, 20.7, 20.7, 20.8, 20.9, 20.9, 21.0, 21.0, 21.1, 21.1, 21.2, 21.2, 21.3, 21.3, 21.4, 21.4, 21.5, 21.5, 21.6, 21.6, 21.7, 21.7, 21.8, 21.8, 21.9, 21.9, 22.0, 22.0, 22.1, 22.1, 22.2, 22.2, 22.3, 22.3, 22.4, 22.4, 22.5, 22.6, 22.6, 22.7, 22.7, 22.8, 22.8, 22.9, 22.9, 23.0, 23.0, 23.1, 23.1, 23.2, 23.3, 23.3, 23.4, 23.4, 23.5, 23.6, 23.6, 23.7, 23.7, 23.8, 23.8, 23.9, 24.0, 24.0, 24.1, 24.1, 24.2, 24.3, 24.3, 24.4, 24.4, 24.5, 24.6, 24.6, 24.7, 24.7, 24.8, 24.9, 24.9, 25.0, 25.0, 25.1, 25.2, 25.2, 25.3, 25.4, 25.4, 25.5, 25.6, 25.6, 25.7, 25.8, 25.9, 26.0, 26.0, 26.1, 26.2, 26.3, 26.3, 26.4, 26.5, 26.6, 26.6, 26.7, 26.8, 26.9, 26.9, 27.0, 27.1, 27.2, 27.3, 27.3, 27.4, 27.5, 27.6, 27.7, 27.8, 27.8, 27.9, 28.0, 28.1, 28.2, 28.3, 28.3, 28.4, 28.5, 28.6, 28.7, 28.8, 28.9, 29.0, 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.7, 29.8, 29.9, 30.0, 30.1, 30.2, 30.3, 30.4, 30.5, 30.6, 30.8, 30.9, 31.0, 31.1, 31.2, 31.3, 31.4, 31.5, 31.6, 31.7, 31.9, 32.0, 32.1, 32.2, 32.3, 32.4, 32.5, 32.6, 32.8, 32.9, 33.0, 33.1, 33.2, 33.3, 33.4, 33.6, 33.7, 33.8, 33.9, 34.0, 34.2, 34.3, 34.4, 34.6, 34.7, 34.8, 34.9, 35.0, 35.2, 35.3, 35.4, 35.6, 35.7, 35.8, 36.0, 36.1, 36.3, 36.4, 36.6, 36.7, 36.9, 37.0, 37.1, 37.3, 37.4, 37.5, 37.6, 37.8, 37.9, 38.1, 38.2, 38.3, 38.5, 38.6, 38.8, 38.9, 39.0, 39.2, 39.4, 39.5, 39.6, 39.8, 39.9, 40.1, 40.3, 40.4, 40.6, 40.7, 40.8, 41.0, 41.1, 41.3, 41.4, 41.6, 41.7, 41.9, 42.0, 42.2, 42.3, 42.5, 42.6, 42.8, 42.9, 43.1, 43.3, 43.4, 43.6, 43.7, 43.9, 44.0, 44.2, 44.3, 44.5, 44.7, 44.8, 44.9, 45.1, 45.3, 45.4, 45.6, 45.7, 45.9, 46.1, 46.2, 46.4, 46.6, 46.7, 46.9, 47.0, 47.2, 47.4, 47.5, 47.7, 47.8, 48.0, 48.1, 48.3, 48.4, 48.6, 48.8, 48.9, 49.1, 49.3, 49.5, 49.6, 49.8, 50.0, 50.1, 50.3, 50.5, 50.7, 50.9, 51.0, 51.2, 51.3, 51.5, 51.7, 51.8, 52.0, 52.2, 52.4, 52.5, 52.7, 52.9, 53.0, 53.2, 53.4, 53.5, 53.7, 53.9, 54.1, 54.2, 54.4, 54.6, 54.7, 54.9, 55.0, 55.2, 55.3, 55.5, 55.7, 55.8, 56.0, 56.2, 56.4, 56.5, 56.6, 56.8, 57.0, 57.1, 57.3, 57.5, 57.7, 57.8, 58.0, 58.1, 58.3, 58.5, 58.6, 58.8, 58.9, 59.1, 59.3, 59.4, 59.6, 59.7, 59.9, 60.0, 60.2, 60.3, 60.4, 60.6, 60.7, 60.9, 61.1, 61.2, 61.4, 61.5, 61.7, 61.8, 62.0, 62.1, 62.3, 62.4, 62.6, 62.7, 62.9, 63.0, 63.2, 63.4, 63.5, 63.7, 63.8, 63.9, 64.1, 64.2, 64.3, 64.5, 64.6, 64.8, 64.9, 65.1, 65.2, 65.4, 65.5, 65.6, 65.8, 66.0, 66.1, 66.3, 66.4, 66.6, 66.7, 66.9, 67.0, 67.2, 67.3, 67.4, 67.6, 67.7, 67.8, 68.0, 68.1, 68.2, 68.4],
      "mean": [236.25, 208.75, 237.5, 317.5, 200.0, 212.5, 262.5, 302.5, 222.86, 231.25, 348.75, 283.75, 274.29, 278.75, 246.25, 247.5, 224.29, 240.0, 247.5, 221.25, 222.86, 270.0, 242.5, 240.0, 268.57, 215.0, 395.0, 390.0, 442.5, 221.43, 198.75, 372.5, 283.75, 207.14, 366.25, 305.0, 287.5, 350.0, 362.5, 293.75, 305.0, 472.86, 372.5, 367.5, 400.0, 712.86, 675.0, 587.5, 827.5, 500.0, 668.75, 761.25, 675.0, 928.75, 901.43, 560.0, 848.75, 762.5, 901.43, 795.0, 707.5, 706.25, 887.14, 778.75, 682.5, 966.25, 772.86, 727.5, 823.75, 846.25, 1068.57, 933.75, 852.5, 641.25, 715.71, 1012.5, 1032.5, 898.75, 1008.75, 824.29, 1112.5, 812.5, 701.25, 918.57, 1262.5, 777.5, 975.0, 758.57, 867.5, 972.5, 830.0, 920.0, 1037.5, 811.25, 965.0, 1271.43, 876.25, 1095.0, 1140.0, 748.57, 845.0, 1058.75, 976.25, 880.0, 1374.29, 1041.25, 792.5, 902.5, 877.14, 1275.0, 973.75, 1018.75, 1267.14, 883.75, 1050.0, 1193.75, 1048.57, 873.75, 1086.25, 837.5, 1225.71, 1022.5, 1370.0, 1027.5, 1120.0, 870.0, 1183.75, 980.0, 1271.25, 1011.43, 1068.75, 1252.5, 1678.75, 1337.14, 1192.5, 1376.25, 1362.5, 1292.86, 1178.75, 1526.25, 1468.75, 985.71, 1307.5, 1336.25, 1322.5, 1154.29, 1330.0, 1115.0, 1155.0, 1441.43, 1080.0, 1605.0, 1431.25, 1272.5, 1651.43, 1115.0, 1672.5, 1385.0, 1194.29, 1272.5, 1203.75, 1521.25, 1571.43, 1652.5, 1045.0, 1118.75, 1268.57, 1676.25, 1491.25, 1208.75, 1572.86, 1733.75, 1256.25, 1367.5, 1604.29, 1711.25, 1120.0, 1532.5, 1627.5, 1184.29, 1901.25, 1780.0, 1576.25, 1911.43, 1362.5, 1425.0, 1071.25, 1327.14, 1540.0, 1537.5, 1311.25, 1542.86, 2136.25, 2180.0, 1701.25, 1861.43, 2000.0, 1757.5, 2137.5, 1884.29, 1582.5, 1750.0, 1970.0, 1573.75, 1520.0, 1632.5, 1678.75, 1650.0, 2231.43, 1688.75, 2020.0, 1611.25, 1574.29, 2007.5, 1767.5, 1368.75, 1581.43, 2113.75, 2145.0, 1872.5, 1924.29, 1952.5, 2185.0, 2010.0, 2032.86, 1850.0, 1812.5, 2067.5, 2088.75, 2005.71, 2282.5, 1822.5, 2517.5, 2298.57, 1831.25, 1901.25, 1811.25, 2338.57, 2703.75, 2328.75, 2102.5, 1962.86, 2206.25, 2335.0, 2668.75, 2475.71, 2071.25, 2595.0, 2325.0, 2531.43, 2276.25, 2616.25, 2748.75, 2318.75, 2234.29, 2546.25, 2592.5, 2440.0, 3145.71, 2343.75, 2711.25, 2788.75, 2567.14, 2848.75, 3378.75, 2328.75, 2268.57, 2737.5, 2481.25, 2520.0, 2517.14, 2351.25, 2762.5, 2625.0, 2640.0, 3095.0, 2507.5, 2468.75, 3113.75, 3372.86, 2918.75, 2672.5, 3166.25, 2881.43, 3032.5, 2518.75, 3162.5, 2661.43, 3140.0, 3403.75, 2668.75, 2544.29, 3645.0, 2615.0, 2968.75, 3922.86, 2705.0, 2821.25, 3885.0, 3470.0, 3266.25, 3146.25, 2648.75, 3247.5, 3171.43, 3170.0, 3547.5, 3162.5, 3668.57, 4131.25, 3667.5, 4280.0, 4082.86, 3532.5, 3555.0, 3111.25, 3965.71, 3571.25, 4325.0, 3541.25, 3518.57, 3862.5, 3066.25, 4013.75, 4588.57, 4580.0, 3570.0, 3801.25, 3605.0, 4005.71, 3905.0, 3546.25, 4831.25, 4038.57, 3441.25, 3821.25, 3707.5, 4354.29, 5022.5, 4271.25, 3123.75, 4027.14, 4703.75, 4315.0, 3985.0, 5234.29, 4218.75, 4237.5, 5115.0, 4437.14, 4343.75, 3593.75, 3566.25, 4922.5, 4152.86, 4896.25, 5032.5, 3225.0, 4467.14, 4676.38, 3771.25, 4037.5, 5408.57, 4676.25, 4180.0, 4032.5, 4790.0, 3701.25, 5333.75, 4178.75, 4792.86, 4253.75, 3838.75, 4338.75, 5112.86, 4462.5, 3886.25, 4411.25, 4745.0, 5184.29, 3607.5, 4908.88, 3711.25, 3340.0, 4261.25, 4353.75, 4925.0, 4851.43, 4125.0, 5767.5, 5888.75, 3887.14, 5153.75, 5088.75, 5098.88, 3835.71, 5223.75, 4893.75, 4661.25, 5987.14, 3937.5, 4003.75, 4652.5, 4542.5, 6604.29, 6420.0, 5982.5, 5795.0, 3855.71, 3957.5, 5543.75, 5531.38, 5971.43, 6771.25, 5576.25, 6420.0, 4553.0, 4928.75, 4295.0, 5130.0, 4981.43, 5458.75, 5041.25, 5383.75, 4380.0, 5123.75, 6025.0, 6043.88, 7040.0, 5658.57, 5720.0, 5167.5, 4833.75, 6092.86, 6217.5, 6388.75, 5015.0, 6331.43, 7241.5, 5673.75, 5943.75, 5607.14, 4172.5, 6795.0, 4593.75, 5918.57, 6370.12, 5763.75, 7162.5, 6863.14, 6097.5, 5403.75, 5986.25, 5786.38, 5125.71, 6391.38, 5047.5, 7557.62, 7540.14, 7291.25, 7202.5, 5908.75, 5194.29, 6238.88, 6950.0, 6295.12, 5400.0, 6568.75, 6316.38, 6835.0, 5702.86, 4741.25, 8414.12, 7531.62, 7831.43, 6040.0, 7400.0, 6862.62, 6076.25, 7977.43, 6557.5, 7692.62, 6093.75, 5847.14, 7511.38, 7611.5, 7361.38, 5748.57, 4603.75, 5907.62, 5551.25, 7160.29, 8768.0, 5560.0, 6816.25, 8224.57, 7959.12, 6358.75, 6038.75, 7845.86, 6500.12, 7232.62, 6852.62, 6092.5, 7307.29, 6991.38, 8584.0, 5536.25, 6894.29, 8329.0, 7730.0, 7525.12, 7788.71, 8250.38, 7065.0, 10042.88, 6427.29, 8546.62, 8780.25, 7786.38, 7731.57, 8824.0, 7506.5, 6670.0, 8768.86, 7532.75, 7827.62, 7646.5, 6470.0, 9479.0, 7548.88, 9439.12, 6746.38, 7521.57, 9197.88, 7570.25, 7046.38, 8834.43, 10539.38, 9331.75, 6555.12, 9558.86, 9469.0, 9369.12, 7006.38, 8456.0, 9090.38, 9497.75, 6405.12, 8401.57, 8696.62, 8700.38, 8899.0, 8585.25, 9871.86, 8747.75, 9904.12, 11240.62, 9274.57, 9761.5, 8586.5, 8881.5, 9216.0, 10179.25, 11503.12, 9027.75, 9267.43, 9846.62, 9819.12, 9031.62, 8278.57, 8359.0, 9652.88, 9840.5, 11214.71, 10941.75, 12103.38, 11523.12, 8997.88, 11520.71, 10655.5, 10268.0, 9239.12, 10947.71, 7107.62, 6896.25, 10249.25, 10766.29, 10235.38, 9994.25, 10290.38, 10736.43, 14224.75, 10583.0, 8673.88, 7744.43, 12672.0, 10138.0, 10628.12, 10489.14, 9464.25, 10799.12, 7365.25, 7830.12, 7673.0, 7946.5, 7389.12, 8187.88, 8074.43, 6965.12, 8437.75, 8645.12, 6602.86, 7618.88, 7689.12, 8957.88, 7197.29, 7516.38, 7952.62, 8072.75, 7874.57, 8980.25, 7442.75, 7956.5, 7188.86, 7170.12, 7687.62, 9166.62, 7206.38, 8877.29, 9400.5, 7858.88, 8415.25, 8649.0, 10065.62, 9295.5, 8020.25, 9217.43, 9099.0, 7828.88, 8997.88, 8921.71, 8785.5, 8395.38, 9110.38, 9767.57, 9090.25, 7385.12, 9728.0, 12185.0, 9125.38, 10190.38, 8804.12, 9512.75, 9194.57, 9396.62, 10750.62, 8675.25, 10467.71, 9049.12, 10425.38, 10679.38, 9607.71, 11488.0, 9211.88, 10781.75, 10243.29, 12924.5, 8825.38, 10069.12, 11906.43, 11574.25, 9232.88, 9210.38, 11017.71, 9044.12, 10218.0, 10213.0, 9373.0, 12998.0, 12288.25, 11016.75, 11225.75, 13370.71, 12284.38, 10370.5, 12978.25, 14700.71, 11363.38, 14155.75, 16165.88, 12347.86, 13699.5, 14644.5, 11685.62, 11707.71, 13798.38, 12512.0, 12170.5, 13359.43, 12382.0, 13943.38, 11830.62, 14097.0, 13682.43, 14739.62, 15194.62, 14954.62, 14062.29, 11290.5, 12409.5, 12934.38, 13999.43, 14819.62, 17433.5, 15955.88, 13045.14, 15930.88, 16333.5, 13097.0, 15443.71, 15872.12, 18769.75, 17428.5, 14285.14, 15663.25, 16820.88, 17848.5, 15937.25, 17092.43, 19124.75, 17802.25, 16580.88, 18918.14, 18107.12, 17369.75, 20357.25, 14393.71, 16252.12, 19706.0, 17549.75, 16808.0, 19111.0, 19499.62, 20353.5, 20643.86, 22724.75, 21343.5, 17208.38, 19506.57, 21967.25, 19489.75, 18321.0, 16387.0, 23851.0, 19299.75, 20958.5, 22616.0, 20551.0, 18716.0, 18597.12, 18932.12, 21426.43, 22872.25, 21347.25, 22078.5, 21418.14, 21213.5, 18928.25, 19458.25, 22659.57, 21104.75, 26229.75, 24038.5, 20443.71, 23677.25, 23867.25, 23761.0, 21501.0, 24916.71, 22743.5, 22224.62, 23026.0, 24289.57, 24376.0, 25464.75, 24714.75, 26165.29, 26058.5, 27541.0, 27787.25, 26723.86, 26926.0, 30282.25, 28071.0, 24571.0, 23833.5, 26791.0, 24196.0, 27458.14, 22691.0, 26632.25, 26612.25, 25564.75, 26921.0, 23402.25, 28126.0, 26703.5, 28498.14, 27868.5, 24594.75, 27881.0, 32972.43, 27276.0, 24097.12, 29898.5, 34391.0, 27483.5, 30058.5, 32909.75, 30153.86, 28591.0, 25657.25, 23974.75, 26902.29, 27847.25, 28613.5, 28937.25, 33934.75, 29215.29, 28701.0, 32879.75, 32348.5, 26778.14, 29667.25, 29628.5, 32976.0, 29002.43, 36053.5, 34329.75, 31762.25, 26983.86, 30114.75, 29114.75, 27889.75, 34612.43, 29479.75, 33578.5, 30419.75, 27669.57, 35638.5, 30642.25, 34763.5, 33447.25, 29529.57, 34913.5, 30297.25, 37227.25, 36382.43, 33238.5, 32322.25, 35077.25, 29621.0, 33688.5, 37374.75, 38502.25, 33336.71, 33762.25, 30523.5, 28027.25, 34669.57, 31187.25, 32826.0, 31341.0, 40115.29, 36728.5, 40573.5, 34949.75, 34038.5, 34962.43, 41852.25, 33041.0, 42482.25, 38613.86, 31703.5, 40107.25, 37042.25, 32775.29, 40553.5, 43017.25, 40278.5, 34959.57, 35629.75, 40382.25, 34779.75, 41831.0, 37604.75, 35638.5, 32851.0, 37838.14, 36776.0, 38716.0, 38906.0, 37259.75, 40785.29, 32633.5, 37941.0, 32943.5, 38693.86, 35974.75, 32364.75, 34256.0, 31459.43, 41987.25, 41391.0, 31508.5, 37031.0, 30428.5, 43432.25, 41053.5, 25493.86, 36021.0, 41621.0, 29906.0, 36526.71, 40428.5, 40332.25, 38211.0, 35958.5, 32888.14, 40887.25, 32257.25, 41841.0, 39918.14, 30603.5, 40774.75, 36802.25, 32205.29, 33191.0, 36631.0, 35674.75, 37483.86, 28764.75, 34864.75, 28050.88, 34153.86, 31069.75, 37126.0, 43462.25, 39935.29, 35263.5, 28932.25, 36458.5, 32969.75, 35252.43, 36113.5, 37217.25, 33258.5, 27221.0, 37156.0, 29544.75, 35518.5, 34302.43, 39616.0, 38326.0, 33578.5, 25816.71, 33923.5, 33758.5, 28326.0, 32959.43, 27754.75, 36364.75, 29201.0, 35976.71, 34097.25, 33506.0, 34951.0, 33432.25, 22416.71, 28822.25, 33092.25, 38304.75, 35865.29, 37446.0, 33289.75, 33538.5, 30083.86, 34012.25, 27744.62, 26758.5, 21697.86, 26719.62, 30791.0, 26719.75, 25721.0, 25608.5, 30304.75, 26481.0, 26841.0]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.7, 9.7, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.2, 11.2, 11.3, 11.3, 11.3, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.6, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 12.0, 12.0, 12.0, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.6, 12.6, 12.6, 12.7, 12.7, 12.8, 12.8, 12.9, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.6, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.6, 15.7, 15.8, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.3, 16.4, 16.4, 16.5, 16.5, 16.6, 16.7, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.1, 17.1, 17.2, 17.2, 17.3, 17.4, 17.4, 17.5, 17.6, 17.6, 17.7, 17.8, 17.8, 17.9, 18.0, 18.0, 18.1, 18.2, 18.2, 18.3, 18.4, 18.4, 18.5, 18.6, 18.6, 18.7, 18.7, 18.8, 18.9, 19.0, 19.0, 19.1, 19.2, 19.2, 19.3, 19.4, 19.5, 19.5, 19.6, 19.7, 19.7, 19.8, 19.9, 20.0, 20.0, 20.1, 20.2, 20.2, 20.3, 20.4, 20.5, 20.5, 20.6, 20.7, 20.8, 20.9, 20.9, 21.0, 21.1, 21.2, 21.3, 21.3, 21.4, 21.5, 21.6, 21.6, 21.7, 21.8, 21.9, 22.0, 22.1, 22.1, 22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.5, 23.6, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.2, 26.3, 26.4, 26.5, 26.6, 26.7, 26.8, 26.9, 27.0, 27.2, 27.3, 27.4, 27.5, 27.7, 27.8, 27.9, 28.0, 28.1, 28.2, 28.3, 28.4, 28.6, 28.7, 28.8, 28.9, 29.0, 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.6, 29.7, 29.8, 29.9, 30.0, 30.0, 30.1, 30.2, 30.2, 30.3, 30.4, 30.5, 30.5, 30.6, 30.7, 30.8, 30.8, 30.9, 30.9, 31.0, 31.1, 31.2, 31.2, 31.3, 31.4, 31.5, 31.6, 31.6, 31.7, 31.8, 31.8, 31.9, 32.0, 32.1, 32.1, 32.2, 32.3, 32.4, 32.4, 32.5, 32.6, 32.7, 32.7, 32.8, 32.9, 33.0, 33.1, 33.2, 33.3, 33.4, 33.4, 33.5, 33.6, 33.7, 33.8, 33.9, 33.9, 34.0, 34.1, 34.2, 34.3, 34.4, 34.5, 34.6, 34.6, 34.7, 34.8, 34.9, 35.0, 35.1, 35.2, 35.3, 35.4, 35.5, 35.6, 35.7, 35.8, 35.9, 36.0, 36.1, 36.2, 36.3, 36.4, 36.5, 36.6, 36.7, 36.8, 36.9, 37.0, 37.1, 37.2, 37.3, 37.4, 37.5, 37.6, 37.7, 37.8, 37.9, 38.0, 38.1, 38.2, 38.3, 38.4, 38.5, 38.6, 38.8, 38.9, 39.0, 39.1, 39.2, 39.3, 39.4, 39.5, 39.6, 39.7, 39.9, 40.0, 40.1, 40.2, 40.3, 40.4, 40.5, 40.7, 40.8, 40.9, 41.0, 41.1, 41.2, 41.4, 41.5, 41.6, 41.8, 41.9, 42.0, 42.1, 42.2, 42.3, 42.5, 42.6, 42.7, 42.8, 42.9, 43.0, 43.2, 43.3, 43.4, 43.5, 43.7, 43.8, 43.9, 44.1, 44.2, 44.3, 44.4, 44.6, 44.7, 44.8, 44.9, 45.1, 45.2, 45.3, 45.4, 45.6, 45.7, 45.8, 45.9, 46.1, 46.2, 46.4, 46.5, 46.6, 46.7, 46.9, 47.0, 47.1, 47.2, 47.4, 47.5, 47.7, 47.8, 47.9, 48.0, 48.2, 48.3, 48.5, 48.6, 48.8, 48.9, 49.0, 49.2, 49.3, 49.5, 49.6, 49.7, 49.9, 50.0, 50.1, 50.3, 50.4, 50.6, 50.7, 50.8, 51.0, 51.1, 51.2, 51.4, 51.5, 51.6, 51.8, 51.9, 52.1, 52.2, 52.4, 52.5, 52.7, 52.8, 52.9, 53.1, 53.2, 53.4, 53.5, 53.7, 53.8, 53.9, 54.1, 54.2, 54.3, 54.5, 54.6, 54.7, 54.9, 55.0, 55.1, 55.3, 55.4, 55.5, 55.7, 55.8, 56.0, 56.1, 56.3, 56.4, 56.5, 56.7, 56.8, 56.9, 57.1, 57.2, 57.4, 57.5, 57.6, 57.8, 57.9, 58.0, 58.2, 58.3, 58.4, 58.6, 58.7, 58.8, 59.0, 59.1, 59.2, 59.4, 59.5, 59.6, 59.7, 59.9, 60.0, 60.1, 60.3, 60.4, 60.5, 60.6, 60.8, 60.9, 61.1, 61.2, 61.3, 61.5, 61.6, 61.7, 61.9, 62.0, 62.2, 62.3, 62.5, 62.6, 62.7, 62.9, 63.0, 63.1, 63.3, 63.4, 63.5, 63.6, 63.7, 63.9, 64.0, 64.1, 64.3, 64.4, 64.5, 64.7, 64.8, 64.9, 65.0, 65.2, 65.3, 65.4, 65.6, 65.7, 65.9, 66.0, 66.1, 66.3],
      "mean": [220.0, 261.25, 190.0, 261.43, 350.0, 211.25, 251.25, 221.43, 288.75, 237.5, 205.0, 252.86, 258.75, 276.25, 252.5, 197.14, 268.75, 251.25, 250.0, 284.29, 386.25, 240.0, 388.75, 308.57, 271.25, 391.25, 240.0, 184.29, 215.0, 225.0, 188.75, 208.57, 261.25, 411.25, 267.5, 265.71, 292.5, 320.0, 347.5, 265.71, 390.0, 335.0, 532.5, 390.0, 443.75, 640.0, 613.75, 527.14, 1002.5, 1108.75, 954.29, 721.25, 660.0, 980.0, 591.43, 831.25, 971.25, 812.5, 1105.71, 823.75, 758.75, 1128.75, 657.14, 1091.25, 960.0, 787.5, 778.57, 1193.75, 997.5, 937.5, 898.57, 992.5, 942.5, 1125.0, 737.14, 953.75, 948.75, 991.25, 1404.29, 817.5, 956.25, 848.75, 820.0, 986.25, 963.75, 1236.25, 1095.71, 1061.25, 1001.25, 806.25, 1031.43, 851.25, 833.75, 1395.0, 1048.57, 1126.25, 988.75, 1330.0, 1368.57, 868.75, 950.0, 1411.43, 1350.0, 1277.5, 1085.0, 1158.57, 1080.0, 1408.75, 832.5, 1004.29, 946.25, 1162.5, 921.25, 1442.86, 1085.0, 1095.0, 901.25, 1224.29, 1052.5, 1111.25, 1437.5, 938.57, 1005.0, 1135.0, 1502.5, 1287.14, 1167.5, 1168.75, 1251.25, 1140.0, 987.5, 1251.25, 933.75, 1195.71, 1455.0, 1237.5, 1441.25, 1124.29, 1250.0, 1382.5, 1125.0, 1277.14, 1147.5, 1235.0, 1308.75, 1467.14, 1581.25, 1148.75, 1103.75, 1742.86, 1413.75, 1422.5, 1260.0, 1252.5, 1395.0, 1343.75, 1408.57, 1228.75, 1030.0, 1216.25, 1185.71, 1457.5, 1126.25, 1276.25, 1621.43, 1142.5, 1540.0, 1545.0, 1394.29, 1253.75, 1723.75, 1417.5, 1627.14, 1620.0, 1338.75, 1296.25, 1491.43, 1430.0, 1627.5, 1302.5, 1754.29, 1333.75, 1567.5, 1635.0, 1655.71, 1436.25, 1306.25, 1493.75, 1672.86, 2421.25, 1720.0, 1633.75, 1861.43, 1838.75, 1636.25, 1540.0, 1521.43, 1718.75, 1682.5, 1760.0, 1581.25, 1916.25, 1655.0, 2065.71, 1726.25, 2027.5, 1878.75, 2392.86, 2521.25, 2152.5, 2167.5, 1804.29, 1840.0, 1677.5, 1880.0, 1920.0, 1975.0, 1466.25, 1906.25, 2002.86, 1815.0, 1932.5, 1862.5, 1934.29, 2521.25, 2407.5, 1965.0, 2495.71, 2203.75, 2513.75, 2377.5, 1841.43, 2516.25, 2166.25, 2121.25, 2438.57, 2403.75, 2243.75, 2480.0, 2385.71, 2121.25, 2042.5, 2040.0, 2178.57, 2203.75, 1957.5, 2602.5, 2145.71, 2966.25, 2120.0, 2880.0, 2421.25, 2365.0, 2396.25, 1761.43, 2013.75, 1763.75, 2675.0, 2465.71, 2586.25, 2388.75, 2105.0, 2302.86, 2438.75, 2278.75, 2888.75, 2272.86, 2458.75, 2673.75, 2618.75, 2880.0, 2427.5, 2610.0, 2135.0, 2521.43, 2573.75, 2171.25, 2707.5, 2752.86, 3043.75, 2596.25, 2362.5, 2347.14, 2572.5, 3117.5, 3511.25, 2391.43, 2908.75, 3575.0, 2880.0, 2757.14, 3296.25, 2462.5, 2700.0, 2362.86, 2897.5, 3126.25, 3770.0, 3585.71, 3797.5, 3981.25, 3441.43, 4562.5, 2677.5, 4062.5, 2705.71, 4065.0, 3835.0, 4176.25, 3154.29, 2926.25, 2713.75, 4052.5, 3850.0, 3477.5, 4105.0, 3207.5, 4234.29, 3140.0, 3615.0, 3087.5, 3881.43, 3797.5, 3791.25, 4310.0, 5028.57, 4583.75, 5260.0, 4928.75, 3945.71, 3542.5, 3746.25, 4041.25, 4181.43, 4766.25, 4446.25, 4996.25, 4037.14, 3862.5, 4420.0, 5466.25, 4621.43, 3695.0, 4558.75, 4618.75, 4250.0, 4011.25, 4095.0, 4885.0, 4758.57, 5025.0, 3866.25, 4720.0, 4411.25, 4403.75, 4912.5, 5058.57, 4225.0, 4882.5, 5348.75, 4694.29, 4393.75, 4898.75, 4497.5, 4814.29, 5272.5, 5251.25, 5848.75, 4302.86, 5048.75, 4932.5, 5441.25, 5277.14, 5117.5, 5266.25, 5461.25, 4410.0, 5817.5, 5386.25, 4351.25, 5392.86, 5517.62, 5213.75, 4765.0, 5492.86, 4921.25, 5036.25, 5641.25, 4924.29, 5996.25, 5666.38, 5831.25, 5958.57, 5802.5, 5951.38, 6187.5, 6535.71, 6198.75, 5512.5, 5407.14, 6016.38, 5492.62, 4440.0, 5164.29, 6510.0, 6173.75, 5736.25, 6321.43, 5267.5, 6096.25, 6286.25, 5301.43, 6333.75, 5496.25, 5498.75, 6520.0, 6266.25, 6657.75, 6366.25, 6261.57, 5731.25, 5457.5, 7167.62, 5824.43, 7685.12, 7469.0, 5490.0, 5670.0, 6992.5, 6331.25, 7697.75, 4864.29, 6943.88, 7213.75, 6208.75, 6745.71, 8321.62, 7732.75, 5993.88, 6457.14, 7500.12, 6697.5, 8016.38, 7351.43, 7896.5, 7547.62, 6021.25, 5517.14, 6996.38, 7696.38, 7514.43, 7075.0, 7799.0, 8174.12, 7264.43, 6543.75, 6543.75, 7213.75, 6925.86, 6021.38, 7055.0, 8912.88, 7705.86, 6497.62, 8544.0, 8107.62, 5225.71, 6709.0, 8231.38, 8086.38, 6003.0, 6230.12, 6928.75, 6515.12, 8208.57, 6942.75, 8984.0, 9840.5, 6671.43, 6736.38, 8282.88, 7909.12, 8737.57, 7410.0, 8620.25, 8204.12, 8343.14, 7490.25, 7403.88, 7275.12, 8817.29, 7296.25, 6548.88, 7398.88, 9024.71, 7053.75, 6525.12, 9366.62, 8536.0, 8517.88, 8007.62, 8800.43, 8141.5, 9641.62, 8529.0, 8025.86, 8349.0, 10084.38, 8151.5, 7968.71, 10074.25, 7468.88, 10203.12, 10189.14, 9602.88, 9515.38, 8883.0, 11082.0, 9546.62, 9019.12, 9720.38, 9383.29, 10731.75, 8886.5, 8195.38, 9644.86, 12509.62, 8578.88, 10329.25, 9643.43, 11343.25, 10640.62, 8934.0, 11285.0, 8401.38, 9330.38, 8557.88, 11253.43, 10476.75, 10245.5, 9992.88, 9649.14, 10507.88, 10762.0, 11181.88, 11630.57, 11258.25, 11380.62, 12689.5, 11170.43, 10970.5, 11623.25, 10661.71, 8917.75, 11475.75, 12657.12, 10093.29, 11598.25, 11810.62, 12333.25, 13683.71, 11626.88, 10971.88, 11638.12, 10147.57, 9952.88, 11028.0, 13933.25, 11803.43, 11238.25, 9874.25, 11559.5, 12435.0, 13197.12, 12984.5, 13844.62, 11479.14, 13223.38, 11215.62, 15022.12, 13024.86, 13337.25, 13929.5, 11870.62, 12115.0, 11792.0, 12365.62, 12233.12, 14095.29, 13358.38, 12824.5, 13775.62, 13546.43, 12414.5, 13214.38, 16951.0, 11804.86, 12566.88, 15216.0, 16133.86, 12709.5, 13300.62, 15421.88, 13880.86, 11601.75, 16536.0, 13246.88, 14859.43, 15558.38, 13031.88, 18043.38, 17365.14, 11930.5, 17684.75, 15732.12, 13905.14, 17899.75, 15083.25, 14577.12, 16825.14, 15030.75, 15440.88, 14189.5, 18766.71, 14069.5, 13166.75, 14245.62, 15065.0, 16915.88, 18042.25, 14719.62, 18823.57, 16713.5, 16939.75, 19394.75, 19579.43, 16120.88, 16199.5, 14459.5, 16976.71, 15537.12, 15492.12, 16725.75, 20498.14, 17083.5, 18457.12, 14374.62, 20296.57, 19499.62, 17481.0, 19483.86, 18820.88, 18029.75, 17867.25, 18710.86, 17244.75, 18859.62, 21713.5, 16619.57, 21333.5, 22548.5, 21629.75, 25698.14, 22165.88, 20760.88, 17678.25, 21796.71, 20948.38, 19478.5, 17398.38, 20921.0, 23576.0, 16635.75, 20428.38, 19625.14, 19129.75, 19947.12, 17934.62, 19041.0, 16323.25, 16527.25, 12731.88, 12417.57, 16709.62, 15739.62, 10244.25, 17713.86, 12233.25, 13773.25, 12286.75, 12141.86, 12612.12, 13810.62, 13924.5, 10414.86, 13697.12, 13708.38, 10925.5, 14306.43, 14406.88, 12440.88, 10620.43, 12461.88, 12374.38, 12071.75, 11334.71, 12553.12, 12822.0, 12704.38, 14646.57, 14722.0, 12410.75, 10860.38, 13110.71, 12825.88, 14894.5, 13579.62, 11469.14, 15022.12, 13997.12, 12758.12, 9040.57, 12611.88, 16259.62, 13883.38, 12065.0, 12810.5, 15593.38, 14215.88, 17392.43, 16201.0, 18334.62, 13818.12, 12210.57, 11803.12, 13935.62, 17202.25, 13752.14, 15512.25, 16221.0, 12894.5, 16575.29, 14012.12, 13476.88, 17949.62, 17133.71, 17201.0, 14942.12, 13375.75, 18518.0, 16792.25, 15243.38, 16492.29, 16460.88, 17803.38, 18470.88, 15342.43, 17255.75, 19332.25, 15482.12, 19422.43, 19938.38, 22337.25, 17247.12, 14782.29, 16733.38, 19599.62, 18298.38, 16962.43, 21378.38, 15877.0, 15982.0, 17842.43, 17499.62, 20973.38, 18327.12, 20415.29, 20787.25, 18158.5, 19054.75, 22128.14, 13819.25, 20633.5, 19147.25, 22382.43, 16877.12, 21032.25, 22081.0, 21955.29, 19947.12, 20223.5, 17657.0, 22902.43, 20813.5, 18072.12, 20923.5, 24438.14, 19227.25, 23197.25, 23105.29, 23146.0, 18399.5, 19367.25, 20823.86, 23179.75, 24417.25, 21776.0, 22675.29, 25234.75, 20358.38, 19630.88, 25995.29, 22770.88, 24339.75, 24114.75, 25641.0, 19320.88, 20369.5, 28743.5, 23678.14, 18718.38, 24220.88, 21882.25, 21401.0, 24202.25, 21668.5, 19966.0, 24582.43, 26260.88, 21368.38, 24377.25, 27905.29, 29607.25, 22857.25, 25452.25, 22308.0, 22382.12, 27457.25, 26868.5, 23756.71, 24584.62, 26887.25, 21085.88, 24469.57, 25238.5, 24998.5, 25087.25, 29455.29, 20147.25, 25876.0, 28188.14, 27464.75, 27112.25, 26042.25, 22952.43, 30329.75, 23249.75, 24217.25, 27645.29, 22987.12, 27282.25, 30722.25, 29555.29, 22984.62, 27224.62, 30983.5, 30166.71, 27708.5, 28873.38, 31292.25, 28138.14, 28047.25, 28841.0, 29968.5, 29493.86, 27791.0, 25848.5, 26692.25, 26555.14, 28647.25, 29659.75, 29314.75, 31753.86, 29802.25, 30331.0, 26708.5, 28328.14, 24756.0, 29564.75, 28963.38, 24479.57, 31359.75, 31016.0, 34286.0, 33213.86, 26179.62, 29544.75, 33543.5, 29646.71, 26211.0, 30862.25, 27395.29, 33061.0, 31618.5, 28404.62, 30498.14, 29674.75, 29686.0, 29284.75, 25359.57, 26842.25, 29603.38, 28052.25, 31422.43, 23480.88, 27662.25, 32558.5, 23813.86, 28869.75, 31747.12, 32389.75, 34201.0, 36243.5, 33209.75, 26623.5, 27195.29, 26979.62, 30141.0, 31888.5, 30246.71, 30221.0, 31382.25, 29819.75, 31005.29, 30647.25, 24913.5, 30148.5, 31065.29, 28005.88, 25259.75, 35003.5, 26615.29, 28918.5, 26793.5, 26731.0, 28190.86, 32941.0, 30248.5, 25473.5, 26178.14, 26352.25, 29758.5, 28348.0, 29238.5, 22258.38, 23033.38, 31379.57, 29797.25, 33491.0, 28699.75, 28106.71, 27404.75, 30121.0, 30356.0, 29215.29, 28823.5, 33141.0, 33225.88, 29066.71, 29671.0, 26707.25, 26959.75, 31658.14, 27201.0, 27958.5, 28823.5, 26278.14, 24953.5, 27571.0, 27809.75, 25262.43, 28683.5, 25593.5, 34014.75, 24718.14, 28349.75, 25326.0, 27718.5, 26392.43, 26243.5, 27407.25, 29367.25, 28851.0, 24508.38, 32968.5, 34091.0, 30469.57, 27341.0, 28644.75, 29009.57]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.7, 8.7, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.1, 10.1, 10.1, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.6, 11.7, 11.7, 11.8, 11.8, 11.9, 11.9, 11.9, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.7, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.7, 15.7, 15.8, 15.8, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.6, 16.6, 16.7, 16.8, 16.8, 16.9, 17.0, 17.0, 17.1, 17.2, 17.2, 17.3, 17.4, 17.5, 17.5, 17.6, 17.6, 17.7, 17.8, 17.8, 17.9, 17.9, 18.0, 18.1, 18.2, 18.2, 18.3, 18.4, 18.5, 18.5, 18.6, 18.7, 18.8, 18.8, 18.9, 19.0, 19.1, 19.2, 19.2, 19.3, 19.4, 19.5, 19.6, 19.7, 19.7, 19.8, 19.9, 20.0, 20.1, 20.2, 20.3, 20.3, 20.4, 20.5, 20.6, 20.7, 20.8, 20.8, 20.9, 21.0, 21.1, 21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.8, 21.9, 21.9, 22.1, 22.2, 22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.6, 24.7, 24.9, 24.9, 25.1, 25.2, 25.3, 25.4, 25.5, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.0, 26.1, 26.2, 26.2, 26.3, 26.3, 26.4, 26.5, 26.5, 26.6, 26.7, 26.7, 26.8, 26.9, 27.0, 27.0, 27.1, 27.1, 27.2, 27.2, 27.3, 27.3, 27.4, 27.5, 27.5, 27.6, 27.7, 27.7, 27.8, 27.8, 27.9, 28.0, 28.1, 28.1, 28.2, 28.2, 28.3, 28.4, 28.4, 28.5, 28.6, 28.6, 28.7, 28.8, 28.9, 28.9, 29.0, 29.0, 29.1, 29.2, 29.3, 29.3, 29.4, 29.5, 29.5, 29.6, 29.7, 29.7, 29.8, 29.9, 30.0, 30.1, 30.2, 30.2, 30.3, 30.4, 30.5, 30.6, 30.7, 30.7, 30.8, 30.9, 31.0, 31.1, 31.2, 31.2, 31.3, 31.4, 31.5, 31.6, 31.7, 31.8, 31.8, 31.9, 32.0, 32.1, 32.2, 32.3, 32.4, 32.4, 32.5, 32.6, 32.7, 32.8, 32.9, 33.0, 33.1, 33.2, 33.3, 33.4, 33.5, 33.5, 33.6, 33.7, 33.8, 33.9, 34.0, 34.1, 34.2, 34.3, 34.4, 34.6, 34.6, 34.7, 34.8, 34.9, 35.1, 35.2, 35.3, 35.4, 35.5, 35.6, 35.7, 35.8, 35.9, 36.0, 36.1, 36.2, 36.3, 36.4, 36.5, 36.6, 36.7, 36.8, 36.9, 37.0, 37.1, 37.2, 37.3, 37.4, 37.6, 37.7, 37.8, 37.9, 38.0, 38.2, 38.3, 38.4, 38.5, 38.6, 38.7, 38.9, 39.0, 39.1, 39.2, 39.4, 39.5, 39.6, 39.7, 39.8, 39.9, 40.0, 40.2, 40.3, 40.4, 40.5, 40.7, 40.8, 40.9, 41.0, 41.2, 41.3, 41.4, 41.5, 41.7, 41.8, 41.9, 42.0, 42.2, 42.3, 42.4, 42.6, 42.7, 42.8, 43.0, 43.1, 43.2, 43.3, 43.5, 43.6, 43.7, 43.8, 44.0, 44.1, 44.2, 44.4, 44.5, 44.6, 44.8, 44.9, 45.1, 45.2, 45.4, 45.5, 45.6, 45.8, 45.9, 46.1, 46.2, 46.3, 46.5, 46.6, 46.7, 46.9, 47.0, 47.1, 47.3, 47.4, 47.6, 47.7, 47.8, 48.0, 48.1, 48.3, 48.4, 48.6, 48.7, 48.9, 49.0, 49.2, 49.3, 49.5, 49.6, 49.7, 49.9, 50.0, 50.2, 50.3, 50.5, 50.6, 50.7, 50.8, 51.0, 51.1, 51.2, 51.4, 51.5, 51.7, 51.8, 52.0, 52.1, 52.2, 52.4, 52.5, 52.7, 52.8, 52.9, 53.1, 53.2, 53.3, 53.5, 53.6, 53.8, 53.9, 54.0, 54.1, 54.3, 54.4, 54.6, 54.7, 54.9, 55.0, 55.2, 55.3, 55.4, 55.6, 55.8, 55.9, 56.1, 56.2, 56.4, 56.5, 56.7, 56.8, 57.0, 57.1, 57.2, 57.4, 57.5, 57.7, 57.8, 58.0, 58.1, 58.2, 58.4, 58.5, 58.6, 58.8, 58.9, 59.0, 59.1, 59.3, 59.4, 59.5, 59.7, 59.8, 59.9, 60.1, 60.2, 60.3, 60.5, 60.6, 60.7, 60.9, 61.0, 61.1, 61.2, 61.4, 61.5, 61.6, 61.8, 61.9, 62.0, 62.2, 62.3, 62.5, 62.6, 62.7, 62.8, 63.0, 63.1, 63.2, 63.3, 63.4, 63.5, 63.7, 63.8, 63.9, 64.0, 64.1, 64.2, 64.4, 64.5, 64.5, 64.6, 64.7, 64.8, 65.0, 65.1, 65.2, 65.3, 65.4, 65.6, 65.7, 65.8, 65.9, 66.1, 66.2, 66.3, 66.5, 66.6, 66.7, 66.8, 66.9, 67.0, 67.1, 67.3, 67.4, 67.5],
      "mean": [236.25, 238.57, 208.75, 247.14, 233.75, 195.71, 241.25, 255.71, 251.25, 225.71, 242.5, 284.29, 263.75, 241.43, 254.29, 281.25, 244.29, 230.0, 197.14, 252.5, 201.43, 257.5, 248.57, 337.5, 275.71, 362.5, 238.57, 247.14, 337.5, 265.71, 323.75, 320.0, 241.25, 257.14, 391.25, 374.29, 290.0, 540.0, 461.25, 355.71, 251.25, 350.0, 285.71, 356.25, 408.57, 293.75, 261.43, 310.0, 404.29, 481.25, 362.86, 592.5, 694.29, 525.0, 680.0, 670.0, 586.25, 405.71, 913.75, 821.43, 855.0, 611.43, 785.0, 700.0, 563.75, 841.43, 573.75, 724.29, 771.25, 1078.57, 874.29, 627.5, 847.14, 931.25, 987.14, 813.75, 835.71, 702.5, 640.0, 795.0, 1220.0, 785.0, 894.29, 751.43, 1200.0, 805.71, 862.5, 832.86, 790.0, 988.57, 957.5, 1048.57, 993.75, 901.43, 938.75, 1281.43, 880.0, 950.0, 1018.57, 1111.25, 1144.29, 886.25, 1040.0, 1040.0, 792.86, 971.25, 1184.29, 1112.5, 1384.29, 1112.5, 1178.57, 1265.71, 1167.5, 1210.0, 1236.25, 1062.86, 1057.5, 1308.57, 1328.75, 1058.57, 1121.25, 1407.14, 1152.5, 1062.86, 1151.43, 1220.0, 1570.0, 1000.0, 1238.57, 1230.0, 1151.43, 1353.75, 1168.57, 1587.5, 1365.71, 1322.5, 1955.71, 1388.75, 1671.43, 1585.71, 1426.25, 1185.71, 1472.5, 1424.29, 1220.0, 1770.0, 1376.25, 1937.14, 1175.0, 1760.0, 1303.75, 1588.57, 1521.43, 1855.0, 1235.71, 1623.75, 1814.29, 1818.75, 2017.14, 1543.75, 1861.43, 1693.75, 1637.14, 1716.25, 1850.0, 1648.75, 1767.14, 1754.29, 1363.75, 1747.14, 1990.0, 1995.71, 1883.75, 2041.43, 1612.5, 1954.29, 1856.25, 1721.43, 2231.25, 1634.29, 1921.43, 1551.25, 2077.14, 2543.75, 2575.71, 1688.75, 1841.43, 1627.5, 2412.86, 2657.5, 2020.0, 2515.0, 2135.71, 2260.0, 2567.14, 3155.71, 2492.5, 1758.57, 2158.75, 2384.29, 1980.0, 2184.29, 2070.0, 2457.14, 2430.0, 2015.71, 2363.75, 2455.71, 2712.86, 2612.5, 2642.86, 2276.25, 2441.43, 2592.5, 2614.29, 2941.25, 2615.71, 2787.5, 2891.43, 2533.75, 3018.57, 2798.75, 2381.43, 2651.43, 2966.25, 2932.86, 3087.5, 3002.86, 3690.0, 2698.57, 3101.25, 2650.0, 3237.5, 3234.29, 3120.0, 3142.86, 3065.71, 3191.25, 2835.71, 3133.75, 3470.0, 3156.25, 2841.43, 2940.0, 3515.71, 2796.25, 2978.57, 2851.25, 3451.43, 3260.0, 2975.0, 2884.29, 3340.0, 2507.14, 2850.0, 3232.86, 3532.5, 4224.29, 3221.25, 3965.71, 3496.25, 3944.29, 3293.75, 3401.43, 3494.29, 3171.25, 3492.86, 3115.0, 3721.43, 3048.75, 3222.86, 3393.75, 3655.71, 3341.25, 3521.43, 4376.25, 3188.57, 3731.43, 3635.0, 3412.86, 3648.75, 3620.0, 3670.0, 4338.57, 3896.25, 4365.71, 4090.0, 3150.0, 3295.0, 3788.57, 3682.5, 4214.29, 3331.43, 3347.5, 4694.29, 3695.0, 3842.86, 3766.25, 3467.14, 4047.5, 4188.57, 4223.75, 4608.57, 4075.0, 3831.43, 3420.0, 4561.25, 3808.57, 4143.75, 5384.29, 3696.25, 5270.14, 3952.5, 3985.71, 4576.25, 4637.14, 4066.25, 4844.29, 4035.0, 4388.57, 3884.29, 4482.5, 4361.43, 4317.5, 4208.57, 4572.5, 5040.0, 4150.0, 3718.57, 4433.75, 3937.14, 3945.0, 5014.29, 4468.57, 5786.25, 6054.29, 4831.25, 4965.71, 4097.5, 4194.29, 4992.5, 4797.14, 5430.0, 5427.14, 4905.0, 4492.86, 4881.25, 6075.86, 4848.57, 4556.25, 5284.29, 4452.5, 3851.43, 5340.0, 5028.57, 4396.25, 6090.0, 4358.75, 4595.71, 4786.25, 4474.29, 5985.71, 4930.0, 4817.14, 5281.25, 5254.29, 4642.5, 6201.43, 4975.0, 4114.29, 4926.25, 4758.57, 5535.0, 4800.0, 4065.71, 4856.25, 5847.14, 4447.5, 5700.0, 5370.0, 5527.14, 5808.75, 4611.43, 6540.0, 5191.43, 6058.75, 5255.71, 6371.25, 6992.86, 4900.0, 5615.0, 5467.14, 5513.75, 5372.86, 6055.12, 6687.14, 5241.25, 5432.86, 7077.62, 5694.29, 6425.0, 6194.29, 4472.86, 4881.25, 6101.43, 6191.25, 5861.43, 5145.0, 5218.57, 7615.12, 7645.71, 6648.88, 6157.14, 4970.0, 6524.29, 6831.25, 6411.43, 6047.14, 6867.5, 4937.14, 6858.75, 7667.43, 6016.25, 4608.57, 6253.75, 6360.0, 6638.88, 7532.86, 8117.62, 6747.14, 9029.14, 6181.25, 7583.0, 8081.5, 6967.14, 7376.25, 8071.71, 6460.12, 6457.29, 8434.0, 5861.43, 6753.75, 8476.0, 5937.5, 7545.86, 7255.86, 7851.38, 5614.29, 8193.88, 7916.0, 6650.0, 8943.14, 7386.38, 7594.43, 9032.88, 7777.57, 7005.12, 7218.57, 7730.0, 7076.25, 7864.57, 6412.62, 9880.57, 8711.62, 6868.71, 8455.25, 7561.43, 7784.0, 8186.0, 7445.12, 8224.57, 8080.25, 9813.29, 5834.29, 8439.12, 8643.0, 9442.75, 9740.43, 7623.88, 11002.0, 8740.38, 9454.71, 9626.75, 9283.29, 6382.5, 9318.86, 9213.29, 9377.75, 8747.43, 8214.0, 9424.57, 9675.5, 9843.29, 8869.12, 9407.57, 9480.25, 10417.71, 10724.38, 9984.71, 7974.43, 8821.5, 9620.29, 9309.12, 8593.14, 10305.5, 8576.0, 9259.12, 12195.0, 11484.25, 10513.43, 7261.38, 11056.14, 10230.62, 11056.43, 10706.29, 9759.25, 10067.57, 9579.25, 11303.43, 11968.12, 10917.71, 12473.12, 9856.14, 10469.25, 10019.14, 10451.88, 11457.71, 11319.14, 11363.0, 12136.43, 10884.25, 12980.71, 13463.25, 10446.14, 10662.88, 10442.0, 9988.0, 7067.14, 9277.88, 10050.43, 11585.75, 11766.29, 13617.86, 11016.88, 13366.57, 13414.5, 15435.14, 11188.0, 13110.71, 11149.25, 13402.14, 14165.75, 10029.0, 14969.62, 13810.86, 13165.14, 14878.38, 14382.43, 15379.75, 14465.14, 13553.38, 12807.71, 16114.5, 12902.0, 14742.12, 14157.86, 15859.62, 12505.14, 16623.38, 15677.86, 16125.14, 12834.38, 15536.57, 14324.5, 13239.43, 14491.88, 11376.29, 13727.0, 11569.0, 16998.5, 13896.57, 15049.5, 15843.86, 15308.14, 16425.88, 17322.29, 17754.62, 17946.57, 13492.0, 16810.71, 17614.75, 16346.71, 15494.5, 17596.71, 18328.5, 16725.29, 18360.88, 16828.0, 17910.86, 19675.88, 15735.14, 18531.0, 16750.86, 13776.88, 21112.43, 20767.25, 15646.57, 16540.75, 17139.57, 20203.38, 17426.71, 17809.57, 18784.5, 19675.14, 18883.5, 19782.43, 18816.0, 19591.0, 15597.12, 17535.29, 20279.75, 17585.14, 15312.0, 17035.14, 17179.29, 14674.38, 15305.14, 13529.5, 16446.57, 10716.75, 10184.86, 8246.25, 13093.71, 8791.5, 9473.29, 8736.75, 12513.57, 9297.75, 11959.29, 11490.57, 10165.38, 9640.43, 11356.75, 12865.14, 12094.5, 10056.14, 6535.0, 7047.14, 8175.25, 10952.0, 8469.0, 11471.86, 10153.29, 9116.62, 10506.14, 9165.38, 11906.43, 11390.5, 10976.14, 9606.62, 9430.43, 11795.5, 12592.0, 12528.12, 11526.29, 8696.5, 11781.86, 10224.71, 9944.0, 9424.57, 9121.5, 10557.71, 12163.0, 11592.0, 11388.0, 12155.0, 12075.5, 8641.71, 8536.62, 11377.86, 13267.86, 12762.0, 11110.43, 10458.0, 14115.0, 12510.62, 11026.29, 9784.12, 16463.86, 10295.5, 12070.71, 14560.75, 17448.0, 16050.75, 13066.43, 13822.29, 12555.75, 16495.29, 14880.75, 11907.57, 13120.75, 16416.71, 10932.88, 14137.71, 15480.88, 16326.57, 15324.62, 14496.43, 15661.0, 13734.62, 16129.43, 14720.75, 12936.14, 14893.25, 15273.57, 15374.62, 15525.29, 16794.5, 19372.43, 13962.0, 15790.86, 19638.38, 14746.43, 16712.43, 15326.0, 15185.14, 14333.25, 16870.86, 15415.75, 14759.14, 20617.25, 16828.14, 13279.25, 15213.86, 16031.0, 16912.43, 20386.71, 22219.75, 18390.86, 20559.75, 20793.71, 22402.25, 19029.57, 18415.88, 15317.86, 19960.88, 17086.57, 25344.75, 21148.14, 18268.14, 20972.12, 19679.57, 19259.75, 18673.71, 21364.75, 20741.0, 22881.0, 16836.57, 21861.0, 14889.43, 16293.38, 17162.29, 20638.25, 20223.86, 22046.71, 18909.75, 20299.29, 26909.75, 17820.86, 20841.0, 21063.86, 23355.88, 25338.14, 22924.75, 22078.14, 21719.62, 22395.29, 19242.14, 23164.75, 23502.43, 22275.88, 25488.14, 24289.75, 23696.71, 26142.25, 25723.86, 24747.25, 19078.0, 22967.25, 18159.43, 24931.0, 22108.0, 22492.43, 23852.25, 23139.57, 27506.0, 24943.86, 25274.75, 27300.86, 19803.38, 26101.0, 23818.5, 25525.29, 24794.62, 26875.29, 25128.14, 29131.0, 24619.43, 26371.0, 26769.57, 23644.62, 28556.71, 26609.75, 24363.71, 28548.5, 27058.14, 25865.88, 21516.71, 26337.25, 27688.14, 28891.0, 22714.75, 31016.71, 28788.5, 21062.43, 28821.0, 26743.86, 29028.5, 33108.14, 28862.25, 25978.14, 30966.0, 26679.57, 29451.0, 28037.25, 28736.71, 31353.5, 31283.86, 25825.88, 28345.29, 28158.38, 32066.71, 25584.62, 32606.71, 24392.12, 32855.29, 29429.75, 32393.86, 28199.57, 30707.25, 32475.29, 29164.75, 31356.71, 28079.75, 33363.86, 35514.75, 30902.43, 31298.5, 30662.43, 28838.5, 29872.43, 32689.57, 29548.5, 31102.43, 28413.5, 31431.0, 36722.25, 30299.57, 29909.75, 30619.57, 31281.0, 24206.71, 30876.0, 20433.57, 32505.29, 29213.5, 30042.29, 31027.25, 36336.71, 30046.0, 35732.43, 33814.75, 28795.29, 29962.25, 29028.14, 38598.5, 27571.0, 29272.25, 29792.43, 27182.43, 31351.0, 31675.29, 31624.75, 34288.14, 25599.75, 31641.0, 25662.12, 33333.86, 32976.0, 32148.14, 36334.75, 25798.14, 34208.14, 32793.5, 28012.43, 35381.0, 32312.43, 32641.0, 34296.71, 28681.0, 28463.86, 37501.0, 34542.43, 35631.0, 29176.71, 32069.75, 31592.43, 34936.71, 32018.5, 33161.0, 32022.25, 31912.43, 31209.75, 31461.0, 30841.0, 39183.86, 20317.12, 27428.14, 30917.25, 27269.57, 25562.43, 30599.75, 26028.14, 32764.75, 26931.0, 28238.5, 34446.71, 28121.0, 29318.14, 27916.0, 24972.43, 30121.0, 28043.86, 30168.5, 29591.0, 28428.14, 27377.25, 29376.71, 28637.25, 32846.71, 26202.12, 32925.29, 32028.5, 29885.29, 26864.75, 30153.86, 36129.75, 26502.43, 26631.0, 28309.75, 27176.57, 24083.5, 25515.29, 23207.25, 19053.71, 26033.5, 33002.43, 25944.75, 21021.0, 22727.0, 27681.0, 24073.5, 24875.29, 21316.43, 15567.12, 21759.57, 22141.0, 26018.14, 26486.0, 22150.71, 28683.5, 23512.43, 29922.25, 29163.71, 22565.88, 30291.0, 24696.71, 25407.12, 29889.57, 25693.5, 26261.0, 24378.5, 21818.0, 22429.62, 19562.14, 24639.75, 23595.29, 26158.5, 21608.14, 27071.0]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.6, 12.6, 12.7, 12.7, 12.7, 12.7, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.3, 13.4, 13.4, 13.5, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.9, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.5, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.2, 16.3, 16.3, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.7, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.0, 17.1, 17.1, 17.2, 17.2, 17.3, 17.3, 17.4, 17.5, 17.5, 17.5, 17.6, 17.7, 17.7, 17.8, 17.8, 17.9, 17.9, 18.0, 18.0, 18.1, 18.1, 18.2, 18.3, 18.3, 18.4, 18.4, 18.5, 18.6, 18.6, 18.7, 18.7, 18.8, 18.8, 18.9, 19.0, 19.0, 19.1, 19.2, 19.2, 19.3, 19.4, 19.4, 19.5, 19.6, 19.6, 19.7, 19.8, 19.8, 19.9, 20.0, 20.0, 20.1, 20.1, 20.2, 20.3, 20.4, 20.5, 20.5, 20.6, 20.7, 20.8, 20.9, 20.9, 21.0, 21.1, 21.2, 21.3, 21.4, 21.5, 21.6, 21.7, 21.7, 21.8, 21.9, 22.0, 22.1, 22.2, 22.3, 22.4, 22.5, 22.6, 22.7, 22.8, 22.9, 23.0, 23.1, 23.2, 23.3, 23.4, 23.4, 23.5, 23.6, 23.7, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.4, 24.5, 24.7, 24.8, 24.9, 25.0, 25.0, 25.2, 25.3, 25.4, 25.5, 25.6, 25.7, 25.8, 25.9, 26.1, 26.2, 26.3, 26.4, 26.5, 26.6, 26.7, 26.9, 26.9, 27.1, 27.2, 27.3, 27.4, 27.5, 27.6, 27.8, 27.9, 28.0, 28.1, 28.3, 28.4, 28.5, 28.6, 28.7, 28.9, 29.0, 29.1, 29.2, 29.3, 29.5, 29.6, 29.8, 29.9, 30.0, 30.2, 30.3, 30.4, 30.6, 30.7, 30.8, 30.9, 31.1, 31.2, 31.3, 31.5, 31.6, 31.7, 31.8, 31.9, 32.1, 32.2, 32.3, 32.5, 32.6, 32.7, 32.8, 32.9, 33.1, 33.2, 33.3, 33.4, 33.6, 33.7, 33.8, 34.0, 34.1, 34.2, 34.4, 34.5, 34.6, 34.8, 34.9, 35.1, 35.2, 35.3, 35.4, 35.6, 35.7, 35.8, 36.0, 36.1, 36.2, 36.4, 36.5, 36.6, 36.8, 36.9, 37.0, 37.2, 37.3, 37.4, 37.6, 37.7, 37.8, 38.0, 38.1, 38.2, 38.4, 38.5, 38.6, 38.8, 38.9, 39.1, 39.3, 39.4, 39.5, 39.7, 39.8, 39.9, 40.0, 40.2, 40.3, 40.5, 40.6, 40.8, 40.9, 41.1, 41.2, 41.3, 41.5, 41.6, 41.7, 41.9, 42.0, 42.2, 42.3, 42.5, 42.6, 42.8, 42.9, 43.1, 43.2, 43.4, 43.5, 43.6, 43.8, 43.9, 44.1, 44.2, 44.4, 44.5, 44.6, 44.8, 44.9, 45.1, 45.2, 45.4, 45.5, 45.7, 45.8, 46.0, 46.1, 46.3, 46.5, 46.6, 46.7, 46.9, 47.0, 47.2, 47.3, 47.5, 47.6, 47.7, 47.9, 48.0, 48.1, 48.3, 48.4, 48.6, 48.7, 48.9, 49.0, 49.2, 49.3, 49.4, 49.6, 49.8, 49.9, 50.0, 50.2, 50.3, 50.5, 50.6, 50.7, 50.9, 51.1, 51.3, 51.4, 51.6, 51.7, 51.8, 52.0, 52.1, 52.3, 52.5, 52.6, 52.8, 52.9, 53.0, 53.2, 53.3, 53.5, 53.7, 53.8, 54.0, 54.1, 54.3, 54.4, 54.6, 54.7, 54.9, 55.0, 55.1, 55.3, 55.4, 55.6, 55.7, 55.8, 56.0, 56.2, 56.3, 56.5, 56.6, 56.8, 56.9, 57.1, 57.2, 57.4, 57.5, 57.7, 57.9, 58.0, 58.1, 58.3, 58.5, 58.6, 58.7, 58.9, 59.0, 59.2, 59.3, 59.5, 59.6, 59.8, 59.9, 60.0, 60.2, 60.3, 60.5, 60.6, 60.8, 60.9, 61.1, 61.2, 61.4, 61.5, 61.7, 61.8, 62.0, 62.1, 62.3, 62.4, 62.5, 62.7, 62.8, 62.9, 63.1, 63.2, 63.4, 63.5, 63.6, 63.8, 63.9, 64.1, 64.2, 64.3, 64.5, 64.6, 64.8, 64.9, 65.0, 65.1, 65.3, 65.4, 65.6, 65.7, 65.9, 66.0, 66.2, 66.3, 66.4, 66.6, 66.7, 66.8, 66.9, 67.1, 67.2],
      "mean": [221.25, 302.86, 217.14, 256.25, 260.0, 177.14, 236.25, 225.71, 205.71, 341.43, 232.5, 295.71, 215.71, 336.25, 264.29, 240.0, 221.25, 260.0, 268.57, 232.86, 196.25, 257.14, 222.86, 231.25, 222.86, 241.43, 221.43, 397.5, 335.71, 481.43, 245.0, 222.86, 332.86, 271.25, 247.14, 554.29, 520.0, 235.0, 594.29, 552.86, 702.5, 488.57, 572.86, 520.0, 664.29, 648.57, 620.0, 625.0, 625.71, 622.86, 908.75, 794.29, 502.86, 654.29, 626.25, 850.0, 584.29, 613.75, 880.0, 512.86, 730.0, 868.57, 974.29, 637.14, 795.0, 744.29, 982.86, 588.75, 654.29, 892.86, 882.5, 842.86, 977.14, 915.71, 821.25, 832.86, 842.86, 871.25, 1011.43, 1234.29, 851.43, 906.25, 1231.43, 1018.57, 916.25, 895.71, 1024.29, 716.25, 737.14, 1021.43, 1045.71, 976.25, 938.57, 1185.71, 950.0, 931.43, 730.0, 1035.0, 1115.71, 808.57, 912.86, 1147.5, 1165.71, 1007.14, 1143.75, 987.14, 1064.29, 1374.29, 1146.25, 1142.86, 1020.0, 875.0, 1404.29, 951.43, 925.0, 927.14, 1158.57, 952.86, 1045.0, 800.0, 1098.57, 1220.0, 1114.29, 1001.43, 942.86, 948.75, 1205.71, 1262.86, 1087.5, 1041.43, 911.43, 1112.5, 965.71, 1217.14, 1015.71, 1081.25, 1422.86, 1204.29, 1290.0, 1671.43, 1404.29, 1056.25, 1141.43, 1211.43, 1370.0, 1353.75, 1287.14, 1331.43, 1427.5, 1084.29, 1381.43, 1315.71, 1148.75, 1155.71, 1184.29, 1491.25, 1328.57, 1380.0, 1520.0, 1405.71, 1135.71, 1314.29, 1397.5, 1415.71, 1424.29, 1227.5, 1637.14, 1501.43, 1485.0, 1655.71, 1511.43, 1297.14, 1272.5, 1452.86, 1767.14, 1433.75, 1438.57, 1468.57, 1597.14, 1616.25, 1591.43, 2010.0, 1668.75, 1412.86, 1468.57, 1662.5, 1788.57, 1610.0, 1585.71, 1381.25, 1281.43, 1535.71, 1565.0, 1397.14, 1531.43, 1655.0, 1852.86, 1571.43, 1888.57, 1970.0, 1267.14, 1805.71, 2001.25, 1398.57, 1678.57, 1581.43, 1673.75, 1567.14, 1797.14, 1837.5, 1678.57, 2285.71, 1742.5, 2181.43, 2002.86, 1832.86, 1248.75, 1685.71, 1987.14, 1620.0, 1714.29, 1894.29, 1541.25, 2340.0, 2520.0, 1897.14, 1713.75, 2052.86, 1944.29, 1900.0, 1577.14, 2224.29, 2172.86, 2010.0, 2055.71, 1755.71, 2083.75, 1662.86, 1888.57, 2030.0, 1931.43, 2394.29, 1814.29, 2303.75, 2022.86, 2065.71, 2145.0, 2265.71, 2120.0, 2360.0, 2081.25, 2458.57, 2654.29, 2498.75, 2127.14, 2430.0, 2613.75, 2118.57, 2225.71, 1777.14, 2528.75, 2704.29, 2017.14, 2736.25, 2531.43, 2240.0, 2378.75, 2944.29, 2044.29, 2525.71, 2278.75, 2858.57, 2620.0, 2130.0, 2491.43, 2304.29, 2485.71, 2306.25, 2541.43, 2720.0, 2823.75, 2392.86, 2647.14, 2508.75, 2350.0, 2824.29, 2532.86, 2700.0, 2372.86, 2691.43, 2886.25, 3375.71, 2567.14, 2970.0, 3361.43, 2865.71, 2381.43, 3016.25, 2785.71, 3035.71, 2493.75, 2527.14, 2751.43, 2674.29, 2768.75, 2922.86, 2555.71, 2757.5, 2794.29, 2954.29, 2488.75, 2944.29, 2248.57, 3615.71, 2735.0, 3331.43, 2714.29, 2745.0, 3012.86, 2301.43, 2681.25, 2222.86, 2552.86, 3138.57, 3128.75, 2830.0, 2865.71, 2963.75, 3444.29, 3401.43, 3908.57, 2797.5, 2981.43, 3302.86, 2938.75, 3264.29, 2580.0, 2978.75, 2804.29, 2874.29, 3171.43, 2777.5, 2855.71, 2787.14, 3343.75, 2967.14, 2987.14, 3591.25, 2775.71, 3198.57, 3785.71, 2843.75, 3327.14, 2737.14, 3386.25, 3298.57, 2847.14, 2868.57, 2605.0, 2875.71, 3155.71, 3155.0, 2660.0, 2314.29, 2733.75, 3230.0, 3632.86, 3168.57, 3305.0, 3134.29, 2685.71, 2935.0, 3158.57, 2710.0, 3017.14, 3037.5, 2948.57, 2808.57, 3538.75, 3775.71, 2874.29, 3167.5, 3150.0, 2742.86, 3038.57, 3693.75, 3401.43, 3384.29, 3007.5, 3722.86, 2761.43, 3075.0, 2690.0, 3327.14, 3027.14, 3032.5, 3984.29, 3478.57, 2827.5, 3017.14, 2622.86, 2937.14, 3330.0, 2818.57, 3402.86, 3337.5, 3114.29, 3092.86, 3540.0, 3452.86, 2742.86, 2701.43, 3432.5, 2914.29, 3251.43, 3385.0, 4061.43, 3318.57, 3485.0, 3647.14, 3454.29, 3068.57, 3038.75, 3530.0, 3017.14, 3340.0, 4288.57, 3881.43, 3515.71, 4161.25, 3244.29, 3382.86, 3261.25, 3441.43, 4158.57, 3881.25, 3507.14, 3274.29, 3692.86, 4098.75, 4635.71, 3295.71, 3271.25, 3264.29, 4065.71, 3718.75, 3715.71, 3740.0, 3804.29, 3627.5, 4015.71, 3915.71, 3531.25, 3707.14, 4198.57, 3247.14, 4192.5, 3847.14, 3344.29, 3831.25, 3760.0, 4610.0, 3845.0, 4171.43, 3527.14, 4381.43, 4412.62, 4027.14, 4381.43, 5552.62, 4618.57, 4342.86, 3966.25, 3990.0, 4821.43, 4041.43, 5366.25, 4425.71, 5645.71, 4395.0, 4480.0, 4548.57, 4857.14, 4426.25, 4750.0, 4515.71, 4398.75, 5217.29, 3474.29, 4345.0, 4201.43, 4854.43, 5301.43, 4871.25, 6002.86, 4228.57, 5587.5, 5807.29, 5048.57, 5838.71, 5127.5, 4390.0, 6860.14, 4721.25, 6315.71, 4552.86, 5333.75, 5650.0, 6807.29, 6064.29, 5036.25, 3505.71, 6144.29, 5188.75, 5631.43, 5057.14, 5008.75, 7170.0, 6517.14, 7310.14, 5832.5, 6280.0, 5328.71, 5490.0, 5387.14, 4774.29, 5070.0, 5765.0, 6040.0, 5694.29, 5016.25, 6118.71, 6201.57, 5953.75, 7525.71, 6445.86, 7310.0, 6127.62, 6860.14, 5385.71, 6108.88, 7717.29, 5935.71, 4475.0, 5004.29, 5297.14, 6104.29, 7761.5, 5771.43, 5655.71, 5745.0, 8400.14, 7781.71, 7040.14, 7671.38, 6264.29, 5867.14, 7770.0, 5794.43, 7488.57, 6797.62, 7825.86, 6664.29, 8220.29, 5581.25, 7597.57, 7001.43, 7290.25, 6551.43, 6528.71, 6768.88, 7198.71, 8876.0, 10029.0, 7781.62, 8327.43, 7631.57, 8156.38, 6711.43, 7321.57, 7635.86, 7156.5, 6522.86, 6410.14, 9541.62, 8096.0, 7743.14, 6552.5, 7971.86, 6347.29, 8347.29, 7980.25, 8561.57, 8557.29, 8690.25, 8478.86, 7661.57, 6752.62, 7736.0, 8874.43, 7180.14, 7092.75, 8990.43, 10994.71, 8661.5, 9884.71, 8061.57, 9620.43, 8284.12, 8335.86, 8890.43, 9423.0, 8274.43, 8516.0, 9179.12, 8511.86, 9391.57, 6927.14, 7421.25, 8324.57, 7828.86, 8836.62, 9786.14, 8481.71, 11047.86, 9406.62, 11254.86, 10171.86, 8692.75, 10642.0, 10293.29, 11554.38, 9189.0, 9639.14, 10593.57, 9808.0, 11009.14, 9167.57, 7951.5, 8460.29, 8637.43, 10304.25, 14113.71, 11339.14, 11387.71, 11689.38, 14183.71, 13402.29, 12023.12, 12733.57, 12375.0, 11440.57, 13837.12, 15003.86, 12092.0, 12753.12, 15743.86, 11890.71, 14027.12, 15752.43, 14670.86, 14876.71, 15232.12, 13828.0, 13749.29, 13872.12, 15713.71, 13656.43, 14633.38, 15523.86, 15847.86, 17156.71, 16275.75, 14813.71, 15536.71, 15604.62, 14686.57, 14553.71, 16060.86, 15455.88, 15768.0, 14623.57, 16273.38, 17403.86, 18122.43, 16125.75, 17413.86, 18155.29, 19143.86, 17649.5, 18905.14, 17309.43, 15019.5, 17795.14, 17533.71, 20421.0, 16702.29, 14728.0, 23246.71, 20067.12, 20626.71, 22338.14, 23386.0, 21000.86, 20730.86, 20428.0, 21399.62, 19722.43, 19858.14, 20706.0, 18109.43, 19248.0, 20472.25, 20069.57, 16053.71, 22016.57, 23709.75, 25989.57, 22995.14, 24157.25, 22286.71, 18556.43, 21987.0, 18973.71, 23789.43, 25769.43, 26591.0, 23291.0, 22352.43, 24573.5, 23209.43, 26186.71, 27611.0, 24158.5, 28086.71, 26582.43, 26082.25, 27485.29, 21905.14, 27579.75, 23722.43, 24855.29, 25021.0, 24171.0, 30128.14, 24491.0, 21544.75, 24495.29, 19082.29, 26211.0, 26135.88, 29376.71, 24005.29, 22803.5, 25219.57, 30545.29, 28467.25, 27091.0, 25492.43, 18629.43, 25285.88, 20229.29, 26013.86, 27523.5, 29591.0, 25175.29, 29119.75, 30425.29, 25092.29, 31265.29, 27198.5, 32135.29, 23583.86, 31038.5, 33851.0, 26598.14, 31445.29, 26406.0, 28896.71, 23266.57, 31148.5, 25895.0, 27148.14, 25789.75, 30042.43, 33166.71, 29126.71, 31519.75, 28499.57, 25856.71, 23834.75, 24956.57, 26495.29, 34107.25, 27342.43, 31045.29, 22529.57, 29649.75, 29853.86, 34756.71, 26383.5, 27553.71, 33049.57, 33012.43, 33328.5, 38455.29, 29572.43, 31233.5, 26670.86, 32048.14, 28399.62, 24255.14, 33163.86, 31683.86, 34116.0, 31003.86, 31763.86, 30897.25, 31605.29, 32005.29, 29774.75, 35086.71, 31791.0, 30799.57, 26275.88, 36016.71, 34348.14, 31242.25, 34626.71, 33295.29, 36146.71, 31023.5, 32639.57, 29472.43, 33187.12, 32599.57, 32913.86, 32818.38, 32086.71, 33758.14, 31945.29, 34064.75, 27792.43, 32758.14, 32858.5, 38296.71, 30573.86, 35293.5, 37422.43, 34173.86, 34218.14, 31127.25, 37403.86, 36572.43, 38447.25, 36878.14, 34102.43, 32395.29, 37656.0, 31741.0, 34456.71, 37049.75, 33523.86, 33503.86, 29844.75, 28490.86, 36045.29, 32575.29, 32071.0, 34373.86, 36103.86, 35776.0, 38079.57, 37555.29, 30986.71, 40044.75, 32472.43, 27109.57, 38373.5, 36386.71, 30979.57, 38582.25, 38066.71, 32089.43, 36515.29, 30797.25, 34962.43, 41929.57, 40566.0, 42905.29, 33112.43, 34632.25, 28849.43, 33761.0, 37895.29, 37593.5, 39211.0, 37016.71, 38438.5, 36992.43, 33655.14, 36798.14, 35562.25, 39958.14, 39549.57, 35391.0, 35011.0, 37511.0, 38602.25, 38626.71, 37618.0, 38741.0, 34496.0, 33145.29, 40193.86, 33579.62, 37313.86, 30428.14, 39539.75, 34906.57, 36078.14, 38469.57, 41186.0, 36342.43, 34806.57, 39251.0, 35365.29, 43622.43, 44976.71, 32874.62, 36423.86, 48999.57, 42502.25, 37835.29, 35096.71, 34296.0, 43662.43, 38971.0, 37515.29, 36452.25, 35031.0, 41625.29, 37444.75, 41115.29, 34060.86, 38976.0, 27632.29, 43531.0, 33165.29, 34819.75, 38202.43, 33885.29, 33794.75, 41993.86, 38958.14, 34525.29, 37311.0, 39186.71, 38958.14, 40299.75, 42719.57, 30793.86, 41029.75, 30533.86, 32925.29, 34453.86, 34712.25, 33563.86, 34083.86, 35317.25, 34241.0, 31261.0, 35323.5, 34222.43, 37618.14, 33211.0, 36347.25, 34501.0, 37191.0, 33172.25, 32556.71, 33348.14, 27988.14, 33066.0, 31986.71, 35056.71, 37048.5, 35405.29, 41459.57, 32068.5, 33169.57, 35846.71, 31382.43, 38828.5, 24093.86, 27526.71, 26198.5, 38543.86, 38823.86, 35752.43]
    }
  ],
  "0.9921875": [{"frames":[0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.7, 12.7, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.3, 13.3, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 13.9, 13.9, 14.0, 14.0, 14.1, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.5, 14.6, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.2, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.4, 15.5, 15.5, 15.6, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.8, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.2, 16.3, 16.3, 16.3, 16.4, 16.4, 16.5, 16.5, 16.5, 16.6, 16.6, 16.7, 16.7, 16.8, 16.8, 16.9, 16.9, 16.9, 17.0, 17.0, 17.0, 17.1, 17.1, 17.2, 17.2, 17.3, 17.3, 17.3, 17.4, 17.4, 17.5, 17.5, 17.6, 17.6, 17.7, 17.7, 17.7, 17.8, 17.9, 17.9, 18.0, 18.0, 18.0, 18.1, 18.1, 18.2, 18.2, 18.3, 18.3, 18.4, 18.4, 18.5, 18.5, 18.6, 18.6, 18.7, 18.7, 18.8, 18.8, 18.9, 18.9, 19.0, 19.0, 19.1, 19.1, 19.2, 19.2, 19.3, 19.3, 19.4, 19.4, 19.5, 19.5, 19.6, 19.7, 19.7, 19.8, 19.8, 19.8, 19.9, 19.9, 20.0, 20.1, 20.1, 20.2, 20.2, 20.3, 20.3, 20.4, 20.4, 20.4, 20.5, 20.6, 20.6, 20.7, 20.7, 20.8, 20.8, 20.9, 20.9, 21.0, 21.0, 21.1, 21.1, 21.2, 21.2, 21.3, 21.4, 21.4, 21.5, 21.5, 21.6, 21.7, 21.7, 21.8, 21.8, 21.9, 21.9, 22.0, 22.1, 22.1, 22.2, 22.2, 22.3, 22.4, 22.4, 22.5, 22.5, 22.6, 22.7, 22.7, 22.8, 22.8, 22.9, 22.9, 23.0, 23.0, 23.1, 23.1, 23.2, 23.3, 23.3, 23.4, 23.4, 23.5, 23.6, 23.6, 23.7, 23.8, 23.8, 23.9, 24.0, 24.0, 24.1, 24.1, 24.2, 24.2, 24.3, 24.4, 24.4, 24.5, 24.6, 24.6, 24.7, 24.8, 24.8, 24.9, 24.9, 25.0, 25.1, 25.1, 25.2, 25.2, 25.3, 25.4, 25.4, 25.5, 25.6, 25.6, 25.7, 25.7, 25.8, 25.9, 25.9, 26.0, 26.0, 26.1, 26.2, 26.2, 26.3, 26.3, 26.4, 26.5, 26.5, 26.6, 26.6, 26.7, 26.8, 26.8, 26.9, 26.9, 27.0, 27.1, 27.1, 27.2, 27.2, 27.3, 27.4, 27.4, 27.5, 27.6, 27.6, 27.7, 27.7, 27.8, 27.9, 27.9, 28.0, 28.0, 28.1, 28.2, 28.2, 28.3, 28.4, 28.4, 28.5, 28.5, 28.6, 28.6, 28.7, 28.8, 28.8, 28.9, 28.9, 29.0, 29.1, 29.1, 29.2, 29.3, 29.3, 29.4, 29.4, 29.5, 29.5, 29.6, 29.6, 29.7, 29.7, 29.8, 29.9, 29.9, 30.0, 30.0, 30.1, 30.2, 30.2, 30.3, 30.4, 30.4, 30.5, 30.5, 30.6, 30.6, 30.7, 30.7, 30.8, 30.8, 30.9, 31.0, 31.0, 31.1, 31.1, 31.2, 31.2, 31.3, 31.3, 31.4, 31.4, 31.5, 31.5, 31.6, 31.7, 31.7, 31.7, 31.8, 31.8, 31.9, 31.9, 32.0, 32.0, 32.1, 32.1, 32.2, 32.2, 32.3, 32.3, 32.4, 32.4, 32.5, 32.5, 32.6, 32.6, 32.6, 32.7, 32.7, 32.8],
      "mean": [233.33, 204.0, 228.33, 240.0, 275.0, 178.0, 226.67, 260.0, 231.67, 278.0, 258.0, 236.67, 264.0, 538.33, 230.0, 250.0, 252.0, 246.67, 288.0, 278.0, 253.33, 340.0, 296.67, 302.0, 265.0, 334.0, 301.67, 286.0, 258.0, 468.33, 476.0, 668.33, 532.0, 726.67, 670.0, 931.67, 786.0, 660.0, 570.0, 576.0, 885.0, 622.0, 580.0, 634.0, 778.33, 724.0, 690.0, 941.67, 554.0, 941.67, 1004.0, 913.33, 866.0, 841.67, 704.0, 846.0, 798.33, 724.0, 676.67, 992.0, 693.33, 1072.0, 693.33, 808.0, 984.0, 1316.67, 736.0, 911.67, 780.0, 855.0, 1112.0, 951.67, 968.0, 828.0, 806.67, 832.0, 951.67, 1206.0, 921.67, 1042.0, 1011.67, 1128.0, 882.0, 888.33, 708.0, 750.0, 816.0, 943.33, 1072.0, 1916.67, 814.0, 1072.0, 1140.0, 1218.0, 896.67, 866.0, 926.67, 904.0, 1128.33, 960.0, 848.0, 1006.67, 852.0, 855.0, 926.0, 1015.0, 788.0, 965.0, 908.0, 1332.0, 898.33, 968.0, 938.33, 1032.0, 1341.67, 1210.0, 1168.33, 1056.0, 964.0, 831.67, 1290.0, 973.33, 858.0, 1071.67, 996.0, 1168.33, 1466.0, 1076.0, 993.33, 1122.0, 1223.33, 1176.0, 1018.33, 1128.0, 1003.33, 1012.0, 1250.0, 1121.67, 1546.0, 1205.0, 1012.0, 1088.33, 1174.0, 1395.0, 972.0, 1200.0, 1263.33, 1478.0, 1188.33, 1090.0, 875.0, 1250.0, 1188.33, 956.0, 1122.0, 1313.33, 1262.0, 1175.0, 1226.0, 1346.67, 1574.0, 1213.33, 926.0, 1142.0, 1373.33, 1194.0, 1428.33, 1240.0, 1461.67, 1234.0, 1261.67, 1496.0, 1680.0, 1401.67, 1244.0, 1313.33, 1610.0, 1153.33, 1314.0, 1533.33, 1640.0, 1312.0, 1156.67, 1208.0, 1198.33, 1814.0, 1196.67, 1302.0, 1426.67, 1640.0, 1642.0, 1481.67, 1256.0, 1555.0, 1338.0, 1235.0, 1632.0, 1336.67, 1734.0, 1356.0, 1225.0, 1274.0, 1563.33, 1704.0, 1991.67, 1460.0, 1611.67, 1512.0, 1541.67, 1414.0, 1604.0, 1711.67, 1702.0, 1455.0, 1458.0, 1431.67, 1260.0, 1965.0, 1574.0, 2086.0, 1588.33, 1702.0, 1568.33, 1804.0, 1485.0, 1682.0, 1235.0, 1544.0, 1738.0, 2105.0, 1292.0, 1663.33, 1938.0, 1693.33, 1926.0, 2100.0, 1488.0, 1916.0, 1236.67, 1696.0, 1475.0, 1862.0, 1778.33, 1506.0, 1686.67, 1948.0, 1936.0, 1850.0, 1388.0, 1671.67, 2390.0, 2496.67, 1674.0, 1845.0, 1688.0, 1540.0, 2128.33, 1690.0, 1811.67, 1972.0, 2041.67, 1878.0, 2296.67, 2350.0, 1862.0, 1858.33, 2224.0, 1700.0, 1642.0, 2716.67, 2526.0, 2096.67, 1732.0, 1960.0, 2038.33, 1908.0, 2825.0, 2684.0, 2036.67, 2272.0, 2186.67, 1800.0, 2932.0, 2050.0, 2280.0, 2116.67, 2428.0, 2456.67, 2288.0, 1806.67, 3202.0, 2156.0, 1991.67, 2456.0, 2295.0, 1738.0, 2460.0, 2104.0, 2261.67, 1896.0, 2658.0, 2621.67, 2670.0, 3121.67, 2446.0, 2256.67, 2810.0, 2621.67, 3124.0, 2640.0, 2443.33, 2782.0, 2655.0, 2380.0, 2700.0, 2838.0, 2305.0, 2174.0, 2052.0, 2995.0, 2662.0, 3155.0, 2860.0, 3025.0, 2308.0, 2320.0, 2398.0, 2280.0, 3110.0, 2776.0, 2710.0, 2916.0, 2725.0, 2786.0, 2711.67, 2272.0, 3554.0, 2828.33, 2088.0, 2866.67, 2392.0, 2673.33, 2654.0, 2323.33, 3586.0, 2862.0, 2510.0, 2808.0, 2861.67, 4660.0, 2775.0, 2564.0, 2551.67, 2620.0, 2628.0, 2991.67, 3542.0, 2695.0, 2850.0, 2850.0, 2826.0, 3781.67, 3714.0, 3428.0, 3006.67, 2908.0, 2988.33, 2818.0, 3058.33, 2812.0, 2971.67, 3300.0, 2934.0, 2893.33, 2712.0, 2856.67, 3234.0, 2846.67, 3050.0, 3266.67, 2876.0, 2462.0, 2645.0, 4766.0, 3526.67, 4088.0, 2713.33, 3520.0, 3720.0, 2902.0, 2806.0, 3101.67, 3030.0, 3468.33, 2982.0, 3463.33, 3210.0, 3053.33, 2852.0, 3926.0, 3728.33, 2940.0, 2810.0, 2838.0, 3148.33, 2794.0, 3086.67, 3076.0, 2853.33, 3522.0, 2454.0, 2675.0, 2910.0, 3293.33, 2662.0, 3920.0, 2744.0, 3411.67, 3210.0, 2570.0, 3610.0, 4240.0, 3021.67, 3408.0, 3068.33, 3232.0, 3703.33, 2832.0, 3880.0, 3628.33, 2902.0, 2861.67, 3684.0, 3090.0, 2658.0, 3175.0, 3958.0, 3534.0, 4093.33, 3032.0, 3681.67, 3064.0, 3725.0, 3248.0, 3271.67, 2658.0, 3928.0, 3338.33, 2722.0, 3531.67, 2862.0, 3186.67, 2824.0, 3458.33, 3616.0, 2460.0, 4151.67, 2808.0, 2441.67, 4050.0, 4270.0, 3374.0, 3766.67, 3376.0, 3064.0, 3818.33, 4842.0, 4288.33, 5198.0, 4445.0, 3594.0, 3175.0, 4058.0, 4254.0, 4441.67, 3420.0, 4536.67, 3872.0, 3898.33, 3810.0, 4868.33, 4316.0, 4246.0, 3195.0, 3480.0, 4316.67, 5788.0, 2910.0, 3480.0, 4218.33, 4018.0, 3706.0, 4736.67, 4214.0, 3375.0, 2454.0, 4071.67, 3796.0, 4348.33, 4458.0, 4194.0, 3086.67, 2952.0, 4178.33, 5560.0, 3123.33, 5054.0, 3413.33, 3754.0, 4606.0, 4825.0, 4202.0, 4450.0, 4712.0, 3930.0, 4036.0, 3421.67, 4510.0, 4396.0, 4623.33, 4926.0, 4190.0, 3940.0, 3821.67, 2940.0, 4060.0, 3464.0, 3346.0, 4338.33, 5452.0, 4833.33, 3666.0, 4065.0, 4250.0, 4448.33, 5548.0, 4386.0, 3910.0, 3756.0, 3446.67, 4354.0, 4203.33, 4974.0, 4571.67, 4290.0, 3438.0, 5383.33, 4664.0, 4831.67, 5032.0, 3490.0, 3940.0, 4108.33, 4500.0, 3948.0, 6168.33, 4700.0, 5476.67, 3530.0, 3521.67, 3720.0, 4558.33, 5090.0, 5194.0, 5508.33, 4758.0, 5245.0, 5840.0, 4558.33, 3870.0, 4361.67, 5800.0, 5468.0, 4965.0, 5794.0, 5843.33, 5500.0, 4368.33, 4252.0, 3876.67, 4678.0, 3236.0, 5118.33, 3924.0, 4968.33, 5410.0, 5606.67, 3786.0, 4375.0, 5058.0, 4084.0, 5278.33, 6130.0, 5688.33, 5032.0, 5488.33, 4858.0, 4520.0, 4074.0, 4194.0, 6203.33, 5280.0, 4355.0, 5634.0, 6415.0, 5458.0, 4860.0, 5128.0, 4603.33, 4086.0, 3382.0, 5540.0, 5042.0, 4700.0, 3760.0, 4163.33, 4494.0, 5016.67, 6360.0, 5456.0, 4673.33, 5394.0, 4155.0, 4644.0, 5408.33, 4992.0, 4821.67, 5618.0, 3976.0, 5138.33, 5900.0, 6336.67, 4880.0, 4595.0, 5996.0, 5056.67, 4212.0, 3914.0, 6333.5, 4442.0, 5625.0, 5914.0, 4358.33, 6002.0, 4920.0, 5454.0, 4944.0, 5501.67, 6262.0, 5058.33, 5802.0, 6046.67, 6902.0, 4970.0, 4604.0, 5354.0, 5153.33, 5310.0, 5716.67, 6326.0, 5948.33, 6372.0, 4485.0, 5152.0, 5314.0, 5880.0, 7486.2, 6145.0, 5954.0, 7561.67, 7016.0, 5405.0, 5966.0, 6180.0, 4983.33, 4698.0, 6650.0, 5996.0, 5466.67, 6576.0, 5455.0, 5966.0, 7636.0, 5731.67, 5376.0, 6228.33, 7832.2, 6306.67, 6244.2, 6828.33, 6018.0, 6796.0, 7561.67, 5954.0, 6986.83, 6948.0, 6711.67, 6898.0, 5331.67, 6136.0, 6108.0, 6518.33, 7498.0, 6286.67, 6084.0, 8100.17, 6730.0, 6148.33, 6480.0, 6394.0, 6423.5, 4402.0, 7481.67, 7068.2, 4700.0, 5712.0, 6856.67, 7496.0, 8374.2, 6628.5, 7596.2, 7536.67, 7582.2, 7236.83, 6446.0, 7618.67, 9216.4, 7452.0, 7001.83, 7626.2, 7441.67, 7444.2, 8901.83, 9170.2, 7128.5, 7480.0, 6944.0, 4628.33, 8384.2, 8552.0, 8334.2, 7296.83, 9924.4, 8021.83, 8432.4, 7380.0, 9933.83, 7512.0, 8686.83, 8934.4, 8048.33, 7510.0, 8962.0, 7588.0, 9248.2, 6741.67, 8962.4, 7750.0, 8080.2, 8726.83, 10806.4, 9321.83, 9982.2, 9566.2, 9115.33, 8924.2, 9450.33, 9476.2, 9596.83, 9254.4, 7295.0, 8380.2, 8344.0, 7781.67, 8954.2, 10932.17, 8324.0, 9236.83, 7356.2, 7796.83, 9540.2, 9906.4, 9062.0, 7164.2, 7640.0, 9750.6, 7673.5, 8822.4, 10610.5, 11226.6, 8176.2, 9167.0, 8506.2, 9215.5, 8358.2, 11617.33, 8180.2, 8805.33, 9112.2, 12182.6, 9673.67, 9406.2, 12339.17, 9378.2, 8328.67, 8790.2, 10420.5, 9394.4, 8723.5, 11822.6, 10266.4, 9803.67, 13004.8, 11979.0, 11016.4, 10105.33, 12554.6, 9672.0, 9520.4, 11080.4, 9735.5, 11130.4, 10887.17, 11832.6, 7263.5, 9814.2, 8018.67, 9774.4, 11902.6, 9331.83, 10798.6, 12339.0, 8866.4, 10158.67, 11594.6, 10539.0, 11528.4, 12836.8, 14059.33, 8344.0, 12632.33, 11848.8, 11785.67, 12504.8, 12537.5, 12868.8, 11048.6, 11542.0, 9800.4, 10998.83, 12160.8, 10990.5, 12688.6, 11682.5, 13360.8, 11258.6, 11608.83, 10704.4, 12460.83, 12012.8, 9707.17, 11706.6, 12214.0, 12110.4, 11728.6, 12290.67, 10876.6, 10925.5, 11120.6, 11129.0, 11248.4, 12607.5, 11572.6, 13372.8, 12457.5, 9196.2, 14487.67, 11746.6, 10350.33, 10810.6, 13984.33, 10580.6, 12204.8, 12925.67, 13615.0, 9321.83, 11752.8, 10087.0, 11126.6, 11879.0, 9684.4, 13714.8, 13079.0, 13008.8, 12264.0, 11474.4, 13109.0, 12772.8, 10727.17, 13072.8, 12798.8, 16099.33, 11112.4, 13766.0, 9122.4, 13800.83, 11116.6, 13707.33, 13278.8, 7298.0, 12654.0, 11540.6, 11924.0, 12252.4, 12237.5, 15203.0, 12448.83, 13044.8, 12816.8, 9352.17, 12666.6, 12287.33, 11322.6, 11068.83, 12418.8, 13177.17, 10530.4, 14024.8, 11795.5, 12992.8, 12034.0, 11976.6, 13402.17, 10528.4, 10415.5, 10014.4, 9974.4, 12370.67, 10278.4, 12454.0, 8470.2, 10538.67, 10012.4, 10942.17, 11462.8, 12296.6, 14455.83, 14298.8, 9540.33, 12368.6, 12442.33, 8964.4, 8472.0, 12126.8, 9424.2, 10612.17, 8460.2, 12217.33, 14212.6, 13935.83, 10378.4, 12025.67, 10326.4, 11424.6, 10293.83, 17064.8, 9453.83, 9454.4, 12510.67, 10248.6, 8341.83, 11944.8, 12146.8, 9790.17, 15557.0, 11404.0, 8888.0, 10008.67, 10374.4, 10742.0, 8370.2, 8292.2, 9170.33, 6212.0, 12697.33, 10678.4, 10887.17, 11030.6, 9882.17, 8760.4, 9888.4, 12824.0, 10200.4, 10495.5, 7882.4, 11025.33, 8962.4, 10274.0, 7142.0, 10490.4]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.6, 11.6, 11.7, 11.7, 11.7, 11.7, 11.8, 11.8, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 12.9, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.2, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.8, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.1, 14.1, 14.1, 14.2, 14.2, 14.2, 14.2, 14.3, 14.3, 14.4, 14.4, 14.4, 14.5, 14.5, 14.5, 14.6, 14.6, 14.6, 14.6, 14.7, 14.7, 14.7, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 15.0, 15.0, 15.1, 15.1, 15.1, 15.2, 15.2, 15.2, 15.3, 15.3, 15.3, 15.4, 15.4, 15.4, 15.5, 15.5, 15.5, 15.6, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.8, 15.9, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.1, 16.2, 16.2, 16.2, 16.3, 16.3, 16.3, 16.4, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.6, 16.7, 16.7, 16.7, 16.8, 16.8, 16.9, 16.9, 16.9, 17.0, 17.0, 17.0, 17.1, 17.1, 17.1, 17.2, 17.2, 17.3, 17.3, 17.3, 17.4, 17.4, 17.5, 17.5, 17.5, 17.6, 17.6, 17.6, 17.7, 17.7, 17.8, 17.8, 17.8, 17.9, 17.9, 17.9, 18.0, 18.0, 18.0, 18.1, 18.1, 18.2, 18.2, 18.2, 18.3, 18.3, 18.4, 18.4, 18.4, 18.5, 18.5, 18.5, 18.6, 18.6, 18.7, 18.7, 18.7, 18.8, 18.8, 18.9, 18.9, 18.9, 19.0, 19.0, 19.1, 19.1, 19.1, 19.2, 19.2, 19.2, 19.3, 19.3, 19.4, 19.4, 19.4, 19.5, 19.5, 19.6, 19.6, 19.6, 19.7, 19.7, 19.8, 19.8, 19.9, 19.9, 19.9, 20.0, 20.0, 20.1, 20.1, 20.2, 20.2, 20.2, 20.3, 20.3, 20.4, 20.4, 20.4, 20.5, 20.5, 20.6, 20.6, 20.6, 20.7, 20.7, 20.8, 20.8, 20.9, 20.9, 21.0, 21.0, 21.0, 21.1, 21.1, 21.2, 21.2, 21.3, 21.3, 21.4, 21.4, 21.5, 21.5, 21.6, 21.6, 21.7, 21.7, 21.8, 21.8, 21.8, 21.9, 21.9, 22.0, 22.0, 22.1, 22.1, 22.2, 22.2, 22.3, 22.3, 22.4, 22.4, 22.5, 22.5, 22.6, 22.6, 22.7, 22.7, 22.8, 22.8, 22.9, 22.9, 23.0, 23.0, 23.0, 23.1, 23.2, 23.2, 23.3, 23.3, 23.3, 23.4, 23.4, 23.5, 23.5, 23.6, 23.6, 23.7, 23.7, 23.8, 23.8, 23.9, 23.9, 23.9, 24.0, 24.0, 24.1, 24.1, 24.2, 24.2, 24.3, 24.3, 24.4, 24.4, 24.5, 24.5, 24.6, 24.6, 24.6, 24.7, 24.7, 24.8, 24.8, 24.9, 24.9, 25.0, 25.0, 25.1, 25.1, 25.2, 25.2, 25.3, 25.3, 25.4, 25.4, 25.5, 25.5, 25.6, 25.6, 25.7, 25.7, 25.8, 25.8, 25.9, 25.9, 26.0, 26.0, 26.1, 26.1, 26.2, 26.2, 26.3, 26.3, 26.4, 26.4, 26.5, 26.5, 26.6, 26.6, 26.7, 26.7, 26.8, 26.8, 26.9, 26.9, 27.0, 27.0, 27.1, 27.1, 27.2, 27.2, 27.2, 27.3, 27.4, 27.4, 27.5, 27.5, 27.6, 27.6, 27.7, 27.7, 27.8, 27.8, 27.9, 27.9, 28.0, 28.0, 28.1, 28.1, 28.1, 28.2, 28.2, 28.3, 28.3, 28.4, 28.4, 28.5, 28.5, 28.6, 28.6, 28.6, 28.7, 28.7, 28.8, 28.8, 28.9, 29.0, 29.0, 29.1, 29.1, 29.2, 29.2, 29.3, 29.3, 29.4, 29.4, 29.4, 29.5, 29.5, 29.6, 29.6, 29.7, 29.7, 29.8, 29.8, 29.8, 29.9, 29.9, 30.0, 30.0, 30.1, 30.1, 30.2, 30.2, 30.3, 30.3, 30.4, 30.4, 30.5, 30.5, 30.5, 30.6, 30.6, 30.7, 30.7, 30.8, 30.8, 30.8, 30.9, 30.9, 31.0, 31.0, 31.1, 31.1, 31.1, 31.2, 31.2, 31.3, 31.3, 31.4, 31.4, 31.4, 31.5, 31.5, 31.6, 31.6, 31.7, 31.7, 31.8, 31.8, 31.8, 31.9, 31.9, 32.0, 32.0, 32.1, 32.1, 32.2, 32.2, 32.2, 32.3, 32.3, 32.4, 32.4, 32.5, 32.5, 32.5, 32.6, 32.6, 32.6, 32.7, 32.7],
      "mean": [234.29, 200.0, 201.67, 227.14, 228.33, 257.14, 276.67, 247.14, 246.67, 260.0, 367.14, 253.33, 308.57, 358.33, 232.86, 258.33, 240.0, 240.0, 362.86, 222.86, 235.0, 297.14, 551.67, 495.71, 478.33, 462.86, 541.67, 577.14, 484.29, 541.67, 637.14, 580.0, 762.86, 765.0, 418.57, 368.33, 640.0, 541.43, 666.67, 628.57, 581.67, 624.29, 621.67, 781.43, 720.0, 721.43, 634.29, 610.0, 718.57, 656.67, 652.86, 761.67, 851.43, 803.33, 868.57, 1068.57, 901.67, 817.14, 740.0, 682.86, 766.67, 857.14, 803.33, 985.71, 908.57, 781.67, 640.0, 900.0, 825.71, 1130.0, 707.14, 895.0, 918.57, 877.14, 660.0, 861.43, 993.33, 844.29, 516.67, 650.0, 1003.33, 874.29, 792.86, 826.67, 837.14, 1156.67, 780.0, 625.0, 624.29, 988.33, 784.29, 944.29, 746.67, 851.43, 833.33, 951.43, 856.67, 735.71, 958.33, 1221.43, 1158.57, 866.67, 901.43, 1226.67, 1124.29, 1365.0, 748.57, 1181.67, 1517.14, 1097.14, 931.67, 1440.0, 635.0, 1220.0, 921.67, 1058.57, 986.67, 967.14, 642.86, 1395.0, 902.86, 943.33, 882.86, 901.67, 985.71, 811.67, 822.86, 1050.0, 845.0, 1491.43, 955.0, 975.71, 1210.0, 1380.0, 1265.0, 1077.14, 910.0, 1235.0, 867.14, 1080.0, 1032.86, 883.33, 1520.0, 1341.67, 1360.0, 1112.86, 915.0, 985.71, 1146.67, 1284.29, 1008.33, 1201.43, 1036.67, 1160.0, 1281.43, 1326.67, 1141.43, 1273.33, 970.0, 906.67, 898.57, 1783.33, 1232.86, 1325.71, 1123.33, 1468.57, 1455.0, 1365.71, 1301.67, 1407.14, 1211.67, 1350.0, 1194.29, 1131.67, 1264.29, 1095.0, 1122.86, 1506.67, 1514.29, 1141.67, 1204.29, 1098.57, 1306.67, 1172.86, 1318.33, 1554.29, 1453.33, 1411.43, 1601.67, 1552.86, 1697.14, 1413.33, 1195.71, 1400.0, 1434.29, 2563.33, 1707.14, 1438.33, 1278.57, 1626.67, 1508.57, 1524.29, 2048.33, 1571.43, 2045.0, 2025.71, 1693.33, 2158.57, 1578.33, 2085.71, 2094.29, 1568.33, 1815.71, 1763.33, 1584.29, 1523.33, 2110.0, 2058.33, 2271.43, 2115.71, 2516.67, 2164.29, 2110.0, 2247.14, 1465.0, 2175.71, 2375.0, 1562.86, 2817.14, 2018.33, 1495.71, 2006.67, 1890.0, 1993.33, 2330.0, 1990.0, 2115.71, 1885.71, 2235.0, 1968.57, 2210.0, 1937.14, 2031.67, 2325.71, 2158.33, 2121.43, 2230.0, 2645.0, 2971.43, 1883.33, 1830.0, 2916.67, 2437.14, 2555.0, 2394.29, 1841.43, 3011.67, 2710.0, 2206.67, 2201.43, 2278.33, 2080.0, 1841.67, 1860.0, 2102.86, 2035.0, 2560.0, 2588.33, 2811.43, 2543.33, 2517.14, 2918.33, 2688.57, 2540.0, 2086.67, 2392.86, 2460.0, 2290.0, 2335.0, 2705.71, 2508.33, 2748.57, 3115.71, 2496.67, 2505.71, 2385.0, 2661.43, 3205.0, 2782.86, 2373.33, 2635.71, 3164.29, 2860.0, 3020.0, 2576.67, 2978.57, 3401.67, 2807.14, 2611.67, 2537.14, 2374.29, 3043.33, 2635.71, 2913.33, 2392.86, 2828.33, 2468.57, 3551.67, 2375.71, 3088.57, 2865.0, 3401.43, 2961.67, 3032.86, 2988.33, 2767.14, 2878.33, 3105.71, 2450.0, 3155.0, 2987.14, 3081.67, 2288.57, 2605.0, 3180.0, 2633.33, 2688.57, 3395.71, 2488.33, 3385.71, 2736.67, 3324.29, 3086.67, 2861.43, 2866.67, 2568.57, 2962.86, 2336.67, 2454.29, 3048.33, 2808.57, 2848.33, 2462.86, 2345.0, 2714.29, 3138.57, 3038.33, 2670.0, 2275.0, 3158.57, 2858.33, 2961.43, 2791.67, 2727.14, 2980.0, 2523.33, 3018.57, 3003.33, 3395.71, 2785.0, 2735.71, 3781.67, 3617.14, 2971.43, 4120.0, 2671.43, 3433.33, 3244.29, 2415.0, 3131.43, 2856.67, 2842.86, 2928.57, 2640.0, 2878.57, 2921.67, 3574.29, 2453.33, 3654.29, 3035.0, 3667.14, 3765.71, 3425.0, 3300.0, 3818.33, 3244.29, 3028.33, 3330.0, 3466.67, 2624.29, 3278.57, 3495.0, 3348.57, 3116.67, 3322.86, 2776.67, 2961.43, 3348.33, 2760.0, 3105.0, 3004.29, 3690.0, 4325.0, 3810.0, 3731.67, 3960.0, 2923.33, 2848.57, 3408.33, 4162.86, 3765.71, 3138.33, 4172.86, 2706.67, 3011.43, 3176.67, 3332.86, 3741.67, 4438.57, 4015.71, 4746.67, 5198.57, 3695.0, 4021.43, 4578.33, 4925.71, 3031.67, 3923.0, 3101.43, 3656.67, 3548.57, 3818.33, 4172.86, 3868.33, 3200.0, 3003.33, 3650.0, 4642.86, 4503.33, 4165.71, 4655.0, 3735.71, 3436.67, 3090.0, 2831.67, 4584.29, 5517.14, 3890.0, 3041.43, 4010.0, 3177.14, 4598.33, 3594.29, 4080.0, 3394.29, 5170.0, 4508.33, 3812.86, 4373.33, 3731.43, 4736.67, 4275.71, 4375.0, 4392.86, 5252.86, 4923.33, 6197.14, 4240.0, 5100.0, 4275.0, 4022.86, 5271.67, 4954.29, 5058.71, 6196.67, 4578.57, 4510.0, 6425.71, 4461.67, 4817.14, 4030.0, 4841.43, 5928.57, 4610.0, 4867.14, 3806.67, 7434.57, 5126.67, 4268.57, 4311.67, 3735.71, 4848.57, 3945.0, 5564.29, 3758.33, 5048.57, 4648.33, 4625.71, 5105.0, 6207.14, 4592.86, 4318.33, 4632.86, 4390.0, 6431.43, 3833.33, 3857.14, 4933.33, 3948.57, 4522.86, 3831.67, 4064.29, 4520.0, 3562.86, 4058.33, 4434.29, 4613.33, 4525.71, 5021.43, 5191.67, 3367.14, 4301.67, 3862.86, 3286.67, 4348.57, 4420.0, 3420.0, 3795.71, 3410.0, 4318.57, 4110.0, 4077.14, 3746.67, 3981.43, 4966.67, 4850.14, 4104.29, 3208.33, 4184.29, 4390.0, 3920.0, 4710.0, 4667.14, 5386.67, 4414.29, 4940.0, 4083.33, 5080.0, 4955.0, 5284.29, 4780.0, 4745.71, 4078.33, 6122.86, 5061.43, 4100.0, 5220.0, 5578.33, 4497.14, 5055.0, 5535.71, 4110.0, 5538.57, 4915.71, 3846.67, 4421.43, 4571.67, 4641.43, 4510.0, 4991.43, 4470.0, 5898.57, 4825.71, 5116.67, 6562.86, 4481.67, 4252.86, 5410.0, 5192.86, 5473.33, 4445.71, 6402.86, 4363.33, 4934.29, 6163.33, 4224.29, 6026.67, 5705.71, 4615.0, 5714.29, 5197.14, 5001.67, 6194.29, 5196.67, 5715.71, 5240.0, 6228.57, 6338.33, 6204.43, 4616.67, 5547.14, 6140.0, 5858.33, 5001.43, 5585.0, 4544.29, 5385.0, 3914.29, 5881.67, 6520.0, 5370.0, 6968.33, 6100.0, 7241.67, 6285.71, 5275.0, 5867.14, 5020.0, 4621.43, 6230.0, 6773.33, 6007.14, 5535.0, 5805.71, 6500.0, 6482.86, 4995.0, 6040.0, 5390.0, 5990.0, 5637.14, 5946.67, 7157.29, 6971.67, 6284.29, 6273.33, 6072.86, 5778.57, 5230.0, 6912.86, 6965.0, 7207.14, 5966.67, 6771.57, 7043.33, 6622.86, 5485.71, 5950.0, 7661.43, 5621.67, 7592.86, 6231.67, 7868.71, 6908.33, 8388.86, 6761.43, 7075.17, 7084.29, 7083.33, 7377.14, 6811.67, 6977.29, 6248.33, 6252.86, 6484.29, 7595.0, 5995.71, 6683.33, 7744.29, 7878.5, 6007.14, 5981.67, 7880.14, 6917.14, 4591.67, 7228.57, 6853.33, 7798.86, 6183.33, 7094.43, 6703.33, 7248.57, 7548.57, 7598.33, 7030.0, 5636.67, 8267.14, 7040.0, 7080.0, 9120.5, 6895.86, 7452.86, 5880.0, 6325.86, 7441.67, 7418.86, 8085.17, 7914.29, 6656.67, 7445.71, 8193.14, 7475.33, 7647.14, 7256.67, 7988.71, 7300.0, 6791.43, 7770.0, 7840.0, 8698.71, 7921.83, 6848.57, 8051.83, 7792.86, 7258.33, 8263.29, 6310.0, 7118.57, 7394.43, 9080.33, 6765.71, 9460.33, 8190.29, 8755.17, 7014.29, 9695.33, 9079.14, 8616.14, 8416.83, 8308.86, 8853.67, 7343.0, 8688.5, 8234.43, 8617.0, 7705.71, 8730.0, 8368.67, 9073.14, 9065.33, 8254.43, 9547.0, 8447.43, 9655.33, 9027.43, 8898.71, 8195.17, 7644.29, 8145.17, 8098.86, 8646.83, 8943.14, 8735.33, 9218.71, 9156.14, 8558.33, 9870.29, 8260.33, 9954.57, 9850.5, 9162.0, 10190.5, 8430.14, 9036.0, 9947.17, 10027.43, 6736.83, 8910.29, 10959.17, 7817.14, 9091.67, 8859.0, 7863.14, 9285.17, 9917.57, 8960.5, 9106.14, 11007.33, 10880.57, 7540.33, 10004.71, 9001.86, 7708.33, 7653.0, 8720.33, 10006.29, 9549.0, 8617.43, 9850.5, 10640.57, 10116.14, 8825.33, 9361.71, 10989.0, 9683.43, 9508.67, 9627.43, 10718.83, 9306.14, 8128.5, 7704.43, 8270.0, 8450.0, 8151.71, 10459.0, 10475.0, 9357.17, 7297.29, 9555.17, 9273.0, 8758.86, 10849.0, 9014.57, 8220.33, 9474.71, 6843.33, 10457.71, 6506.67, 10297.71, 8860.43, 10022.33, 9619.0, 10462.17, 8661.86, 8737.0, 7616.0, 8106.83, 9820.43, 9569.14, 10077.0, 8813.29, 9752.17, 9157.57, 10242.0, 9407.43, 10492.17, 9854.71, 9853.29, 8820.33, 9660.29, 9380.33, 10019.14, 10213.83, 8861.57, 7858.67, 10697.57, 10649.14, 9847.0, 10107.57, 11747.5, 9553.14, 8750.17, 9020.14, 10377.0, 10231.86, 11066.29, 9923.83, 9396.0, 11295.67, 9180.43, 9415.33, 9081.86, 6588.33, 9663.29, 9853.43, 8722.0, 8920.29, 7760.33, 9820.43, 9874.0, 9204.57, 10573.83, 9823.29, 9016.14, 8043.67, 8387.29, 9122.17, 10283.29, 8608.83, 9106.0, 10454.0, 9521.86, 10597.86, 9577.17, 9206.0, 11955.67, 10507.71, 8803.5, 9504.71, 8970.17, 9321.71, 9178.86, 8985.33, 10309.14, 9605.33, 8104.43, 9397.0, 8704.57, 8925.0, 9254.86, 8238.71, 8073.5, 9017.43, 10927.33, 8131.57, 10202.17, 7084.29, 9472.17, 8621.86, 9717.57, 10875.67, 9306.14, 10317.17, 8594.57, 11790.83, 10047.57, 11804.17, 8210.14, 8466.14, 11517.33, 9360.29, 9283.83, 9564.71, 8460.5, 7811.71, 7956.83, 9524.57, 8690.14, 9287.17, 9841.71, 9073.5, 8946.0, 7603.5, 9437.43, 6323.5, 9980.29, 9794.86, 9417.17, 8531.71, 10448.83, 12661.0, 9130.33, 9007.57, 9342.17, 8656.0, 9802.0, 8645.33, 6467.43, 9885.67, 9048.86, 8957.0, 9681.86, 7948.67, 8683.14, 8141.57, 8698.83, 7718.71, 8838.83, 8647.43, 9352.5, 7586.14, 7295.33, 7977.29, 8430.29, 8406.83, 6911.57, 6652.0, 8218.71, 8645.33, 8241.71, 10202.33, 8726.0, 8131.86, 7885.17, 8944.71, 4846.67, 7575.71, 5906.67, 7287.43, 9260.5, 9677.86, 8266.14, 7040.17, 8910.71, 8893.67, 6514.43, 8052.0, 4401.43, 6243.67, 6123.14, 8213.14, 8515.5, 6457.29, 5381.67, 7851.86, 5960.17, 6361.71, 5563.33, 8124.86, 6773.33]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 12.0, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.9, 12.9, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.5, 13.5, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.1, 14.1, 14.2, 14.2, 14.2, 14.3, 14.3, 14.3, 14.4, 14.4, 14.5, 14.5, 14.6, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.8, 14.9, 14.9, 15.0, 15.0, 15.0, 15.1, 15.1, 15.1, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.6, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.9, 15.9, 15.9, 16.0, 16.0, 16.1, 16.1, 16.2, 16.2, 16.3, 16.3, 16.4, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.7, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.0, 17.1, 17.1, 17.2, 17.2, 17.2, 17.3, 17.3, 17.4, 17.4, 17.5, 17.5, 17.6, 17.6, 17.7, 17.7, 17.7, 17.8, 17.8, 17.9, 17.9, 18.0, 18.0, 18.1, 18.1, 18.2, 18.2, 18.3, 18.3, 18.4, 18.4, 18.5, 18.5, 18.6, 18.6, 18.7, 18.7, 18.8, 18.8, 18.9, 18.9, 19.0, 19.1, 19.1, 19.2, 19.2, 19.3, 19.4, 19.4, 19.5, 19.5, 19.6, 19.7, 19.7, 19.8, 19.8, 19.9, 20.0, 20.0, 20.1, 20.2, 20.2, 20.3, 20.4, 20.4, 20.5, 20.6, 20.6, 20.7, 20.7, 20.8, 20.9, 21.0, 21.0, 21.1, 21.1, 21.2, 21.3, 21.4, 21.4, 21.5, 21.6, 21.7, 21.7, 21.8, 21.9, 21.9, 22.0, 22.1, 22.2, 22.2, 22.3, 22.4, 22.5, 22.5, 22.6, 22.7, 22.8, 22.9, 22.9, 23.0, 23.1, 23.2, 23.2, 23.3, 23.4, 23.5, 23.6, 23.7, 23.8, 23.8, 23.9, 24.0, 24.1, 24.2, 24.3, 24.3, 24.4, 24.5, 24.6, 24.7, 24.8, 24.9, 24.9, 25.0, 25.1, 25.2, 25.3, 25.4, 25.5, 25.5, 25.6, 25.7, 25.8, 25.9, 26.0, 26.0, 26.1, 26.2, 26.3, 26.3, 26.4, 26.5, 26.6, 26.7, 26.8, 26.8, 26.9, 27.0, 27.0, 27.1, 27.1, 27.2, 27.2, 27.3, 27.3, 27.4, 27.4, 27.4, 27.5, 27.5, 27.6, 27.6, 27.6, 27.7, 27.7, 27.7, 27.8, 27.8, 27.8, 27.9, 27.9, 28.0, 28.0, 28.0, 28.1, 28.1, 28.1, 28.2, 28.2, 28.3, 28.3, 28.3, 28.4, 28.4, 28.4, 28.5, 28.5, 28.6, 28.6, 28.7, 28.7, 28.8, 28.8, 28.8, 28.9, 28.9, 29.0, 29.0, 29.0, 29.1, 29.1, 29.2, 29.2, 29.2, 29.3, 29.3, 29.4, 29.4, 29.4, 29.5, 29.5, 29.5, 29.6, 29.6, 29.7, 29.7, 29.7, 29.8, 29.8, 29.8, 29.9, 29.9, 29.9, 30.0, 30.0, 30.0, 30.1, 30.1, 30.2, 30.2, 30.2, 30.3, 30.3, 30.3, 30.4, 30.4, 30.5, 30.5, 30.5, 30.6, 30.6, 30.7, 30.7, 30.7, 30.8, 30.8, 30.8, 30.9, 30.9, 30.9, 30.9, 31.0, 31.0, 31.1, 31.1, 31.1, 31.2, 31.2, 31.2, 31.3, 31.3, 31.3, 31.4, 31.4, 31.4, 31.4, 31.5, 31.5, 31.5, 31.6, 31.6, 31.6, 31.7, 31.7, 31.7, 31.8, 31.8, 31.8, 31.9, 31.9, 31.9, 31.9, 32.0, 32.0, 32.0, 32.1, 32.1, 32.1, 32.1, 32.2, 32.2, 32.2, 32.3, 32.3, 32.3, 32.4, 32.4, 32.4, 32.4, 32.5, 32.5, 32.5, 32.6, 32.6, 32.6, 32.7, 32.7, 32.7, 32.7, 32.8],
      "mean": [198.33, 226.0, 253.33, 278.0, 223.33, 232.0, 203.33, 274.0, 240.0, 248.0, 225.0, 256.0, 216.67, 246.0, 406.67, 286.0, 238.0, 296.67, 272.0, 228.33, 284.0, 280.0, 280.0, 255.0, 270.0, 558.33, 202.0, 455.0, 246.0, 398.33, 428.0, 492.0, 466.67, 402.0, 470.0, 520.0, 511.67, 490.0, 693.33, 536.0, 740.0, 914.0, 776.67, 908.0, 976.67, 1070.0, 562.0, 683.33, 696.0, 573.33, 670.0, 713.33, 740.0, 875.0, 636.0, 935.0, 766.0, 715.0, 702.0, 580.0, 700.0, 606.0, 658.33, 868.0, 725.0, 1232.0, 646.67, 978.0, 845.0, 1102.0, 823.33, 864.0, 1036.67, 840.0, 743.33, 982.0, 1010.0, 811.67, 780.0, 815.0, 1004.0, 946.67, 1246.0, 1168.33, 1134.0, 1021.67, 882.0, 1158.33, 1316.0, 1043.33, 954.0, 1568.0, 1143.33, 860.0, 945.0, 972.0, 1025.0, 1246.0, 1068.33, 780.0, 1001.67, 910.0, 1041.67, 1124.0, 1026.67, 1080.0, 1214.0, 695.0, 1014.0, 1273.33, 1354.0, 808.33, 1012.0, 1231.67, 1114.0, 908.33, 1128.0, 1088.33, 832.0, 1231.67, 860.0, 1420.0, 1075.0, 1294.0, 975.0, 1432.0, 836.67, 930.0, 938.33, 1258.0, 1188.33, 1148.0, 1418.33, 1218.0, 1138.33, 1510.0, 1314.0, 1128.33, 1252.0, 1525.0, 1100.0, 1295.0, 1190.0, 1681.67, 1328.0, 948.33, 2112.0, 2133.33, 1586.0, 1708.33, 1202.0, 1574.0, 1701.67, 1090.0, 1066.67, 1174.0, 1383.33, 822.0, 1626.67, 1488.0, 1576.67, 1086.0, 1558.33, 1242.0, 1836.67, 1286.0, 1818.0, 1413.33, 1574.0, 1490.0, 1550.0, 1341.67, 2078.0, 1176.67, 1304.0, 1300.0, 1956.0, 1428.33, 1232.0, 1625.0, 1786.0, 1536.0, 1530.0, 1394.0, 1480.0, 1110.0, 1540.0, 1532.0, 2435.0, 1652.0, 1768.33, 2464.0, 2320.0, 1528.0, 2158.33, 2248.0, 1976.0, 1800.0, 2000.0, 2096.67, 2060.0, 1838.33, 1966.0, 2208.33, 1894.0, 1750.0, 2078.0, 2251.67, 2102.0, 1701.67, 1764.0, 1465.0, 2124.0, 1866.0, 2226.67, 1908.0, 1996.67, 2448.0, 1870.0, 2068.0, 2013.33, 1516.0, 2120.0, 2212.0, 2726.67, 1960.0, 2476.67, 1954.0, 2430.0, 2133.33, 1740.0, 2345.0, 1914.0, 2068.33, 1758.0, 2021.67, 2276.0, 1913.33, 2192.0, 2310.0, 3130.0, 2675.0, 2054.0, 2894.0, 2813.33, 2466.0, 2521.67, 2122.0, 2371.67, 2664.0, 2671.67, 2656.0, 2331.67, 3058.0, 2456.67, 2374.0, 2086.67, 2488.0, 1952.0, 2051.67, 2340.0, 2045.0, 3108.0, 2660.0, 2316.0, 2195.0, 2154.0, 1840.0, 2744.0, 2286.67, 2666.0, 2838.33, 2550.0, 2214.0, 2618.33, 2396.0, 2856.67, 2354.0, 3558.33, 3166.0, 3120.0, 2162.0, 2240.0, 2390.0, 2550.0, 2564.0, 2553.33, 3174.0, 2934.0, 3456.67, 2520.0, 2391.67, 2894.0, 2270.0, 2496.0, 2563.33, 2326.0, 3100.0, 2726.0, 2963.33, 2814.0, 2955.0, 3452.0, 2610.0, 2645.0, 2820.0, 3546.67, 3186.0, 2998.33, 3146.0, 3006.67, 3316.0, 2998.33, 2938.0, 2960.0, 3224.0, 3318.33, 3526.0, 3476.0, 2841.67, 2664.0, 3083.33, 2724.0, 2340.0, 2920.0, 2715.0, 2546.0, 3248.33, 3482.0, 2591.67, 3150.0, 3580.0, 2894.0, 3202.0, 3041.67, 2812.0, 3310.0, 3596.0, 3606.67, 2884.0, 2931.67, 3546.0, 3461.67, 3124.0, 3090.0, 2788.0, 3685.0, 3316.0, 3038.0, 3421.67, 3256.0, 3015.0, 2910.0, 3778.33, 3370.0, 3625.0, 3426.0, 3153.33, 3108.0, 3883.33, 3876.0, 3640.0, 3364.0, 2850.0, 3776.67, 3268.0, 3565.0, 3204.0, 3050.0, 3146.0, 4560.0, 3916.0, 3140.0, 4330.0, 3755.0, 3410.0, 3981.67, 2594.0, 3638.0, 3148.33, 3982.0, 3706.67, 3902.0, 2898.33, 4460.0, 3496.67, 3502.0, 5025.0, 3716.0, 3265.0, 3296.0, 3385.0, 5026.0, 4166.0, 4006.67, 3902.0, 3338.33, 3986.0, 2845.0, 3414.0, 3408.33, 3616.0, 3175.0, 4236.0, 4070.0, 4292.0, 3588.33, 3462.0, 3720.0, 5270.0, 4062.0, 3065.0, 3444.0, 4268.33, 3174.0, 3806.67, 3748.0, 3398.33, 3726.0, 4015.0, 4382.0, 3806.67, 3838.0, 4553.33, 3528.0, 3956.0, 4633.33, 4304.0, 4120.0, 3664.0, 4016.67, 3174.0, 4213.33, 3712.0, 3966.67, 3874.0, 3528.33, 3202.0, 2971.67, 4964.0, 4324.0, 3906.67, 3884.0, 3416.67, 3260.0, 3893.33, 4184.0, 3533.33, 3930.0, 4938.33, 4140.0, 3586.67, 4238.0, 3706.67, 3440.0, 4336.0, 3781.67, 4426.0, 3621.67, 3402.0, 4385.0, 4216.0, 4550.0, 4088.0, 3865.0, 4176.0, 4598.33, 4056.0, 4541.67, 4948.0, 4120.0, 4433.33, 3312.0, 4246.67, 5228.0, 3611.67, 4610.0, 3940.0, 3828.0, 3096.67, 3850.0, 4111.67, 3978.0, 4461.67, 4560.0, 3420.0, 4470.0, 4132.0, 4425.0, 4380.0, 4733.33, 4038.0, 3883.33, 4980.0, 3965.0, 5090.0, 4350.0, 3804.0, 5186.67, 4926.0, 4218.0, 4320.0, 3708.0, 4691.67, 5066.0, 4866.67, 4504.0, 5486.67, 4134.0, 4166.67, 5056.0, 4611.67, 5298.0, 4158.33, 4294.0, 3222.0, 5203.33, 4606.0, 5388.33, 3688.0, 5525.0, 4980.0, 4015.0, 5864.0, 4395.0, 5716.0, 4991.67, 4966.0, 4441.67, 4312.0, 4806.0, 5038.33, 5002.0, 5258.33, 5992.0, 4246.67, 6786.0, 5165.0, 4944.0, 4171.67, 4874.0, 6595.0, 5688.0, 5446.67, 5876.0, 4592.0, 5045.0, 5840.0, 5403.33, 5562.0, 5773.33, 6524.0, 4165.0, 5600.0, 4858.33, 5054.0, 6240.0, 4348.0, 5185.0, 6396.0, 6170.0, 4540.0, 4240.0, 5436.67, 6048.0, 5030.0, 5390.0, 6306.67, 4942.0, 6288.33, 6810.0, 5573.33, 6556.0, 6036.67, 3908.0, 4888.0, 7295.17, 4086.0, 6700.0, 7198.0, 4808.33, 4640.0, 6283.33, 5862.0, 5843.33, 4698.0, 6346.67, 5242.0, 5873.33, 5376.0, 5960.0, 5485.0, 6254.0, 6281.67, 8032.2, 6416.67, 5610.0, 6895.17, 7354.0, 4688.33, 6386.0, 6273.33, 6180.0, 5683.33, 6658.0, 5340.0, 7538.2, 6074.0, 6383.33, 7768.0, 6081.67, 7200.0, 6256.67, 6418.0, 7015.0, 6612.0, 7183.33, 6628.0, 6755.0, 6966.0, 5363.33, 6932.0, 6920.0, 5615.0, 7702.0, 7610.0, 7692.2, 5245.0, 7886.2, 7421.67, 7074.0, 6326.67, 6426.0, 6888.33, 7686.0, 6613.33, 6164.0, 7968.0, 6805.0, 5990.0, 7388.33, 7014.0, 7998.33, 8708.2, 5208.33, 5144.0, 6538.33, 6342.0, 7541.67, 8988.2, 7535.0, 8772.2, 7988.2, 9583.5, 8042.2, 9383.67, 6838.0, 8045.33, 7388.0, 8075.17, 8660.2, 8068.5, 7214.2, 9473.83, 7546.0, 5910.0, 6730.2, 6562.2, 8303.67, 10566.6, 9360.33, 8598.2, 8005.0, 7912.2, 8135.33, 7718.0, 8320.17, 9186.4, 8333.5, 7406.2, 11089.17, 9214.4, 9748.2, 8766.83, 10892.6, 8267.0, 8788.2, 10065.33, 7932.2, 9070.17, 6880.0, 7513.33, 7446.2, 8103.5, 6940.0, 8711.83, 9724.2, 6180.0, 8056.67, 7910.2, 10233.67, 10846.6, 8715.17, 6942.0, 7460.17, 7386.0, 7753.33, 9384.2, 8680.33, 8820.4, 10378.67, 9904.2, 10468.6, 10025.33, 9134.2, 10342.17, 8368.0, 10795.5, 9204.4, 8646.67, 7860.0, 10994.0, 11812.8, 9938.67, 8738.2, 9745.17, 11560.4, 10798.6, 9740.5, 10572.4, 11855.5, 9594.2, 10937.0, 11424.6, 11140.5, 13174.8, 13714.0, 11246.4, 12849.17, 10826.8, 14739.17, 12521.0, 11762.6, 11800.5, 15302.8, 12780.83, 11136.4, 13502.33, 13894.8, 13844.17, 14541.0, 11262.33, 11634.6, 14171.0, 13256.8, 9310.33, 12964.8, 14644.8, 13842.5, 12360.6, 15322.67, 16141.0, 10065.17, 12778.6, 15025.83, 13528.6, 17317.67, 18789.0, 14410.83, 14642.8, 18407.5, 17339.0, 12784.4, 17435.83, 15619.0, 16414.17, 17644.8, 17097.67, 18047.0, 16502.5, 19467.0, 16065.83, 14848.6, 14574.17, 16594.8, 17502.5, 15672.8, 20909.0, 18487.67, 11706.6, 15437.5, 20363.0, 18897.67, 16641.0, 19492.67, 17193.0, 21382.67, 20793.0, 18822.67, 18790.8, 14804.17, 21267.0, 18894.17, 22523.0, 17534.8, 16304.17, 23737.0, 15979.17, 21427.0, 19826.0, 19165.0, 19261.0, 21607.0, 17135.67, 20997.0, 22157.67, 15430.8, 16564.17, 19078.8, 17235.0, 15352.33, 18941.0, 21482.5, 22239.0, 15557.33, 15756.6, 19664.17, 20549.0, 19422.67, 17898.8, 20877.67, 20883.0, 20949.33, 14728.6, 14890.8, 14245.67, 14668.8, 13087.17, 18471.0, 10880.5, 7096.2, 10438.83, 7832.2, 8675.33, 7338.0, 11442.33, 7436.2, 8190.17, 8250.2, 7776.2, 9178.67, 6040.2, 6468.33, 5318.0, 9090.17, 10616.4, 6973.5, 5938.0, 8225.17, 6222.0, 6648.33, 8532.2, 5851.67, 7446.2, 6354.0, 5396.67, 5346.0, 6441.67, 7786.2, 7887.0, 6012.0, 6923.5, 6848.0, 5693.33, 5972.0, 10447.17, 10700.6, 6958.33, 7850.2, 7352.0, 8296.83, 6032.0, 6833.5, 5768.0, 7696.83, 6456.2, 8253.5, 8564.2, 9603.83, 7216.0, 6483.5, 9700.4, 7635.17, 6938.2, 7290.2, 6295.17, 4910.0, 7285.17, 7230.2, 6026.67, 6652.2, 7588.5, 4986.0, 6188.33, 7410.2, 5745.0, 6138.2, 4616.67, 6264.2, 4420.0, 5228.33, 6390.0, 6851.67, 5018.0, 6645.0, 4924.0, 5996.83, 6152.2, 4860.0, 4810.0, 4440.0, 7624.2, 6861.67, 5124.0, 7086.0, 4870.0, 8508.2, 4846.67, 8406.2, 6031.83, 5494.0, 4575.0, 6980.2, 5526.67, 3260.0, 3793.33, 5952.0, 4570.0, 4156.0, 4054.0, 5160.0, 5944.0, 5223.33, 7958.2, 5413.5, 4934.0, 4215.0, 4990.0, 3716.67, 4318.0, 4163.33, 7166.0, 5600.17, 4246.0, 5050.0, 3881.67, 3856.0, 4466.67, 4476.0, 5385.0, 2818.0, 4101.67, 5152.0, 4986.67, 4744.2, 4518.33, 5864.0, 2996.67, 5572.2, 5624.0, 4470.0, 5100.0, 4331.67, 3534.0, 4228.33, 3792.0, 3926.67, 5280.0, 3110.0, 2896.0, 4231.67, 3156.0, 4303.33, 4956.2, 3426.0, 4308.33, 3426.0, 4146.67, 4672.0, 3836.67, 4462.0, 4036.67, 4096.0, 2735.0, 3214.0, 3538.33, 4746.0, 4963.33, 3270.0, 5126.0]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.5, 11.5, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.7, 13.7, 13.8, 13.8, 13.8, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.1, 14.1, 14.1, 14.2, 14.2, 14.3, 14.3, 14.3, 14.4, 14.4, 14.4, 14.5, 14.5, 14.6, 14.6, 14.6, 14.7, 14.7, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 15.0, 15.0, 15.0, 15.1, 15.1, 15.2, 15.2, 15.2, 15.3, 15.3, 15.4, 15.4, 15.5, 15.5, 15.5, 15.6, 15.6, 15.6, 15.7, 15.7, 15.8, 15.8, 15.8, 15.9, 15.9, 16.0, 16.0, 16.0, 16.1, 16.1, 16.2, 16.2, 16.3, 16.3, 16.3, 16.4, 16.4, 16.5, 16.5, 16.6, 16.6, 16.6, 16.7, 16.7, 16.8, 16.8, 16.9, 16.9, 17.0, 17.0, 17.0, 17.1, 17.1, 17.2, 17.2, 17.2, 17.3, 17.3, 17.4, 17.4, 17.4, 17.5, 17.5, 17.6, 17.6, 17.7, 17.7, 17.8, 17.8, 17.9, 17.9, 18.0, 18.0, 18.1, 18.1, 18.2, 18.2, 18.3, 18.3, 18.4, 18.4, 18.5, 18.5, 18.6, 18.6, 18.7, 18.7, 18.8, 18.8, 18.9, 18.9, 19.0, 19.0, 19.1, 19.1, 19.2, 19.2, 19.3, 19.3, 19.4, 19.4, 19.5, 19.5, 19.6, 19.6, 19.7, 19.8, 19.8, 19.9, 19.9, 20.0, 20.1, 20.1, 20.2, 20.2, 20.3, 20.4, 20.4, 20.5, 20.5, 20.6, 20.6, 20.7, 20.8, 20.8, 20.9, 20.9, 21.0, 21.0, 21.1, 21.2, 21.2, 21.3, 21.3, 21.4, 21.4, 21.5, 21.6, 21.6, 21.7, 21.8, 21.8, 21.9, 21.9, 22.0, 22.1, 22.1, 22.2, 22.2, 22.3, 22.4, 22.5, 22.5, 22.6, 22.6, 22.7, 22.8, 22.8, 22.9, 23.0, 23.0, 23.1, 23.1, 23.2, 23.3, 23.3, 23.4, 23.5, 23.5, 23.6, 23.7, 23.7, 23.8, 23.9, 23.9, 24.0, 24.0, 24.1, 24.2, 24.3, 24.3, 24.4, 24.5, 24.6, 24.6, 24.7, 24.8, 24.9, 24.9, 25.0, 25.1, 25.1, 25.2, 25.3, 25.4, 25.4, 25.5, 25.6, 25.7, 25.8, 25.8, 25.9, 26.0, 26.0, 26.1, 26.2, 26.2, 26.3, 26.4, 26.5, 26.6, 26.6, 26.7, 26.8, 26.8, 26.9, 27.0, 27.1, 27.2, 27.2, 27.3, 27.4, 27.5, 27.5, 27.6, 27.7, 27.8, 27.9, 27.9, 28.0, 28.1, 28.2, 28.2, 28.3, 28.4, 28.5, 28.5, 28.6, 28.7, 28.8, 28.8, 28.9, 29.0, 29.1, 29.1, 29.2, 29.3, 29.4, 29.5, 29.6, 29.6, 29.7, 29.8, 29.9, 29.9, 30.0, 30.1, 30.2, 30.2, 30.3, 30.4, 30.5, 30.6, 30.6, 30.7, 30.8, 30.9, 30.9, 31.0, 31.1, 31.2, 31.3, 31.4, 31.4, 31.5, 31.6, 31.6, 31.7, 31.8, 31.8, 31.9, 32.0, 32.0, 32.1, 32.2, 32.3, 32.3, 32.4, 32.4, 32.5, 32.5, 32.6, 32.7, 32.7, 32.8, 32.8, 32.9, 32.9, 33.0, 33.0, 33.1, 33.1, 33.2, 33.3, 33.3, 33.4, 33.4, 33.5, 33.5, 33.6, 33.6, 33.7, 33.7, 33.8, 33.8, 33.8, 33.9, 33.9, 34.0, 34.0, 34.1, 34.1, 34.1, 34.2, 34.2, 34.3, 34.3, 34.3, 34.4, 34.4, 34.5, 34.5, 34.6, 34.6, 34.7, 34.7, 34.8],
      "mean": [325.0, 216.0, 262.0, 270.0, 248.0, 190.0, 224.0, 263.33, 192.0, 268.0, 225.0, 218.0, 214.0, 262.0, 175.0, 228.0, 226.0, 228.0, 338.33, 360.0, 520.0, 391.67, 664.0, 518.0, 610.0, 310.0, 440.0, 418.0, 346.0, 523.33, 938.0, 618.0, 590.0, 484.0, 952.0, 586.0, 646.67, 790.0, 926.0, 616.0, 768.33, 1216.0, 954.0, 606.67, 482.0, 744.0, 782.0, 838.33, 892.0, 462.0, 528.0, 1211.67, 980.0, 728.0, 813.33, 658.0, 708.0, 804.0, 705.0, 834.0, 1010.0, 1096.0, 1130.0, 818.0, 818.0, 806.67, 1070.0, 630.0, 840.0, 726.67, 992.0, 860.0, 750.0, 832.0, 992.0, 1094.0, 631.67, 954.0, 1104.0, 1020.0, 683.33, 734.0, 728.0, 1061.67, 884.0, 660.0, 1650.0, 1253.33, 802.0, 998.0, 984.0, 790.0, 788.0, 764.0, 843.33, 1016.0, 932.0, 804.0, 815.0, 1484.0, 812.0, 974.0, 863.33, 1036.0, 1016.0, 940.0, 926.0, 1052.0, 1228.0, 985.0, 1002.0, 1120.0, 822.0, 788.33, 888.0, 1218.0, 741.67, 1016.0, 1244.0, 928.0, 980.0, 794.0, 876.0, 934.0, 940.0, 1210.0, 1352.0, 1083.33, 988.0, 1064.0, 1048.0, 1146.67, 1304.0, 1202.0, 1494.0, 1145.0, 1278.0, 1168.0, 1723.33, 920.0, 1152.0, 1382.0, 1018.33, 1220.0, 1054.0, 1451.67, 782.0, 850.0, 1294.0, 1251.67, 1594.0, 1640.0, 1622.0, 1878.33, 962.0, 1208.0, 1018.33, 1448.0, 1746.0, 1422.0, 1805.0, 1058.0, 1204.0, 1722.0, 1290.0, 1506.0, 1722.0, 1705.0, 1480.0, 1990.0, 1990.0, 1718.33, 1222.0, 1884.0, 1242.0, 1073.33, 1784.0, 1812.0, 1713.33, 1612.0, 1620.0, 1572.0, 1751.67, 1562.0, 1916.0, 1798.0, 1541.67, 1732.0, 1538.0, 1971.67, 1876.0, 2026.0, 1612.0, 1835.0, 1356.0, 1920.0, 1760.0, 1946.67, 1750.0, 1080.0, 3355.0, 2224.0, 2012.0, 1748.0, 2386.67, 2088.0, 2324.0, 1798.0, 2560.0, 1714.0, 2594.0, 2150.0, 2376.0, 2400.0, 1764.0, 2090.0, 2436.0, 1854.0, 2443.33, 2554.0, 2212.0, 2574.0, 2255.0, 2490.0, 2336.0, 1820.0, 2828.33, 1702.0, 2322.0, 2680.0, 2292.0, 2824.0, 2210.0, 3136.67, 3386.0, 2404.0, 2434.0, 2616.67, 1596.0, 2844.0, 3771.67, 2818.0, 2484.0, 2816.0, 2863.33, 2150.0, 2360.0, 2560.0, 1906.67, 2606.0, 2842.0, 2681.67, 2762.0, 2822.0, 2544.0, 2870.0, 2072.0, 2308.0, 2946.0, 3186.67, 2896.0, 2660.0, 3290.0, 2820.0, 3386.0, 3758.0, 3736.67, 3674.0, 3450.0, 3244.0, 3305.0, 2848.0, 3512.0, 3935.0, 3838.0, 3218.0, 4292.0, 4461.67, 3572.0, 4278.0, 3530.0, 3016.67, 3580.0, 2608.0, 3288.33, 4144.0, 4552.0, 3550.0, 2363.33, 3482.0, 2900.0, 3583.33, 3680.0, 3150.0, 2674.0, 3701.67, 4306.0, 3366.0, 3264.0, 3721.67, 3628.0, 3658.0, 2913.33, 3008.0, 3532.0, 3268.0, 3198.33, 3962.0, 3380.0, 3504.0, 4076.67, 3928.0, 2506.0, 3295.0, 3770.0, 5030.0, 2838.0, 4833.33, 4096.0, 4464.0, 3962.0, 4388.33, 3338.0, 4438.0, 4231.67, 4494.0, 3994.0, 5210.0, 4350.0, 5024.0, 4224.0, 4416.0, 4958.33, 4730.0, 3372.0, 3963.33, 3498.0, 4002.0, 3616.0, 4198.33, 4212.0, 3772.0, 4276.0, 4413.33, 4142.0, 4294.0, 3956.67, 3322.0, 4148.0, 4490.0, 4575.0, 4208.0, 4432.0, 4496.0, 4155.0, 3428.0, 4644.0, 2723.33, 5536.0, 4378.0, 4724.0, 4255.0, 4062.0, 4164.0, 3490.0, 5224.0, 4262.0, 4586.0, 4005.0, 3236.0, 5180.0, 4744.0, 3648.33, 4690.0, 3926.0, 4736.67, 4052.0, 4544.0, 4608.0, 3820.0, 5248.0, 3950.0, 4568.0, 4481.67, 4824.0, 4758.0, 4848.33, 5500.0, 4894.0, 4518.0, 4498.33, 4874.0, 4038.0, 4352.0, 3840.0, 3700.0, 4602.0, 3135.0, 5324.0, 3876.0, 4272.0, 3976.67, 4718.0, 3770.0, 4716.0, 4426.67, 4670.0, 4830.0, 4706.67, 4458.0, 4742.0, 5058.0, 5458.33, 3704.0, 5084.0, 6084.0, 3255.0, 4870.0, 5340.0, 4455.0, 5084.0, 4652.0, 5910.0, 4231.67, 5022.0, 4704.0, 4450.0, 5301.67, 4244.0, 4340.0, 5073.33, 5082.0, 4850.0, 4646.0, 3935.0, 4114.0, 4630.0, 5473.33, 5094.0, 4696.0, 4406.0, 4413.33, 4908.0, 4200.0, 5314.0, 5003.33, 5982.0, 6072.0, 5633.33, 3508.0, 5264.0, 4930.0, 3306.67, 4576.0, 5018.0, 3644.0, 5636.67, 6100.0, 5890.0, 4328.33, 5030.0, 4936.0, 4826.0, 4555.0, 5672.0, 4834.0, 3940.0, 5306.67, 5154.0, 5672.0, 5246.67, 4952.0, 5668.0, 4924.0, 4666.67, 5036.0, 4728.0, 4934.0, 4603.33, 5272.0, 6466.0, 4771.67, 5144.0, 4968.0, 5150.0, 4610.0, 6404.0, 5442.0, 6744.0, 7363.33, 5758.0, 5302.0, 5723.33, 4120.0, 4800.0, 5074.0, 5686.67, 4162.0, 4682.0, 4910.0, 3770.0, 5406.0, 5076.0, 5393.33, 5762.0, 4992.0, 4664.0, 4548.33, 5524.0, 4050.0, 5040.0, 4178.0, 5214.0, 6524.0, 6520.0, 4844.0, 5222.0, 6290.0, 5158.33, 5016.0, 4580.0, 4873.33, 5396.0, 5830.0, 6284.0, 4550.0, 5650.0, 4878.0, 5470.0, 5481.67, 5646.0, 6484.0, 5786.67, 6328.2, 5802.0, 5282.0, 6391.67, 5472.0, 4460.0, 4790.0, 5280.0, 5162.0, 6012.0, 6178.33, 5080.0, 5526.0, 6132.0, 5403.33, 5300.0, 6146.0, 5948.0, 5095.0, 4750.0, 6566.0, 7261.67, 7170.0, 5934.2, 6386.0, 6378.33, 4660.0, 5720.0, 7532.0, 6108.33, 5108.0, 6632.0, 6091.67, 6070.0, 6388.0, 7524.0, 5896.67, 7636.2, 7854.2, 6661.67, 4386.0, 4830.0, 6744.0, 7648.33, 5374.0, 6040.0, 7144.0, 6433.33, 6178.0, 5964.0, 6768.33, 6274.0, 6244.0, 6240.0, 7461.83, 6880.0, 5502.0, 7496.0, 7063.5, 7464.0, 6650.0, 7685.17, 6594.0, 4510.0, 8548.0, 6588.5, 5168.0, 6838.0, 6792.0, 6276.67, 6768.0, 6828.0, 6930.0, 6920.0, 6924.0, 8190.0, 7265.0, 7794.0, 7734.0, 6702.2, 6205.0, 7254.0, 7350.2, 6438.33, 6920.0, 6942.0, 7840.2, 6950.0, 8568.2, 7272.0, 6324.0, 8781.83, 6450.2, 6678.0, 8223.5, 6516.0, 7842.4, 7860.2, 5310.0, 9920.4, 7186.0, 8790.0, 7253.33, 7152.2, 8912.4, 6920.0, 7620.0, 7566.0, 7790.0, 7980.0, 6938.0, 8694.2, 8915.33, 6608.0, 8522.2, 6330.0, 10135.33, 8054.4, 7678.2, 7480.2, 9460.17, 5938.0, 8130.0, 7811.83, 7052.0, 6872.0, 6776.0, 6753.5, 9732.6, 8314.2, 8420.2, 7818.33, 7550.0, 7348.0, 7493.33, 9170.4, 9686.4, 7810.0, 8070.17, 8312.2, 8658.2, 10264.4, 8823.67, 6900.0, 8036.0, 9108.5, 8050.0, 8470.2, 8284.2, 7340.0, 9546.4, 10142.4, 7708.0, 8040.17, 7814.0, 8024.0, 9555.5, 9298.2, 9740.4, 8496.0, 10700.5, 9762.4, 9430.4, 9092.4, 7811.83, 8304.2, 9536.2, 8533.5, 7986.2, 9438.2, 8706.4, 7503.5, 11466.8, 9356.2, 8238.2, 9905.67, 8574.2, 9950.6, 9228.5, 10088.4, 9980.6, 7660.0, 9206.83, 8556.2, 9766.6, 8491.83, 10070.4, 10056.4, 8166.0, 9348.67, 8266.0, 8884.4, 9182.4, 9821.83, 10160.4, 12152.8, 12145.83, 9018.4, 11556.6, 10256.6, 10825.5, 10008.4, 10260.6, 9894.4, 11772.33, 11722.6, 11920.8, 9140.33, 9988.2, 10640.8, 10490.6, 14611.0, 10456.4, 11240.6, 10754.6, 10015.33, 10502.4, 11170.6, 11365.67, 11946.8, 11048.8, 13468.8, 8335.0, 12000.4, 12160.8, 9668.4, 8830.17, 14153.0, 11182.4, 9188.5, 11572.6, 11248.6, 13188.8, 12550.67, 13125.0, 11204.6, 14000.8, 12550.67, 13388.6, 13950.8, 15739.33, 11576.6, 11484.6, 14288.8, 12865.83, 12398.8, 13535.0, 11816.6, 13319.17, 12528.8, 12410.8, 11613.83, 16063.0, 13904.8, 12897.0, 13967.5, 12980.8, 13163.0, 14572.5, 13668.8, 11436.6, 15830.8, 12794.0, 14973.0, 10006.4, 14180.8, 13624.17, 13321.0, 14953.0, 11629.0, 17629.0, 12920.6, 14016.8, 14891.0, 14232.8, 11664.6, 17085.0, 14392.5, 14897.0, 13566.8, 16549.33, 14358.8, 13542.6, 12236.6, 15544.0, 14288.8, 15902.8, 10290.2, 14060.83, 15534.8, 14676.8, 11327.0, 18013.0, 14143.0, 18486.8, 16429.33, 16126.8, 12962.6, 15704.8, 15952.5, 14668.8, 17465.0, 14835.83, 14329.0, 14090.6, 13244.6, 14455.83, 18154.8, 17921.0, 20511.0, 16356.0, 18571.0, 16626.8, 17759.33, 18437.0, 17315.0, 16107.0, 17229.33, 17261.0, 16804.8, 13240.6, 18257.5, 17096.8, 20159.0, 18234.33, 15742.8, 21151.0, 20783.0, 19232.67, 16535.0, 17789.0, 17610.83, 17010.8, 15160.8, 18823.0, 17429.17, 13160.6, 21581.0, 21265.0, 15129.17, 22125.0, 15672.8, 15585.83, 18781.0, 17036.8, 20753.0, 21339.33, 19587.0, 20797.0, 15672.8, 14020.5, 18429.0, 20599.0, 18912.5, 19587.0, 15384.8, 20695.0, 18729.33, 20635.0, 19765.0, 18034.8, 17162.5, 18509.0, 19757.0, 17509.17, 16834.8, 18438.8, 19861.0, 23022.67, 24691.0, 14567.0, 17019.0, 20271.0, 18955.0, 16226.8, 20226.0, 20517.0, 19787.0, 19352.8, 23779.33, 18560.8, 16292.8, 22985.0, 14070.67, 22737.0, 17179.0, 19852.67, 20505.0, 19429.0, 19923.0, 21209.33, 19111.0, 20088.8, 18127.0, 21096.0, 16673.0, 24519.0, 15004.17, 20227.0, 24575.0, 20707.0, 21476.0, 20107.0, 19007.0, 18942.67, 20129.0, 15643.0, 15408.8, 21789.33, 17547.0, 19095.0, 18589.0, 18185.83, 20519.0, 17778.8, 12113.83, 13404.6, 15253.0, 14788.8, 14270.67, 18426.8, 16874.8, 6576.0, 12587.5, 13619.0, 15392.8, 12414.0, 15670.8, 8594.0, 12758.6, 12219.0, 12588.6, 16330.8, 16320.8, 13840.67, 15050.8, 9530.4, 12039.0, 12678.6, 13500.8, 9544.4, 13174.0, 9032.4, 6572.2, 6396.2, 7340.17, 5152.0, 7014.2, 7075.17, 11102.4, 8240.4, 8954.2, 7886.83, 5768.0, 7848.2, 9562.6, 8176.83, 10494.4, 12106.8, 7906.67, 6426.2, 10974.6, 7248.4, 11108.83, 9176.4, 10672.4, 7236.2]
    }
  ],
  "0.99609375": [{"frames":[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 12.9, 12.9, 13.0, 13.0, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.2, 13.2, 13.2, 13.3, 13.3, 13.3, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.6, 13.6, 13.6, 13.7, 13.7, 13.7, 13.7, 13.7, 13.7, 13.8, 13.8, 13.8, 13.8, 13.8, 13.8, 13.9, 13.9, 13.9, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.0, 14.0, 14.0, 14.1, 14.1, 14.1, 14.1, 14.1, 14.1, 14.2, 14.2, 14.2, 14.2, 14.2, 14.2, 14.3, 14.3, 14.3, 14.3, 14.3, 14.3, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.5, 14.5, 14.5, 14.5, 14.5, 14.6, 14.6, 14.6, 14.6, 14.6, 14.6, 14.6, 14.7, 14.7, 14.7, 14.7, 14.7, 14.8, 14.8, 14.8, 14.8, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 14.9, 14.9, 14.9, 15.0, 15.0, 15.0, 15.0, 15.0, 15.0, 15.1, 15.1, 15.1, 15.1, 15.1, 15.1, 15.2, 15.2, 15.2, 15.2, 15.2, 15.2, 15.3, 15.3, 15.3, 15.3, 15.3, 15.3, 15.4, 15.4, 15.4, 15.4, 15.4, 15.4, 15.5, 15.5, 15.5, 15.5, 15.5, 15.5, 15.5, 15.6, 15.6, 15.6, 15.6, 15.6, 15.6, 15.7, 15.7, 15.7, 15.7, 15.7, 15.7, 15.8, 15.8, 15.8, 15.8, 15.8, 15.8, 15.8, 15.9, 15.9, 15.9, 15.9, 15.9, 15.9, 16.0, 16.0, 16.0, 16.0, 16.0, 16.0, 16.0, 16.1, 16.1, 16.1, 16.1, 16.1, 16.1, 16.1, 16.2, 16.2, 16.2, 16.2, 16.2, 16.2, 16.2, 16.3, 16.3, 16.3, 16.3],
      "mean": [207.5, 202.5, 162.5, 237.5, 207.5, 312.5, 330.0, 210.0, 210.0, 300.0, 262.5, 255.0, 190.0, 257.5, 215.0, 107.5, 230.0, 187.5, 285.0, 397.5, 345.0, 477.5, 745.0, 715.0, 495.0, 1006.67, 642.5, 635.0, 720.0, 602.5, 667.5, 937.5, 640.0, 946.67, 857.5, 675.0, 792.5, 797.5, 710.0, 830.0, 655.0, 805.0, 780.0, 907.5, 550.0, 782.5, 815.0, 767.5, 580.0, 720.0, 650.0, 1555.0, 777.5, 915.0, 862.5, 800.0, 587.5, 772.5, 800.0, 807.5, 652.5, 947.5, 895.0, 640.0, 917.5, 475.0, 675.0, 613.33, 810.0, 847.5, 762.5, 1105.0, 630.0, 1037.5, 697.5, 786.67, 1060.0, 1070.0, 545.0, 790.0, 1045.0, 450.0, 1210.0, 697.5, 990.0, 1545.0, 965.0, 670.0, 1020.0, 870.0, 740.0, 990.0, 993.33, 462.5, 967.5, 1022.5, 882.5, 880.0, 652.5, 560.0, 656.67, 687.5, 770.0, 795.0, 975.0, 1000.0, 777.5, 1192.5, 725.0, 860.0, 942.5, 710.0, 1497.5, 1345.0, 882.5, 1432.5, 915.0, 1276.67, 1080.0, 740.0, 672.5, 767.5, 875.0, 1360.0, 730.0, 1367.5, 906.67, 832.5, 742.5, 605.0, 1152.5, 1107.5, 682.5, 685.0, 520.0, 1080.0, 750.0, 870.0, 1940.0, 800.0, 895.0, 1360.0, 690.0, 967.5, 1037.5, 867.5, 1595.0, 1332.5, 1217.5, 1425.0, 852.5, 923.33, 750.0, 955.0, 1217.5, 1320.0, 932.5, 1020.0, 965.0, 936.67, 1255.0, 957.5, 620.0, 860.0, 1287.5, 1407.5, 990.0, 1000.0, 1576.67, 772.5, 917.5, 1255.0, 1265.0, 905.0, 950.0, 952.5, 666.67, 1180.0, 940.0, 1117.5, 1232.5, 525.0, 837.5, 980.0, 1136.67, 790.0, 1030.0, 1600.0, 1442.5, 1100.0, 1295.0, 1375.0, 1230.0, 1073.33, 1117.5, 1672.5, 1177.5, 952.5, 1057.5, 1190.0, 1182.5, 1336.67, 1380.0, 1250.0, 765.0, 997.5, 1375.0, 1405.0, 1612.5, 1402.5, 1706.67, 1007.5, 1212.5, 1250.0, 1367.5, 877.5, 1942.5, 1237.5, 1686.67, 1532.5, 1227.5, 1970.0, 2327.5, 1955.0, 1582.5, 2517.5, 2006.67, 1857.5, 1810.0, 1147.5, 2115.0, 2177.5, 1435.0, 2830.0, 1625.0, 1296.67, 1477.5, 2065.0, 1845.0, 2367.5, 2525.0, 2197.5, 2292.5, 2163.33, 1372.5, 1572.5, 2280.0, 2017.5, 2045.0, 2680.0, 2290.0, 1725.0, 2230.0, 2280.0, 2592.5, 2862.5, 1952.5, 2127.5, 1882.5, 1895.0, 2390.0, 3032.5, 2500.0, 1782.5, 3217.5, 3212.5, 3110.0, 3272.5, 1596.67, 2795.0, 3922.5, 3415.0, 3145.0, 2517.5, 2010.0, 2680.0, 1597.5, 2976.67, 2640.0, 2402.5, 2370.0, 2082.5, 1870.0, 4132.5, 1892.5, 2433.33, 3132.5, 2045.0, 3870.0, 1977.5, 2212.5, 2025.0, 3415.0, 2710.0, 3010.0, 2060.0, 2117.5, 3622.5, 2722.5, 3315.0, 2387.5, 2160.0, 2696.67, 2670.0, 2150.0, 2917.5, 2862.5, 3215.0, 2450.0, 3240.0, 2963.33, 2457.5, 2257.5, 4502.5, 3227.5, 3072.5, 3892.5, 3685.0, 3370.0, 4953.33, 2605.0, 4135.0, 4502.5, 3170.0, 4185.0, 4080.0, 3540.0, 2823.33, 4550.0, 2487.5, 3420.0, 3297.5, 2967.5, 6022.5, 3110.0, 3955.0, 3583.33, 3000.0, 4952.5, 4962.5, 3005.0, 3665.0, 4122.5, 4225.0, 2940.0, 5175.0, 4957.5, 3675.0, 4957.5, 4722.5, 4845.0, 3690.0, 4953.33, 4600.0, 4892.5, 3782.5, 4055.0, 2820.0, 5142.5, 3535.0, 4940.0, 3870.0, 4395.0, 3277.5, 3932.5, 3717.5, 3510.0, 3450.0, 3625.0, 3600.0, 4475.0, 4430.0, 4220.0, 4600.0, 4650.0, 3845.0, 3137.5, 3822.5, 3526.67, 3202.5, 5200.0, 3560.0, 3727.5, 4715.0, 4140.0, 4112.5, 2780.0, 4480.0, 4525.0, 4695.0, 4247.5, 4485.0, 4892.5, 5065.0, 4686.67, 3087.5, 2945.0, 4492.5, 4867.5, 4047.5, 4422.5, 4150.0, 5262.5, 4360.0, 4065.0, 4955.0, 4602.5, 4445.0, 5042.5, 5920.0, 4805.0, 3436.67, 4882.5, 4867.5, 5262.5, 3507.5, 4997.5, 4235.0, 5085.0, 4575.0, 3460.0, 5242.5, 4270.0, 5217.5, 4355.0, 4435.0, 4310.0, 3687.5, 3236.67, 3925.0, 4552.5, 3417.5, 4685.0, 5182.5, 3855.0, 2975.0, 4943.33, 4485.0, 4382.5, 4385.0, 5072.5, 5060.0, 4495.0, 4265.0, 4312.5, 5240.0, 4497.5, 5315.0, 5660.0, 5070.0, 5145.0, 4605.0, 4612.5, 2833.33, 6347.5, 5360.0, 5057.5, 5092.5, 4692.5, 3570.0, 5322.5, 5382.5, 5010.0, 5525.0, 4327.5, 5277.5, 4090.0, 5402.5, 5042.5, 5100.0, 4350.0, 4580.0, 4900.0, 3790.0, 6472.5, 5425.0, 4877.5, 4382.5, 5306.67, 4360.0, 5382.5, 4075.0, 3300.0, 5122.5, 4880.0, 3715.0, 5305.0, 4900.0, 4505.0, 5435.0, 5255.0, 4577.5, 6232.5, 4185.0, 5362.5, 5553.33, 6292.5, 4957.5, 5152.5, 4305.0, 5320.0, 5852.5, 6827.5, 5032.5, 5333.33, 4535.0, 4987.5, 5355.0, 5132.5, 4717.5, 5005.0, 4817.5, 3273.33, 4647.5, 4252.5, 5942.5, 4290.0, 3862.5, 3850.0, 5065.0, 5995.0, 5283.33, 4510.0, 5405.0, 5880.0, 5297.5, 5577.5, 5510.0, 5415.0, 4110.0, 5405.0, 5855.0, 3842.5, 5397.5, 4825.0, 5802.5, 5615.0, 4656.67, 5037.5, 5460.0, 5272.5, 4997.5, 4032.5, 4972.5, 5937.5, 5647.5, 7106.67, 5550.0, 6157.5, 6092.5, 5322.5, 6030.0, 6510.0, 6177.5, 4376.67, 4705.0, 6705.0, 5177.5, 5430.0, 5197.5, 5150.0, 5492.5, 5920.0, 5543.33, 6465.0, 6112.5, 5675.0, 5742.5, 5095.0, 4862.5, 5330.0, 4796.67, 6505.0, 5610.0, 5487.5, 5292.5, 5837.5, 7272.5, 6235.0, 4380.0, 6607.5, 5422.5, 6887.5, 4595.0, 5430.0, 5650.0, 6750.0, 6075.0, 7400.0, 4710.0, 5570.0, 7165.0, 5560.0, 6992.5, 7975.0, 6342.5, 8396.67, 6127.5, 5367.5, 5977.5, 5852.5, 5842.5, 4385.0, 6425.0, 5832.5, 5290.0, 6060.0, 6315.0, 5140.0, 6812.5, 6557.5, 6182.5, 5845.0, 5290.0, 5965.0, 7207.5, 7572.75, 5887.5, 6585.0, 6710.0, 6337.5, 7910.0, 6012.5, 5722.5, 6387.5, 5317.5, 6330.0, 6620.0, 6315.0, 5760.0, 8136.67, 7087.5, 7360.0, 6185.0, 6967.5, 5810.0, 6557.5, 8025.25, 5780.0, 6280.0, 6815.0, 7212.5, 5922.5, 7452.5, 6340.0, 6790.0, 6135.0, 6380.0, 6455.0, 7032.5, 6852.5, 5990.0, 5727.5, 8307.5, 7435.0, 6896.67, 5730.0, 7637.75, 7775.0, 6812.5, 7600.0, 7172.5, 6927.5, 8747.0, 7277.5, 8085.0, 6525.0, 8195.0, 5822.5, 7662.5, 7182.5, 6820.0, 6393.33, 6897.5, 6857.5, 6912.5, 6682.5, 7717.5, 5847.5, 7070.0, 8000.0, 7137.5, 6380.0, 6715.0, 7177.5, 5922.5, 7122.5, 7750.0, 7555.0, 6343.33, 7722.5, 6817.5, 7502.5, 7052.5, 7082.5, 6412.5, 6057.5, 7380.0, 7542.5, 7410.0, 8235.25, 7470.0, 7532.5, 7642.5, 8020.0, 6770.0, 7632.5, 7622.5, 7722.5, 7465.0, 7077.5, 8157.75, 7742.5, 7732.5, 7323.33, 6207.5, 8007.75, 6665.0, 5982.5, 6187.5, 8165.25, 7135.0, 5700.0, 5255.0, 7780.0, 7245.0, 7512.5, 7490.0, 7755.0, 7325.0, 6367.5, 6666.67, 8225.0, 7550.0, 6685.25, 6412.5, 7677.5, 6642.5, 7320.0, 5163.33, 5055.0, 4420.0, 4347.5, 4497.5, 5067.5, 2787.5, 5687.5, 2616.67, 3907.5, 5275.0, 5002.5, 3970.0, 4647.5, 4367.5, 3770.0, 4895.0, 4326.67, 5700.0, 3445.0, 3277.5, 5287.5, 3010.0, 3555.0, 4992.5, 3526.67, 2720.0, 3152.5, 3067.5, 3790.0, 3047.5, 3150.0, 4552.5, 3052.5, 4223.33, 3887.5, 3575.0, 3175.0, 2885.0, 3455.0, 2520.0, 3827.5, 3430.0, 3462.5, 4320.0, 3280.0, 2910.0, 4780.0, 2812.5, 2995.0, 3496.67, 3217.5, 5242.5, 2162.5, 4107.5, 2715.0, 3602.5, 3110.0, 4095.0, 3180.0, 3715.0, 3157.5, 3667.5, 3512.5, 4350.0, 2972.5, 3742.5, 5243.33, 3495.0, 3652.5, 3302.5, 3167.5, 3027.5, 3195.0, 4240.0, 3372.5, 2856.67, 3165.0, 4815.0, 3115.0, 3025.0, 3420.0, 1940.0, 2537.5, 3663.33, 2610.0, 2420.0, 3885.0, 4372.5, 2147.5, 3565.0, 3170.0, 5150.0, 3125.0, 4472.5, 4102.5, 3270.0, 2767.5, 4340.0, 2812.5, 4025.0, 3356.67, 2242.5, 4172.5, 2775.0, 3512.5, 2140.0, 3480.0, 3612.5, 4686.67, 3447.5, 2767.5, 2297.5, 4767.5, 4435.0, 3700.0, 4317.5, 2885.0, 4060.0, 3667.5, 2522.5, 2505.0, 2147.5, 2785.0, 2597.5, 2830.0, 3480.0, 3427.5, 3212.5, 2722.5, 3137.5, 3492.5, 3322.5, 3212.5, 3276.67, 3145.0, 3657.5, 2467.5, 2857.5, 2695.0, 2625.0, 2512.5, 3145.0, 2850.0, 2530.0, 2280.0, 2570.0, 2862.5, 1800.0, 2625.0, 1847.5, 3433.33, 2177.5, 2105.0, 3650.0, 2092.5, 2117.5, 3430.0, 3010.0, 2490.0, 3183.33, 3165.0, 3012.5, 2592.5, 3165.0, 2112.5, 3055.0, 2460.0, 2416.67, 2205.0, 2085.0, 2172.5, 1740.0, 2135.0, 2717.5, 2892.5, 2646.67, 2717.5, 2470.0, 2772.5, 2190.0, 2677.5, 1805.0, 2360.0, 3092.5, 2293.33, 3172.5, 2552.5, 3480.0, 3132.5, 2365.0, 2312.5, 2275.0, 3010.0, 2330.0, 3282.5, 2315.0, 3007.5, 2512.5, 2290.0, 2012.5, 2120.0, 2410.0, 1660.0, 2595.0, 2452.5, 2637.5, 2330.0, 2957.5, 2152.5, 3206.67, 2315.0, 2065.0, 2017.5, 2937.5, 3002.5, 2305.0, 1915.0, 2400.0, 2267.5, 2450.0, 2740.0, 1917.5, 2050.0, 2390.0, 1672.5, 1972.5, 2406.67, 2007.5, 1870.0, 2090.0, 2362.5, 1825.0, 2227.5, 2065.0, 2263.33, 1890.0, 1852.5, 1807.5, 1877.5, 1957.5, 1672.5, 2247.5, 2850.0, 1993.33, 2372.5, 1890.0, 1960.0, 2177.5, 1895.0, 1662.5, 2065.0, 2566.67, 1777.5, 1857.5, 2432.5, 1872.5, 2297.5, 2252.5, 1642.5, 1366.67]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 12.9, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.2, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.7, 13.7, 13.7, 13.7, 13.8, 13.8, 13.8, 13.8, 13.9, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.0, 14.1, 14.1, 14.1, 14.2, 14.2, 14.2, 14.2, 14.3, 14.3, 14.3, 14.3, 14.4, 14.4, 14.4, 14.4, 14.5, 14.5, 14.5, 14.6, 14.6, 14.6, 14.6, 14.7, 14.7, 14.7, 14.7, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 14.9, 15.0, 15.0, 15.0, 15.0, 15.1, 15.1, 15.1, 15.1, 15.2, 15.2, 15.2, 15.2, 15.3, 15.3, 15.3, 15.3, 15.4, 15.4, 15.4, 15.4, 15.5, 15.5, 15.5, 15.5, 15.5, 15.6, 15.6, 15.6, 15.6, 15.6, 15.7, 15.7, 15.7, 15.7, 15.8, 15.8, 15.8, 15.8, 15.9, 15.9, 15.9, 15.9, 15.9, 16.0, 16.0, 16.0, 16.0, 16.0, 16.1, 16.1, 16.1, 16.1, 16.1, 16.2, 16.2, 16.2, 16.2, 16.2, 16.3, 16.3, 16.3, 16.3, 16.3, 16.4, 16.4, 16.4, 16.4, 16.4, 16.4, 16.5, 16.5, 16.5, 16.5, 16.5, 16.5, 16.6, 16.6, 16.6, 16.6, 16.6, 16.6, 16.7, 16.7, 16.7, 16.7, 16.7, 16.7, 16.8, 16.8, 16.8, 16.8, 16.8, 16.8, 16.9, 16.9, 16.9],
      "mean": [235.0, 282.5, 237.5, 226.67, 305.0, 340.0, 526.67, 240.0, 257.5, 170.0, 260.0, 192.5, 320.0, 310.0, 355.0, 547.5, 306.67, 287.5, 425.0, 590.0, 495.0, 300.0, 337.5, 413.33, 800.0, 342.5, 556.67, 530.0, 385.0, 520.0, 547.5, 335.0, 465.0, 540.0, 925.0, 667.5, 603.33, 890.0, 602.5, 786.67, 612.5, 825.0, 485.0, 640.0, 702.5, 755.0, 703.33, 580.0, 670.0, 800.0, 560.0, 1040.0, 912.5, 726.67, 767.5, 857.5, 730.0, 517.5, 712.5, 700.0, 1195.0, 1060.0, 1080.0, 1313.33, 780.0, 872.5, 380.0, 987.5, 1012.5, 1146.67, 795.0, 707.5, 1010.0, 743.33, 1137.5, 955.0, 1040.0, 807.5, 800.0, 743.33, 1262.5, 867.5, 1032.5, 903.33, 932.5, 1477.5, 756.67, 817.5, 1150.0, 860.0, 940.0, 987.5, 1115.0, 1150.0, 972.5, 1350.0, 2410.0, 1060.0, 1335.0, 1193.33, 1570.0, 915.0, 1070.0, 1117.5, 1292.5, 837.5, 846.67, 922.5, 1097.5, 813.33, 1330.0, 1105.0, 1430.0, 1310.0, 945.0, 895.0, 1250.0, 1272.5, 1110.0, 1066.67, 1000.0, 1045.0, 2306.67, 1257.5, 1062.5, 1092.5, 1363.33, 1592.5, 867.5, 1103.33, 1202.5, 1605.0, 903.33, 1565.0, 980.0, 1442.5, 1153.33, 1202.5, 1045.0, 1180.0, 725.0, 1490.0, 1506.67, 1335.0, 1005.0, 1862.5, 1976.67, 1320.0, 1155.0, 1160.0, 1842.5, 1315.0, 886.67, 1495.0, 1717.5, 1742.5, 1386.67, 1787.5, 1675.0, 2353.33, 1610.0, 1595.0, 1853.33, 2010.0, 1032.5, 1227.5, 1766.67, 1735.0, 1645.0, 1726.67, 1487.5, 1250.0, 1146.67, 1867.5, 1310.0, 1642.5, 1496.67, 1782.5, 1690.0, 2686.67, 1507.5, 1405.0, 1596.67, 1792.5, 1332.5, 1640.0, 1666.67, 1517.5, 1137.5, 2073.33, 1625.0, 1832.5, 2190.0, 1682.5, 1982.5, 1917.5, 2560.0, 2527.5, 1600.0, 2386.67, 1645.0, 1750.0, 1453.33, 1905.0, 1227.5, 2246.67, 2095.0, 2765.0, 2380.0, 1953.33, 1462.5, 1490.0, 1620.0, 2085.0, 1877.5, 2233.33, 2350.0, 2427.5, 1565.0, 1750.0, 1712.5, 2115.0, 1830.0, 1895.0, 1770.0, 1693.33, 1787.5, 1830.0, 2622.5, 2206.67, 2242.5, 1385.0, 2460.0, 1375.0, 1712.5, 1880.0, 1400.0, 1657.5, 1977.5, 2593.33, 1875.0, 1887.5, 2816.67, 2227.5, 1580.0, 2140.0, 2262.5, 1490.0, 1965.0, 1516.67, 1645.0, 2077.5, 3306.67, 2545.0, 1442.5, 2566.67, 1860.0, 2017.5, 2002.5, 1200.0, 1867.5, 3337.5, 1623.33, 1790.0, 1325.0, 2010.0, 2080.0, 2312.5, 1790.0, 1626.67, 2742.5, 2587.5, 1266.67, 2237.5, 2262.5, 2026.67, 1210.0, 3120.0, 1865.0, 2393.33, 2940.0, 2140.0, 2636.67, 2695.0, 2615.0, 3070.0, 2670.0, 2767.5, 1982.5, 1900.0, 2762.5, 2800.0, 2150.0, 2287.5, 1822.5, 3210.0, 2405.0, 2367.5, 2465.0, 2433.33, 1982.5, 2455.0, 2190.0, 3355.0, 1832.5, 1776.67, 2092.5, 2310.0, 3436.67, 2690.0, 3272.5, 2677.5, 2613.33, 2347.5, 2297.5, 2063.33, 2162.5, 1935.0, 2243.33, 2490.0, 2255.0, 1955.0, 2280.0, 2997.5, 2692.5, 3563.33, 3252.5, 2117.5, 2496.67, 2662.5, 3207.5, 2930.0, 3023.33, 2465.0, 3337.5, 2373.33, 2845.0, 3005.0, 1923.33, 3507.5, 3460.0, 2782.5, 2886.67, 2020.0, 2680.0, 2690.0, 2750.0, 2977.5, 3830.0, 3755.0, 2997.5, 3680.0, 3173.33, 2255.0, 3625.0, 2733.33, 3122.5, 3085.0, 2636.67, 2260.0, 2832.5, 3980.0, 4016.67, 4117.5, 2802.5, 3883.33, 4265.0, 4137.5, 3133.33, 3300.0, 2265.0, 3090.0, 2176.67, 2767.5, 2867.5, 2530.0, 3755.0, 3150.0, 2920.0, 3845.0, 3075.0, 3152.5, 3673.33, 2600.0, 3317.5, 2596.67, 3135.0, 2790.0, 3346.67, 3170.0, 2027.5, 2937.5, 3630.0, 5122.5, 4185.0, 3360.0, 4407.5, 3682.5, 3396.67, 2722.5, 2882.5, 3953.33, 3342.5, 3960.0, 3090.0, 2816.67, 3212.5, 3150.0, 2870.0, 3875.0, 4007.5, 3293.33, 3760.0, 3665.0, 2805.0, 3393.33, 3065.0, 3207.5, 3140.0, 4632.5, 3102.5, 4316.67, 2885.0, 2440.0, 2985.0, 2970.0, 4585.0, 3497.5, 3250.0, 3390.0, 3597.5, 3963.33, 3447.5, 4085.0, 5657.75, 2740.0, 4057.5, 4877.5, 5043.33, 3535.0, 3690.0, 3940.0, 4770.0, 3740.0, 3890.0, 5026.67, 3670.0, 3810.0, 4006.67, 3540.0, 4062.5, 4703.33, 3245.0, 3797.5, 3337.5, 3553.33, 4320.0, 4475.0, 5033.33, 3900.0, 4157.5, 4473.33, 3840.0, 4837.5, 5382.5, 3073.33, 5642.5, 3810.0, 7130.0, 4437.5, 5210.0, 4766.67, 4565.0, 4267.5, 2502.5, 4383.33, 3750.0, 4932.5, 5770.0, 5020.0, 3492.5, 5103.33, 3910.0, 4765.0, 5165.0, 4610.0, 4465.0, 2922.5, 6293.33, 4427.5, 5725.0, 4793.33, 4620.0, 3002.5, 4512.5, 4423.33, 4225.0, 5230.0, 4736.67, 4430.0, 4600.0, 4886.67, 4667.5, 4957.5, 4926.67, 3752.5, 3702.5, 3305.0, 6010.0, 5500.0, 5392.5, 4366.67, 5240.0, 5265.0, 5326.67, 5325.0, 4500.0, 4760.0, 4306.67, 3220.0, 4847.5, 3183.33, 2842.5, 5360.0, 5756.67, 5567.5, 4805.0, 2990.0, 4280.0, 5892.5, 4382.5, 3960.0, 5132.5, 4712.5, 4620.0, 4847.5, 4270.0, 3307.5, 3976.67, 3440.0, 5702.5, 3676.67, 4370.0, 5540.0, 3820.0, 6187.5, 5860.0, 4480.0, 4513.33, 6220.25, 4545.0, 5503.33, 5385.0, 4790.0, 5256.67, 5402.5, 5815.0, 4517.5, 4490.0, 5572.5, 6490.0, 4206.67, 4207.5, 5390.0, 5723.33, 5880.0, 5615.0, 5005.0, 5913.33, 5712.5, 5317.5, 3940.0, 6000.0, 6330.0, 6036.67, 5275.0, 5875.0, 5610.0, 3510.0, 5837.5, 6665.25, 5566.67, 4762.5, 4805.0, 6223.33, 5647.5, 3467.5, 5612.5, 6946.67, 4810.0, 5422.5, 4950.0, 5277.5, 6672.75, 7343.33, 5490.0, 5475.0, 5390.0, 4140.0, 4532.5, 3562.5, 4376.67, 6302.5, 4542.5, 4810.0, 5170.0, 6800.0, 5080.0, 6525.0, 5177.5, 5335.0, 6643.33, 4307.5, 6205.0, 5966.67, 4825.0, 6655.0, 3980.0, 5192.5, 5025.0, 5452.5, 5140.0, 6232.5, 5800.0, 7537.0, 5905.0, 6355.0, 5900.0, 4910.0, 6565.0, 4707.5, 5830.0, 7247.75, 4867.5, 5073.33, 5075.0, 5767.5, 7946.67, 6190.0, 6577.5, 6817.5, 9596.67, 7605.25, 8265.25, 5313.33, 6440.0, 6462.5, 6666.67, 7472.5, 7245.0, 7715.25, 6480.0, 5937.5, 6507.5, 8460.0, 6285.0, 8532.5, 5940.0, 6260.0, 8397.5, 8163.0, 7643.33, 6592.5, 5527.5, 5383.33, 7197.75, 7492.75, 6626.67, 6550.0, 6785.0, 6025.0, 7153.33, 7745.25, 6555.0, 5586.67, 4882.5, 6322.5, 6166.67, 6605.0, 5677.5, 7582.5, 6693.33, 8430.5, 7187.75, 7897.0, 6750.0, 7792.5, 5950.0, 6297.5, 6592.5, 7852.5, 7000.0, 6387.75, 6917.75, 5833.33, 7070.25, 6790.0, 7576.67, 9467.75, 5600.0, 8483.67, 7592.75, 7695.25, 7877.5, 6203.33, 7940.0, 7305.0, 6106.67, 8202.75, 7400.0, 6910.0, 6712.5, 5875.0, 7075.0, 7840.0, 8247.75, 6602.5, 6410.0, 6280.0, 7132.5, 7356.67, 11485.75, 9460.5, 7167.5, 6003.33, 8693.0, 9702.75, 8737.0, 8577.75, 6165.25, 9747.33, 9935.5, 9267.75, 7635.25, 5943.33, 5565.0, 8522.5, 9513.67, 8900.0, 6502.75, 7977.0, 10930.5, 6745.25, 8515.25, 7900.0, 8397.75, 5012.5, 6690.33, 10032.75, 6272.5, 8540.33, 8487.75, 7440.25, 8082.5, 6400.0, 7935.0, 6745.0, 8607.0, 9707.75, 7600.25, 8660.33, 9390.25, 7447.5, 9277.75, 9714.0, 9690.5, 9015.25, 5710.0, 7647.75, 5400.0, 9324.0, 7475.0, 7632.5, 8730.5, 9347.0, 8980.25, 7515.0, 8630.33, 8437.75, 6365.0, 8573.33, 8855.25, 8955.25, 8473.0, 8570.33, 6242.5, 8285.0, 8453.33, 8362.75, 7035.0, 5243.33, 11103.25, 6657.5, 7670.25, 11264.33, 8137.75, 7050.25, 6686.67, 8305.0, 10630.5, 10513.67, 10263.0, 8810.5, 8053.33, 8650.25, 6450.0, 9262.75, 8913.33, 9455.5, 9100.5, 8526.67, 11780.75, 8832.75, 8603.67, 10695.5, 6197.75, 10115.5, 8043.67, 12158.25, 8923.0, 9980.33, 10728.0, 9543.0, 11947.33, 10235.5, 7430.0, 8132.75, 6166.67, 11700.75, 9920.5, 9817.33, 7807.75, 9395.5, 9710.33, 8295.25, 8310.5, 11688.25, 10380.33, 8322.75, 9978.0, 10707.0, 8933.0, 10128.25, 7080.0, 7155.0, 7937.5, 7932.5, 6306.67, 8017.75, 6810.0, 10160.33, 9062.75, 7510.0, 9097.0, 8683.0, 9643.0, 9420.25, 8780.33, 9775.5, 8910.25, 10200.33, 5492.5, 6800.0, 7020.0, 9457.75, 8152.75, 7980.0, 11911.0, 8153.0, 10235.5, 5886.67, 10080.5, 11403.25, 11551.0, 5765.0, 9200.25, 5215.0, 9267.0, 8120.25, 8245.0, 8420.33, 8297.75, 7852.5, 6143.33, 8372.75, 7115.0, 10122.75, 9967.0, 9115.5, 8227.75, 9560.33, 7772.5, 7842.5, 8140.33, 6282.5, 7697.75, 9850.5, 11447.33, 7135.0, 5580.0, 8847.0, 5642.75, 8120.25, 9170.33, 9062.75, 8382.75, 8347.0, 6045.0, 5192.5, 4685.0, 6460.0, 7770.0, 6995.25, 5266.67, 8642.5, 5992.75, 7140.0, 9042.75, 7170.0, 6112.5, 8350.33, 6680.0, 3902.5, 7317.0, 6460.0, 7857.5, 4663.33, 4812.5, 4735.0, 3965.0, 3540.0, 5255.0, 7220.25, 6080.0, 3887.5, 6250.0, 2703.33, 4947.5, 5085.0, 6052.5, 4463.33, 3880.0, 5692.5, 5433.33, 5495.0, 4137.5, 3356.67, 5765.0, 4305.0, 3587.5, 3650.0, 3777.5, 3202.5, 2770.0, 4947.5, 4642.5, 2920.0, 3267.5, 4157.5, 3925.0, 4586.67, 4820.0, 3742.5, 2356.67, 5482.5, 4825.0, 4626.67, 1932.5, 3360.0, 2627.5, 1783.33, 2705.0, 2277.5, 2516.67, 2375.0, 2057.5, 2256.67, 4765.0, 2080.0, 2175.0, 3193.33, 2385.0, 1780.0, 2556.67, 1817.5, 1802.5, 2693.33, 2965.0, 2485.0, 2927.5, 3216.67, 2267.5, 2017.5, 1653.33, 2065.0, 3875.0, 1703.33, 2385.0, 2035.0, 2216.67]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 12.9, 13.0, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.2, 13.3, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.6, 13.7, 13.7, 13.7, 13.8, 13.8, 13.8, 13.8, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.0, 14.1, 14.1, 14.1, 14.1, 14.2, 14.2, 14.2, 14.2, 14.3, 14.3, 14.3, 14.3, 14.4, 14.4, 14.4, 14.4, 14.5, 14.5, 14.5, 14.5, 14.6, 14.6, 14.6, 14.6, 14.7, 14.7, 14.7, 14.8, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 14.9, 15.0, 15.0, 15.0, 15.0, 15.1, 15.1, 15.1, 15.1, 15.2, 15.2, 15.2, 15.2, 15.3, 15.3, 15.3, 15.3, 15.3, 15.4, 15.4, 15.4, 15.4, 15.5, 15.5, 15.5, 15.5, 15.6, 15.6, 15.6, 15.6, 15.6, 15.7, 15.7, 15.7, 15.7, 15.8, 15.8, 15.8, 15.8, 15.8, 15.9, 15.9, 15.9, 15.9, 15.9, 16.0, 16.0, 16.0, 16.0, 16.1, 16.1, 16.1, 16.1, 16.2, 16.2, 16.2, 16.2, 16.2, 16.3, 16.3, 16.3, 16.3, 16.3, 16.4, 16.4, 16.4, 16.4, 16.5, 16.5, 16.5, 16.5, 16.5, 16.6, 16.6, 16.6, 16.6, 16.7, 16.7, 16.7, 16.7, 16.7, 16.8, 16.8, 16.8, 16.8],
      "mean": [312.5, 167.5, 226.67, 245.0, 436.67, 225.0, 246.67, 255.0, 243.33, 212.5, 263.33, 200.0, 376.67, 447.5, 223.33, 277.5, 243.33, 360.0, 263.33, 575.0, 183.33, 472.5, 640.0, 455.0, 660.0, 597.5, 846.67, 1382.5, 683.33, 572.5, 646.67, 780.0, 670.0, 602.5, 625.0, 770.0, 542.5, 463.33, 732.5, 836.67, 547.5, 486.67, 880.0, 610.0, 517.5, 436.67, 1002.5, 700.0, 395.0, 630.0, 517.5, 640.0, 702.5, 596.67, 830.0, 733.33, 655.0, 643.33, 607.5, 560.0, 670.0, 590.0, 585.0, 660.0, 717.5, 753.33, 657.5, 692.5, 546.67, 680.0, 510.0, 787.5, 716.67, 612.5, 863.33, 890.0, 1090.0, 730.0, 1243.33, 850.0, 600.0, 802.5, 743.33, 905.0, 883.33, 1042.5, 1130.0, 845.0, 1526.67, 830.0, 753.33, 722.5, 1896.67, 795.0, 1173.33, 1142.5, 1003.33, 1012.5, 1013.33, 1165.0, 1027.5, 983.33, 1402.5, 1353.33, 1202.5, 1623.33, 850.0, 843.33, 1240.0, 1110.0, 820.0, 730.0, 1150.0, 1210.0, 1062.5, 1480.0, 1747.5, 1646.67, 1585.0, 960.0, 905.0, 1766.67, 1355.0, 1650.0, 862.5, 1376.67, 1120.0, 1210.0, 1320.0, 1100.0, 1590.0, 1066.67, 1072.5, 1590.0, 753.33, 1207.5, 1750.0, 1315.0, 2530.0, 1435.0, 1000.0, 1447.5, 756.67, 1707.5, 1583.33, 1540.0, 1430.0, 1285.0, 1036.67, 865.0, 1153.33, 1195.0, 1700.0, 1187.5, 1353.33, 1132.5, 1326.67, 1465.0, 1086.67, 1812.5, 1240.0, 865.0, 1390.0, 2282.5, 1623.33, 2047.5, 1290.0, 1296.67, 1795.0, 1260.0, 982.5, 583.33, 982.5, 1606.67, 1187.5, 1450.0, 1465.0, 2070.0, 1197.5, 1920.0, 1632.5, 1070.0, 1925.0, 1646.67, 1000.0, 2243.33, 1870.0, 2240.0, 1830.0, 1826.67, 1155.0, 1760.0, 1932.5, 2286.67, 1992.5, 1326.67, 1897.5, 2016.67, 1435.0, 1726.67, 1877.5, 2330.0, 1883.33, 1830.0, 1773.33, 2190.0, 1300.0, 1412.5, 2356.67, 1997.5, 2136.67, 1697.5, 1866.67, 2162.5, 1733.33, 1440.0, 1653.33, 1415.0, 1146.67, 1507.5, 1553.33, 2302.5, 2416.67, 1867.5, 1816.67, 2167.5, 2260.0, 1695.0, 2290.0, 2047.5, 2386.67, 1757.5, 2906.67, 2677.5, 2425.0, 2703.33, 2165.0, 1536.67, 1555.0, 2300.0, 1927.5, 2830.0, 1760.0, 2346.67, 1987.5, 2260.0, 2350.0, 1846.67, 2242.5, 2850.0, 2220.0, 2290.0, 2225.0, 1830.0, 2365.0, 1376.67, 1992.5, 2913.33, 3195.0, 1793.33, 2522.5, 1956.67, 2310.0, 1676.67, 2057.5, 3016.67, 2835.0, 2447.5, 2156.67, 1945.0, 2413.33, 2875.0, 1960.0, 2765.0, 1880.0, 2365.0, 2136.67, 2337.5, 1956.67, 1922.5, 1773.33, 2562.5, 3120.0, 2170.0, 2743.33, 2042.5, 2520.0, 1857.5, 1866.67, 2912.5, 3083.33, 1612.5, 2076.67, 2235.0, 1950.0, 2360.0, 2400.0, 2615.0, 1640.0, 2555.0, 2582.5, 2930.0, 2470.0, 2393.33, 2075.0, 2833.33, 2627.5, 2196.67, 2512.5, 3393.33, 2527.5, 2686.67, 2910.0, 2513.33, 2662.5, 1956.67, 2485.0, 2756.67, 2555.0, 1863.33, 2397.5, 2456.67, 2962.5, 2173.33, 2547.5, 2273.33, 2665.0, 2796.67, 2255.0, 2866.67, 2645.0, 2370.0, 2677.5, 2642.5, 2093.33, 2710.0, 3346.67, 2772.5, 2293.33, 1905.0, 2233.33, 2752.5, 3640.0, 2267.5, 3120.0, 2720.0, 2570.0, 1885.0, 2896.67, 2922.5, 2193.33, 3240.0, 2926.67, 2652.5, 2713.33, 2085.0, 2426.67, 2597.5, 2710.0, 2652.5, 2253.33, 3007.5, 2730.0, 2725.0, 3486.67, 2552.5, 2622.5, 3066.67, 3252.5, 2793.33, 2390.0, 3073.33, 2952.5, 2520.0, 2750.0, 3633.33, 2285.0, 2693.33, 2830.0, 3380.0, 3455.0, 2476.67, 2995.0, 2206.67, 2820.0, 2796.67, 3095.0, 3553.33, 3080.0, 2583.33, 2775.0, 3313.33, 3392.5, 2880.0, 2237.5, 2820.0, 2557.5, 2066.67, 3780.0, 3263.33, 2365.0, 2552.5, 2426.67, 2632.5, 2686.67, 2852.5, 2350.0, 3125.0, 2640.0, 2595.0, 2766.67, 3252.5, 2930.0, 2745.0, 2123.33, 2795.0, 2666.67, 3555.0, 2876.67, 2960.0, 3363.33, 2782.5, 1530.0, 3030.0, 3103.33, 3102.5, 2816.67, 3577.5, 3360.0, 2787.5, 2373.33, 3055.0, 2750.0, 3120.0, 3362.5, 3206.67, 2522.5, 3506.67, 3105.0, 3526.67, 3147.5, 3030.0, 3375.0, 3463.33, 3470.0, 3413.33, 2705.0, 3593.33, 2675.0, 3143.33, 3640.0, 3443.33, 2675.0, 3933.33, 3472.5, 2713.33, 3072.5, 3790.0, 3925.0, 3126.67, 2815.0, 3170.0, 3005.0, 3470.0, 3310.0, 3220.0, 3052.5, 2970.0, 3103.33, 3127.5, 3510.0, 3550.0, 2803.33, 3712.5, 2553.33, 2912.5, 3986.67, 3110.0, 2603.33, 3040.0, 2953.33, 3260.0, 2606.67, 2197.5, 3670.0, 3172.5, 3426.67, 3477.5, 4070.0, 3290.0, 3080.0, 3137.5, 3353.33, 4102.5, 3906.67, 3712.5, 3776.67, 4042.5, 3236.67, 3667.5, 3527.5, 3790.0, 3607.5, 2470.0, 3982.5, 3616.67, 3725.0, 2810.0, 3537.5, 3080.0, 4027.5, 4030.0, 3970.0, 3076.67, 3415.0, 3076.67, 3150.0, 3716.67, 4025.0, 2846.67, 3685.0, 2886.67, 3142.5, 4470.0, 3345.0, 5926.67, 2870.0, 3320.0, 3527.5, 4656.67, 3097.5, 4143.33, 3157.5, 3725.0, 2933.33, 3822.5, 3930.0, 3292.5, 2996.67, 3885.0, 4143.33, 3200.0, 3700.0, 2987.5, 3110.0, 4105.0, 4446.67, 3997.5, 3433.33, 5632.5, 5116.67, 3225.0, 3880.0, 4075.0, 2860.0, 4150.0, 3343.33, 4027.5, 5033.33, 3742.5, 4120.0, 3555.0, 4293.33, 3760.0, 4343.33, 3135.0, 4267.5, 4756.67, 4367.5, 4680.0, 3035.0, 3360.0, 3685.0, 3503.33, 3670.0, 3986.67, 3305.0, 3853.33, 4055.0, 3363.33, 4420.0, 3006.67, 4137.5, 3303.33, 4092.5, 5010.0, 5027.5, 3916.67, 4025.0, 4550.0, 3780.0, 3883.33, 3897.5, 4523.33, 5547.5, 3513.33, 3810.0, 4630.0, 4385.0, 4303.33, 4092.5, 4212.5, 3073.33, 3517.5, 4320.0, 3512.5, 5033.33, 3790.0, 3156.67, 4125.0, 4873.33, 4725.0, 3623.33, 3977.5, 2326.67, 3820.0, 3636.67, 4022.5, 2983.33, 3472.5, 5943.33, 3687.5, 4456.67, 3292.5, 3543.33, 3980.0, 3850.0, 4102.5, 5516.67, 4220.0, 4566.67, 5282.5, 3940.0, 5747.5, 3435.0, 4760.0, 4167.5, 4120.0, 4732.5, 5453.33, 4462.5, 5113.33, 4432.5, 4490.0, 5632.5, 5233.33, 4795.0, 4913.33, 4257.5, 4313.33, 3747.5, 4483.33, 5672.5, 4806.67, 3862.5, 4516.67, 4647.5, 3960.0, 4915.0, 3463.33, 3415.0, 5846.67, 4022.5, 4503.33, 4647.5, 4930.0, 4410.0, 4487.5, 4283.33, 4382.5, 3850.0, 5752.5, 4670.0, 5370.0, 5306.67, 5710.0, 5436.67, 5102.5, 5100.0, 5070.0, 4550.0, 5165.0, 6073.33, 5000.0, 5976.67, 5085.0, 4510.0, 4975.0, 5556.67, 5047.5, 6430.0, 4735.0, 4520.0, 6315.0, 5066.67, 7030.0, 4610.0, 4017.5, 5243.33, 7132.75, 7095.0, 4676.67, 6485.0, 5500.0, 5262.5, 5616.67, 6127.5, 6580.0, 5302.5, 5730.0, 6445.0, 5576.67, 4192.5, 3723.33, 5337.5, 5743.33, 5960.0, 6683.33, 6062.5, 6040.0, 6070.0, 5500.0, 5030.0, 5836.67, 5875.0, 5320.0, 5387.5, 6793.33, 5840.0, 6850.0, 5722.5, 5696.67, 6122.5, 5107.5, 5840.0, 4105.0, 7000.0, 7867.5, 6286.67, 5132.5, 6073.33, 7225.0, 7830.0, 7470.0, 6433.33, 6177.5, 7873.33, 6175.0, 5946.67, 7492.75, 5626.67, 6287.5, 6213.33, 8062.75, 6306.67, 7815.25, 4900.0, 5367.5, 5650.0, 2800.0, 7666.67, 5512.5, 4656.67, 7187.5, 6630.0, 6887.5, 5650.0, 7746.67, 6082.5, 5760.0, 7750.25, 5313.33, 6757.5, 5853.33, 7757.5, 6746.67, 5725.0, 7336.67, 6245.0, 5600.0, 5617.5, 7770.0, 6910.0, 8663.67, 6740.0, 7530.33, 6285.0, 6860.0, 6032.5, 7000.0, 5825.0, 6673.33, 6537.5, 7110.0, 4920.0, 7086.67, 6672.5, 5126.67, 7617.5, 7613.33, 6375.0, 5402.5, 6330.0, 6432.5, 7363.67, 6317.5, 7996.67, 6377.5, 6966.67, 6660.0, 7313.33, 7235.0, 6760.0, 8690.0, 7533.67, 6692.5, 7796.67, 8075.0, 7340.0, 6800.0, 7663.33, 6375.0, 7980.0, 9462.75, 6456.67, 6385.0, 6070.0, 8832.5, 6173.33, 7942.5, 8026.67, 6470.0, 7260.0, 6202.5, 6050.0, 4386.67, 5580.0, 10117.0, 7980.25, 7743.33, 7755.25, 7146.67, 6082.5, 6656.67, 7380.0, 7556.67, 8070.25, 7747.0, 7682.5, 7666.67, 8602.75, 8283.33, 6160.0, 7406.67, 6740.0, 8870.0, 8492.5, 6656.67, 7207.5, 3796.67, 7782.75, 5870.0, 5970.0, 7006.67, 8410.0, 6780.0, 7005.0, 6155.0, 8233.33, 5847.5, 7983.67, 8177.75, 7323.33, 9352.75, 7106.67, 7990.25, 9470.33, 8100.0, 7373.33, 6592.5, 7603.33, 6965.0, 7917.0, 6965.0, 8030.33, 6290.0, 6190.0, 8710.25, 5333.33, 7292.5, 8043.67, 7342.5, 6070.0, 7010.0, 7816.67, 6825.0, 6646.67, 6660.0, 8113.33, 7002.5, 7297.5, 7930.0, 8442.75, 8010.0, 8665.0, 6850.0, 7855.0, 8500.33, 7850.0, 7100.0, 7015.0, 8446.67, 9308.0, 8050.33, 9127.75, 7840.0, 6535.0, 5603.33, 6722.5, 7110.0, 8532.5, 6660.0, 6755.0, 6220.0, 5185.0, 7193.33, 7675.0, 4030.0, 7445.0, 7833.33, 5340.0, 7346.67, 5592.5, 3402.5, 8200.0, 6967.5, 5573.33, 5172.5, 5176.67, 6495.0, 5046.67, 6367.5, 4533.33, 5132.5, 5233.33, 4657.5, 5370.0, 4637.5, 6633.33, 4115.0, 7293.33, 6885.0, 5426.67, 4937.5, 5450.0, 4055.0, 4643.33, 4700.0, 3760.0, 3830.0, 2766.67, 3960.0, 5560.0, 5112.5, 5523.33, 4327.5, 6517.75, 4353.33, 4152.5, 3723.33, 4655.0, 4003.33, 5292.5, 6480.0, 6762.5, 4630.0, 4015.0, 4033.33, 4672.5, 3276.67, 4090.0, 5396.67, 6140.0, 5570.0, 2627.5, 4743.33, 4222.5, 2686.67, 3910.0, 6596.67, 5727.5, 4390.0, 5757.5, 4226.67, 4615.0, 4356.67, 4317.5, 5183.33, 4900.0, 4246.67]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5, 8.6, 8.6, 8.6, 8.6, 8.6, 8.7, 8.7, 8.7, 8.7, 8.7, 8.8, 8.8, 8.8, 8.8, 8.9, 8.9, 8.9, 8.9, 8.9, 9.0, 9.0, 9.0, 9.0, 9.0, 9.1, 9.1, 9.1, 9.1, 9.2, 9.2, 9.2, 9.2, 9.3, 9.3, 9.3, 9.3, 9.3, 9.4, 9.4, 9.4, 9.4, 9.4, 9.4, 9.5, 9.5, 9.5, 9.5, 9.5, 9.5, 9.6, 9.6, 9.6, 9.6, 9.6, 9.6, 9.7, 9.7, 9.7, 9.7, 9.7, 9.7, 9.8, 9.8, 9.8, 9.8, 9.8, 9.9, 9.9, 9.9, 9.9, 9.9, 9.9, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.1, 10.1, 10.1, 10.1, 10.1, 10.1, 10.2, 10.2, 10.2, 10.2, 10.2, 10.2, 10.2, 10.3, 10.3, 10.3, 10.3, 10.3, 10.3, 10.4, 10.4, 10.4, 10.4, 10.4, 10.5, 10.5, 10.5, 10.5, 10.5, 10.5, 10.5, 10.6, 10.6, 10.6, 10.6, 10.6, 10.7, 10.7, 10.7, 10.7, 10.7, 10.7, 10.8, 10.8, 10.8, 10.8, 10.8, 10.8, 10.9, 10.9, 10.9, 10.9, 10.9, 10.9, 11.0, 11.0, 11.0, 11.0, 11.0, 11.1, 11.1, 11.1, 11.1, 11.1, 11.2, 11.2, 11.2, 11.2, 11.2, 11.2, 11.3, 11.3, 11.3, 11.3, 11.3, 11.4, 11.4, 11.4, 11.4, 11.4, 11.4, 11.5, 11.5, 11.5, 11.5, 11.5, 11.6, 11.6, 11.6, 11.6, 11.6, 11.6, 11.7, 11.7, 11.7, 11.7, 11.7, 11.7, 11.8, 11.8, 11.8, 11.8, 11.8, 11.9, 11.9, 11.9, 11.9, 11.9, 12.0, 12.0, 12.0, 12.0, 12.0, 12.1, 12.1, 12.1, 12.1, 12.1, 12.1, 12.2, 12.2, 12.2, 12.2, 12.3, 12.3, 12.3, 12.3, 12.3, 12.4, 12.4, 12.4, 12.4, 12.4, 12.5, 12.5, 12.5, 12.5, 12.5, 12.5, 12.6, 12.6, 12.6, 12.6, 12.6, 12.7, 12.7, 12.7, 12.7, 12.7, 12.8, 12.8, 12.8, 12.8, 12.9, 12.9, 12.9, 12.9, 12.9, 12.9, 13.0, 13.0, 13.0, 13.0, 13.1, 13.1, 13.1, 13.1, 13.1, 13.2, 13.2, 13.2, 13.2, 13.2, 13.3, 13.3, 13.3, 13.3, 13.3, 13.4, 13.4, 13.4, 13.4, 13.4, 13.4, 13.5, 13.5, 13.5, 13.5, 13.5, 13.6, 13.6, 13.6, 13.6, 13.7, 13.7, 13.7, 13.7, 13.7, 13.8, 13.8, 13.8, 13.8, 13.8, 13.8, 13.9, 13.9, 13.9, 13.9, 13.9, 14.0, 14.0, 14.0, 14.0, 14.0, 14.1, 14.1, 14.1, 14.1, 14.1, 14.1, 14.2, 14.2, 14.2, 14.2, 14.2, 14.3, 14.3, 14.3, 14.3, 14.3, 14.4, 14.4, 14.4, 14.4, 14.4, 14.5, 14.5, 14.5, 14.5, 14.5, 14.5, 14.6, 14.6, 14.6, 14.6, 14.6, 14.7, 14.7, 14.7, 14.7, 14.7, 14.8, 14.8, 14.8, 14.8, 14.8, 14.9, 14.9, 14.9, 14.9, 14.9, 14.9, 15.0, 15.0, 15.0, 15.0, 15.0, 15.1, 15.1, 15.1, 15.1, 15.1, 15.2, 15.2, 15.2, 15.2, 15.2, 15.3, 15.3, 15.3, 15.3, 15.3, 15.4, 15.4, 15.4, 15.4, 15.4, 15.4, 15.5, 15.5, 15.5, 15.5, 15.5, 15.5, 15.6, 15.6, 15.6, 15.6, 15.6, 15.6, 15.7, 15.7, 15.7, 15.7, 15.7, 15.7, 15.8, 15.8, 15.8, 15.8, 15.8, 15.9, 15.9, 15.9, 15.9, 15.9, 16.0, 16.0, 16.0, 16.0, 16.0, 16.0, 16.1, 16.1, 16.1, 16.1, 16.1],
      "mean": [187.5, 275.0, 330.0, 247.5, 277.5, 232.5, 302.5, 900.0, 177.5, 187.5, 210.0, 267.5, 325.0, 292.5, 220.0, 400.0, 267.5, 210.0, 802.5, 410.0, 495.0, 850.0, 1083.33, 527.5, 515.0, 485.0, 1002.5, 562.5, 575.0, 460.0, 432.5, 415.0, 1360.0, 1047.5, 840.0, 610.0, 680.0, 1030.0, 572.5, 657.5, 840.0, 765.0, 895.0, 735.0, 443.33, 597.5, 832.5, 445.0, 432.5, 1080.0, 592.5, 450.0, 417.5, 897.5, 670.0, 550.0, 657.5, 655.0, 496.67, 540.0, 597.5, 737.5, 737.5, 822.5, 562.5, 660.0, 546.67, 547.5, 655.0, 885.0, 682.5, 577.5, 760.0, 680.0, 845.0, 562.5, 627.5, 620.0, 665.0, 1102.5, 680.0, 947.5, 937.5, 625.0, 625.0, 607.5, 487.5, 630.0, 703.33, 1010.0, 647.5, 702.5, 615.0, 660.0, 790.0, 570.0, 480.0, 520.0, 987.5, 1000.0, 932.5, 655.0, 1360.0, 660.0, 560.0, 722.5, 712.5, 917.5, 762.5, 590.0, 500.0, 607.5, 982.5, 1192.5, 820.0, 812.5, 762.5, 1180.0, 1202.5, 767.5, 1137.5, 572.5, 517.5, 1115.0, 840.0, 695.0, 847.5, 1022.5, 925.0, 900.0, 1085.0, 920.0, 1263.33, 700.0, 740.0, 795.0, 755.0, 1192.5, 867.5, 836.67, 685.0, 1017.5, 792.5, 1735.0, 852.5, 995.0, 1452.5, 1906.67, 1090.0, 782.5, 1097.5, 907.5, 970.0, 1002.5, 716.67, 1497.5, 1297.5, 925.0, 860.0, 1497.5, 767.5, 1306.67, 1622.5, 1365.0, 770.0, 1267.5, 1085.0, 1587.5, 1337.5, 1016.67, 727.5, 1497.5, 1787.5, 1285.0, 795.0, 1547.5, 1080.0, 1512.5, 1360.0, 1572.5, 1907.5, 1150.0, 1140.0, 1576.67, 1122.5, 2290.0, 1325.0, 1580.0, 1737.5, 1692.5, 1162.5, 1386.67, 1970.0, 1705.0, 1697.5, 1465.0, 1567.5, 605.0, 1406.67, 1032.5, 1547.5, 1752.5, 1400.0, 2137.5, 1612.5, 1450.0, 1775.0, 1582.5, 1710.0, 2045.0, 1255.0, 1647.5, 1027.5, 1423.33, 2292.5, 1875.0, 1057.5, 1325.0, 1972.5, 2062.5, 1416.67, 1920.0, 1875.0, 1877.5, 1397.5, 1125.0, 1482.5, 2026.67, 1310.0, 1575.0, 1387.5, 1627.5, 1832.5, 2595.0, 1907.5, 1976.67, 1835.0, 1800.0, 1682.5, 1582.5, 1900.0, 2445.0, 2203.33, 2260.0, 2045.0, 2045.0, 1755.0, 2410.0, 2187.5, 2210.0, 1765.0, 2080.0, 2765.0, 1657.5, 1855.0, 2655.0, 3535.0, 2640.0, 1920.0, 2382.5, 2185.0, 2300.0, 1115.0, 2110.0, 3006.67, 1807.5, 1897.5, 3982.5, 1875.0, 1505.0, 2712.5, 1945.0, 3496.67, 2487.5, 2630.0, 3237.5, 3260.0, 1460.0, 1465.0, 2103.33, 2402.5, 2397.5, 2562.5, 2082.5, 2365.0, 2797.5, 2220.0, 2282.5, 2260.0, 2805.0, 2585.0, 2582.5, 2312.5, 3112.5, 3340.0, 2465.0, 2730.0, 2150.0, 3022.5, 2870.0, 1600.0, 2683.33, 2762.5, 2892.5, 2535.0, 2710.0, 2942.5, 2762.5, 1983.33, 2362.5, 2970.0, 2200.0, 3322.5, 2987.5, 2810.0, 2810.0, 3523.33, 3797.5, 3382.5, 3067.5, 2845.0, 3210.0, 2332.5, 2056.67, 2942.5, 2805.0, 2410.0, 2587.5, 3620.0, 3425.0, 3870.0, 3647.5, 2762.5, 3627.5, 3115.0, 3620.0, 3465.0, 4010.0, 4056.67, 2695.0, 3067.5, 2462.5, 2432.5, 3942.5, 2952.5, 2103.33, 3652.5, 2177.5, 3545.0, 3670.0, 3767.5, 4375.0, 3490.0, 3870.0, 2962.5, 3767.5, 3232.5, 3342.5, 3752.5, 3460.0, 3116.67, 2657.5, 3287.5, 4325.0, 3952.5, 3690.0, 3485.0, 4503.33, 3445.0, 2957.5, 4070.0, 3590.0, 3247.5, 3357.5, 3436.67, 3540.0, 3347.5, 3502.5, 3915.0, 3840.0, 3132.5, 3590.0, 3493.33, 3292.5, 3970.0, 3027.5, 2147.5, 4115.0, 3482.5, 4930.0, 3510.0, 4562.5, 4027.5, 4707.5, 2647.5, 4002.5, 3960.0, 3480.0, 4097.5, 4335.0, 4050.0, 4120.0, 3880.0, 3605.0, 4510.0, 4307.5, 4792.5, 3172.5, 4432.5, 3550.0, 3447.5, 5743.33, 4905.0, 5745.0, 3737.5, 3550.0, 4230.0, 4595.0, 4277.5, 5186.67, 3962.5, 5055.0, 3282.5, 3552.5, 5070.0, 4830.0, 4733.33, 4517.5, 4750.0, 4347.5, 4195.0, 3142.5, 4810.0, 2980.0, 4582.5, 3767.5, 4587.5, 4152.5, 4027.5, 4402.5, 4082.5, 4236.67, 6080.0, 6107.5, 4575.0, 3622.5, 3257.5, 5327.5, 4046.67, 5325.0, 5275.0, 4932.5, 3760.0, 3357.5, 2752.5, 4063.33, 5440.0, 4112.5, 4060.0, 3880.0, 4217.5, 5310.0, 4917.5, 3920.0, 3580.0, 4625.0, 4645.0, 5317.5, 6405.0, 5205.0, 5976.67, 5025.0, 4677.5, 4840.0, 3847.5, 4830.0, 3975.0, 4523.33, 5280.0, 4980.0, 5092.5, 5435.0, 4837.5, 5472.5, 5732.5, 3200.0, 6495.0, 4370.0, 4910.0, 5405.0, 5607.5, 5017.5, 3633.33, 5542.5, 4687.5, 4900.0, 3557.5, 4385.0, 3932.5, 5080.0, 4410.0, 6190.0, 5730.0, 5595.0, 4275.0, 3975.0, 5120.0, 5023.33, 5195.0, 3185.0, 5537.5, 4700.0, 4947.5, 5535.0, 6436.67, 4167.5, 5230.0, 4865.0, 5300.0, 4330.0, 5265.0, 4450.0, 4810.0, 5050.0, 5892.5, 5467.5, 6202.5, 4762.5, 3005.0, 5316.67, 5042.5, 4105.0, 5095.0, 5705.0, 4800.0, 5867.5, 4990.0, 6940.0, 4790.0, 4805.0, 5025.0, 5032.5, 4965.0, 5650.0, 7140.0, 5590.0, 5015.0, 6342.5, 5080.0, 4087.5, 5282.5, 5016.67, 5835.0, 4602.5, 4702.5, 6045.0, 6222.5, 5467.5, 6200.0, 5705.0, 4772.5, 5282.5, 4550.0, 6640.0, 5825.0, 5260.0, 5946.67, 5380.0, 4965.0, 5502.5, 6090.0, 5677.5, 4900.0, 4870.0, 5292.5, 4857.5, 4850.25, 6177.5, 6565.0, 5345.0, 4723.33, 5907.5, 5017.5, 5985.0, 4652.5, 6120.0, 5165.0, 5197.5, 3283.33, 4570.0, 5617.5, 7417.5, 5660.0, 7225.0, 5487.5, 5780.0, 4590.0, 6395.0, 4727.5, 6465.0, 6582.5, 6332.5, 6503.33, 6977.5, 5415.0, 6497.5, 6260.0, 7152.5, 6087.5, 7595.25, 6483.33, 6915.0, 5695.0, 6227.5, 6220.0, 6520.0, 7092.5, 4863.33, 7152.5, 7057.5, 5802.5, 6777.5, 5532.5, 7502.5, 7860.0, 6617.5, 8115.0, 5872.5, 5580.0, 4742.5, 4357.5, 4822.5, 6687.0, 5657.5, 4130.0, 5075.0, 4302.5, 4320.0, 4275.0, 3363.33, 4260.0, 4050.0, 4752.5, 4637.5, 3292.5, 4582.5, 3352.5, 4320.0, 2977.5, 3427.5, 4137.5, 4642.5, 3965.0, 3652.5, 3396.67, 4957.5, 5405.0, 2572.5, 4092.5, 6460.25, 4110.0, 4596.67, 4247.5, 5240.0, 3725.0, 5185.0, 6430.0, 5325.0, 5490.0, 2936.67, 3372.5, 4417.5, 3647.5, 3200.0, 4625.0, 4240.0, 3933.33, 3990.0, 4637.5, 5082.5, 4432.5, 2880.0, 2635.0, 3906.67, 3850.0, 4585.0, 3022.5, 4702.5, 4550.0, 3240.0, 3295.0, 6256.67, 3732.5, 3520.0, 4830.0, 3822.5, 4862.5, 4752.5, 3693.33, 3872.5, 3767.5, 3912.5, 5262.5, 2815.0, 4097.5, 4866.67, 4205.0, 4815.0, 4332.5, 3700.0, 5460.0, 2292.5, 5382.5, 4843.33, 4122.5, 4882.5, 4502.5, 5187.5, 3565.0, 3575.0, 4933.33, 5450.0, 4107.5, 5667.5, 3800.0, 3137.5, 3707.5, 2473.33, 3697.5, 2580.0, 4427.5, 3892.5, 4830.0, 5322.5, 4135.0, 7063.33, 5307.5, 4040.0, 3857.5, 4620.0, 5510.0, 4202.5, 5306.67, 4440.0, 3962.5, 3922.5, 4357.5, 4015.0, 4307.5, 4886.67, 4565.0, 4142.5, 3902.5, 4170.0, 4875.0, 3967.5, 5145.0, 4796.67, 2897.5, 2830.0, 4960.0, 3727.5, 4322.5, 4007.5, 4180.0, 3680.0, 3560.0, 3710.0, 3560.0, 5110.0, 3815.0, 4622.5, 5566.67, 4080.0, 3867.5, 6425.0, 3547.5, 4147.5, 5012.5, 3250.0, 5067.5, 4040.0, 4390.0, 5297.5, 4507.5, 4502.5, 6453.33, 2872.5, 5320.0, 5770.0, 6135.0, 3485.0, 4520.0, 3567.5, 4933.33, 5047.5, 8360.25, 4570.0, 3840.0, 5762.5, 4845.0, 5376.67, 2410.0, 6530.0, 4562.5, 4490.0, 4605.0, 6190.0, 4113.33, 3577.5, 6210.0, 3907.5, 4485.0, 4812.5, 4750.0, 5817.5, 4076.67, 4712.5, 4035.0, 4800.0, 4997.5, 4440.0, 4387.5, 6406.67, 3995.0, 4120.0, 4365.0, 4000.0, 6262.5, 4590.0, 4830.0, 5017.5, 6625.0, 3220.0, 5960.0, 5042.5, 4977.5, 4295.0, 5463.33, 4987.5, 3737.5, 4945.0, 4647.5, 6417.5, 5352.5, 5296.67, 5102.5, 4760.0, 4785.0, 5122.5, 5955.0, 4052.5, 4363.33, 4755.0, 3287.5, 5385.0, 3782.5, 6482.5, 4542.5, 4342.5, 4866.67, 4112.5, 6097.5, 4772.5, 5962.5, 4952.5, 4950.0, 6356.67, 4585.0, 4542.5, 3357.5, 5097.5, 4920.0, 3700.0, 5570.0, 2045.0, 4992.5, 3945.0, 2652.5, 4922.5, 3097.5, 4810.0, 6230.0, 3930.0, 4280.0, 4910.0, 3360.0, 3435.0, 3567.5, 3266.67, 4912.5, 3285.0, 3560.0, 4762.5, 4365.0, 4380.0, 5537.5, 5100.0, 5442.5, 2787.5, 3885.0, 5307.5, 3287.5, 4910.0, 4863.33, 4830.0, 4060.0, 5312.5, 3990.0, 3860.0, 3797.5, 4063.33, 5017.5, 5580.0, 4002.5, 5485.0, 3137.5, 3077.5, 4802.5, 2850.0, 4057.5, 3192.5, 3882.5, 5175.0, 5027.5, 3415.0, 4610.0, 3230.0, 4930.0, 2622.5, 3340.0, 4140.0, 3130.0, 3863.33, 4015.0, 3472.5, 3045.0, 2420.0, 2910.0, 4160.0, 4327.5, 3493.33, 3280.0, 4060.0, 4080.0, 3910.0, 2105.0, 2967.5, 2806.67, 3547.5, 3560.0, 3062.5, 4362.5, 2940.0, 4930.0, 2550.0, 3182.5, 1665.0, 4972.5, 4282.5, 2262.5, 2180.0, 1940.0, 2613.33, 2455.0, 2892.5, 2367.5, 3925.0, 2482.5, 2165.0, 2176.67, 3082.5, 2650.0, 3532.5, 2400.0, 3362.5, 2117.5, 2836.67, 2952.5, 2270.0, 2845.0, 2432.5, 3512.5, 2527.5, 2770.0, 2513.33, 3162.5, 4007.5, 3542.5, 2472.5, 2885.0, 2907.5, 2903.33, 3452.5, 2217.5, 2677.5, 2332.5, 4585.0, 3345.0, 2303.33]
    }
  ],
  "0.998046875": [{"frames":[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2],
      "mean": [186.67, 210.0, 195.0, 170.0, 326.67, 290.0, 205.0, 215.0, 376.67, 360.0, 340.0, 225.0, 300.0, 220.0, 990.0, 525.0, 386.67, 495.0, 280.0, 285.0, 285.0, 620.0, 305.0, 355.0, 315.0, 360.0, 440.0, 290.0, 385.0, 623.33, 285.0, 340.0, 295.0, 596.67, 360.0, 365.0, 765.0, 380.0, 665.0, 630.0, 385.0, 600.0, 396.67, 745.0, 1305.0, 315.0, 580.0, 565.0, 470.0, 375.0, 413.33, 740.0, 685.0, 445.0, 543.33, 520.0, 360.0, 550.0, 1180.0, 426.67, 365.0, 405.0, 680.0, 763.33, 610.0, 1180.0, 520.0, 606.67, 405.0, 335.0, 805.0, 453.33, 540.0, 610.0, 555.0, 670.0, 700.0, 555.0, 535.0, 555.0, 550.0, 635.0, 380.0, 295.0, 596.67, 370.0, 375.0, 295.0, 956.67, 505.0, 865.0, 645.0, 526.67, 570.0, 395.0, 1060.0, 415.0, 623.33, 575.0, 880.0, 795.0, 706.67, 525.0, 630.0, 645.0, 526.67, 995.0, 360.0, 525.0, 353.33, 640.0, 855.0, 395.0, 573.33, 625.0, 530.0, 605.0, 655.0, 590.0, 770.0, 925.0, 550.0, 463.33, 420.0, 515.0, 1055.0, 1010.0, 615.0, 525.0, 520.0, 700.0, 600.0, 675.0, 645.0, 740.0, 516.67, 625.0, 735.0, 605.0, 483.33, 540.0, 670.0, 550.0, 776.67, 810.0, 690.0, 710.0, 973.33, 765.0, 1410.0, 525.0, 1180.0, 695.0, 565.0, 490.0, 790.0, 540.0, 1340.0, 720.0, 740.0, 786.67, 1405.0, 1065.0, 670.0, 753.33, 830.0, 615.0, 655.0, 516.67, 655.0, 880.0, 930.0, 976.67, 775.0, 650.0, 715.0, 970.0, 1270.0, 705.0, 1060.0, 900.0, 1406.67, 630.0, 755.0, 825.0, 1010.0, 1290.0, 1210.0, 525.0, 1240.0, 730.0, 600.0, 1180.0, 1440.0, 1090.0, 985.0, 1160.0, 635.0, 1206.67, 1105.0, 815.0, 990.0, 1106.67, 590.0, 1310.0, 875.0, 620.0, 1075.0, 655.0, 1760.0, 1156.67, 1480.0, 1140.0, 1250.0, 725.0, 1603.33, 865.0, 835.0, 765.0, 670.0, 955.0, 870.0, 1000.0, 860.0, 1190.0, 565.0, 720.0, 570.0, 790.0, 930.0, 1050.0, 1345.0, 1186.67, 1245.0, 1130.0, 1120.0, 1320.0, 965.0, 1720.0, 1155.0, 890.0, 1255.0, 740.0, 805.0, 1010.0, 1115.0, 1255.0, 1255.0, 726.67, 1005.0, 1210.0, 1015.0, 725.0, 690.0, 785.0, 665.0, 980.0, 1510.0, 965.0, 1325.0, 805.0, 820.0, 1675.0, 1240.0, 1010.0, 790.0, 1400.0, 1010.0, 915.0, 1145.0, 850.0, 1250.0, 1255.0, 1280.0, 860.0, 1155.0, 1100.0, 1010.0, 1146.67, 520.0, 1520.0, 1225.0, 1090.0, 1140.0, 2230.0, 670.0, 636.67, 1675.0, 1670.0, 1070.0, 1755.0, 1193.33, 1290.0, 1310.0, 935.0, 943.33, 1530.0, 1125.0, 1075.0, 943.33, 1550.0, 985.0, 1435.0, 903.33, 785.0, 2060.0, 1345.0, 1230.0, 1453.33, 995.0, 1050.0, 1015.0, 1856.67, 1375.0, 1900.0, 1655.0, 1020.0, 1630.0, 1785.0, 1220.0, 1446.67, 2020.0, 1720.0, 1355.0, 1973.33, 1430.0, 1180.0, 845.0, 910.0, 1393.33, 1415.0, 1150.0, 1130.0, 1730.0, 1390.0, 1060.0, 1450.0, 1316.67, 2015.0, 2175.0, 1205.0, 1513.33, 2180.0, 1215.0, 760.0, 1263.33, 870.0, 1755.0, 1680.0, 1975.0, 2143.33, 2180.0, 1165.0, 1440.0, 2040.0, 1555.0, 1755.0, 1245.0, 1936.67, 1865.0, 1295.0, 2220.0, 1916.67, 905.0, 1295.0, 1220.0, 1595.0, 1700.0, 1965.0, 1235.0, 985.0, 1446.67, 1570.0, 2140.0, 1610.0, 1833.33, 1080.0, 1690.0, 2335.0, 2116.67, 1460.0, 1605.0, 2425.0, 1630.0, 1875.0, 1820.0, 1140.0, 2095.0, 1630.0, 1955.0, 2630.0, 2170.0, 1733.33, 3130.0, 1610.0, 2650.0, 1516.67, 1245.0, 1800.0, 1870.0, 1733.33, 1950.0, 1840.0, 1735.0, 1965.0, 1496.67, 2560.0, 1800.0, 1750.0, 2880.0, 1755.0, 1830.0, 1745.0, 2116.67, 1045.0, 1560.0, 2580.0, 2406.67, 1235.0, 2005.0, 1280.0, 1543.33, 1705.0, 1885.0, 2150.0, 2095.0, 2170.0, 2000.0, 1725.0, 1550.0, 2140.0, 1640.0, 1355.0, 1450.0, 2173.33, 1750.0, 1670.0, 2055.0, 1580.0, 1760.0, 1790.0, 1775.0, 2235.0, 1590.0, 2830.0, 1610.0, 1725.0, 2063.33, 1635.0, 1380.0, 2195.0, 1890.0, 1540.0, 2620.0, 1620.0, 1673.33, 2655.0, 2520.0, 2235.0, 1743.33, 2420.0, 1710.0, 2240.0, 1740.0, 2473.33, 2175.0, 1655.0, 2215.0, 2046.67, 1710.0, 2350.0, 1790.0, 2686.67, 1200.0, 1560.0, 1665.0, 1870.0, 1990.0, 1685.0, 3350.0, 2135.0, 2813.33, 2320.0, 3450.0, 2335.0, 1750.0, 2295.0, 2040.0, 1540.0, 2043.33, 1570.0, 2085.0, 1720.0, 1963.33, 1965.0, 1640.0, 2460.0, 2380.0, 1860.0, 2065.0, 2530.0, 1970.0, 1953.33, 1855.0, 2050.0, 1365.0, 1823.33, 2220.0, 2420.0, 1680.0, 2010.0, 1850.0, 1765.0, 1655.0, 2563.33, 2415.0, 2555.0, 2715.0, 1930.0, 2515.0, 1935.0, 1860.0, 1900.0, 1846.67, 1850.0, 2785.0, 4140.0, 2783.33, 3025.0, 1910.0, 1395.0, 2026.67, 2830.0, 2070.0, 2025.0, 2223.33, 2205.0, 2250.0, 1925.0, 1990.0, 2200.0, 2645.0, 2630.0, 2720.0, 2040.0, 2010.0, 1800.0, 2845.0, 2566.67, 2655.0, 4160.0, 2705.0, 3726.67, 3640.0, 2050.0, 3065.0, 2336.67, 1895.0, 2320.0, 2630.0, 3525.0, 2006.67, 2980.0, 2235.0, 2340.0, 3346.67, 2775.0, 1990.0, 2550.0, 2033.33, 2820.0, 1875.0, 2290.0, 2816.67, 1375.0, 3385.0, 2180.0, 2575.0, 1740.0, 2655.0, 2180.0, 2615.0, 1783.33, 1720.0, 2190.0, 2275.0, 2786.67, 2475.0, 2520.0, 1530.0, 2806.67, 2655.0, 3245.0, 1795.0, 2090.0, 3045.0, 2220.0, 2530.0, 2215.0, 1806.67, 2030.0, 2475.0, 2355.0, 2516.67, 2355.0, 2680.0, 1635.0, 2180.0, 2970.0, 2190.0, 2065.0, 2050.0, 2350.0, 2540.0, 2140.0, 2755.0, 2596.67, 2525.0, 3355.0, 2055.0, 2090.0, 2820.0, 3390.0, 2540.0, 3260.0, 2460.0, 2640.0, 1910.0, 3020.0, 1895.0, 1975.0, 2060.0, 2166.67, 2335.0, 3175.0, 2615.0, 1730.0, 2373.33, 2655.0, 2785.0, 2190.0, 1920.0, 2035.0, 1980.0, 3230.0, 2980.0, 2590.0, 3610.0, 3395.0, 2543.33, 4360.0, 1940.0, 3035.0, 2490.0, 3146.67, 2790.0, 4060.0, 2730.0, 2796.67, 2470.0, 3175.0, 2770.0, 2646.67, 3720.0, 3205.0, 2545.0, 3286.67, 2255.0, 1925.0, 2290.0, 2393.33, 3195.0, 2495.0, 2295.0, 2380.0, 2833.33, 2080.0, 2750.0, 1890.0, 2383.33, 2475.0, 2250.0, 2085.0, 1863.33, 1750.0, 1475.0, 2165.0, 3450.0, 2890.0, 3475.0, 3060.0, 2630.0, 3565.0, 2135.0, 2195.0, 5825.0, 2626.67, 2975.0, 2410.0, 3565.0, 2286.67, 1895.0, 3195.0, 2340.0, 2913.33, 2745.0, 2175.0, 2765.0, 3153.33, 2400.0, 2380.0, 2835.0, 2655.0, 1923.33, 3685.0, 3340.0, 2625.0, 1993.33, 1920.0, 2910.0, 3540.0, 3646.67, 2330.0, 2650.0, 4320.0, 2566.67, 2350.0, 3115.0, 2885.0, 3396.67, 1585.0, 2920.0, 2295.0, 3670.0, 2063.33, 2490.0, 2530.0, 2790.0, 2143.33, 2325.0, 3625.0, 2920.0, 3283.33, 2005.0, 2520.0, 2455.0, 2063.33, 2670.0, 2160.0, 2145.0, 3095.0, 2533.33, 2060.0, 3505.0, 2365.0, 2420.0, 3745.0, 3655.0, 2920.0, 2680.0, 2985.0, 3540.0, 1970.0, 3586.67, 3675.0, 2440.0, 3635.0, 3193.33, 3380.0, 3310.0, 3755.0, 3415.0, 2863.33, 4340.0, 3150.0, 2730.0, 2563.33, 2620.0, 2750.0, 3025.0, 2806.67, 5465.0, 2565.0, 4610.0, 2546.67, 3245.0, 2960.0, 2380.0, 2430.0, 3633.33, 3565.0, 2410.0, 3340.0, 2000.0, 2735.0, 4600.0, 4470.0, 4170.0, 2045.0, 3410.0, 2040.0, 2770.0, 2835.0, 2330.0, 3465.0, 2063.33, 3325.0, 3210.0, 2265.0, 2085.0, 5093.33, 3170.0, 4745.0, 2575.0, 3263.33, 2495.0, 2295.0, 4320.0, 2836.67, 2180.0, 4230.0, 2950.0, 2850.0, 3420.0, 1990.0, 2125.0, 2730.0, 2923.33, 3015.0, 2370.0, 2270.0, 3340.0, 1330.0, 3035.0, 1885.0, 2646.67, 5175.0, 3680.0, 3590.0, 3936.67, 3090.0, 1675.0, 3925.0, 2663.33, 2615.0, 3490.0, 4010.0, 3990.0, 4266.67, 2390.0, 2025.0, 3785.0, 3046.67, 3020.0, 2775.0, 2490.0, 1946.67, 4245.0, 2540.0, 2610.0, 2513.33, 3775.0, 2945.0, 4285.0, 3110.0, 3735.0, 3895.0, 2650.0, 2355.0, 3186.67, 1860.0, 3860.0, 4190.0, 3856.67, 2675.0, 3615.0, 2625.0, 2536.67, 4655.0, 3000.0, 2170.0, 3496.67, 1935.0, 3345.0, 1640.0, 3780.0, 2363.33, 3195.0, 3255.0, 2970.0, 2076.67, 3995.0, 2255.0, 3415.0, 3566.67, 4685.0, 3315.0, 2225.0, 2640.0, 2140.0, 1825.0, 4175.0, 2860.0, 1680.0, 3315.0, 3055.0, 3145.0, 3113.33, 2615.0, 1620.0, 3680.0, 2776.67, 2965.0, 4145.0, 3360.0, 3720.0, 2280.0, 1345.0, 3925.0, 2356.67, 3155.0, 3185.0, 2620.0, 3400.0, 2390.0, 4345.0, 3800.0, 2580.0, 2096.67, 1370.0, 2035.0, 2275.0, 2163.33, 2505.0, 2015.0, 2390.0, 1916.67, 1960.0, 2615.0, 2310.0, 2070.0, 2680.0, 1805.0, 2850.0, 2100.0, 2843.33, 2125.0, 3045.0, 2520.0, 2110.0, 2675.0, 1980.0, 1640.0, 2396.67, 1985.0, 1660.0, 1710.0, 1650.0, 2390.0, 2310.0, 1825.0, 1285.0, 1726.67, 1535.0, 3130.0, 1945.0, 3040.0, 3615.0, 2495.0, 2620.0, 1986.67, 2610.0, 2140.0, 2500.0, 2176.67, 2365.0, 1440.0, 2935.0, 2116.67, 1560.0, 3115.0, 1925.0, 1885.0, 2690.0, 3735.0, 2070.0, 1860.0, 1943.33, 1540.0, 3775.0, 1770.0, 2153.33, 2365.0, 2310.0, 1330.0, 2303.33, 1350.0, 2010.0, 2875.0, 1750.0]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3],
      "mean": [320.0, 210.0, 225.0, 266.67, 230.0, 240.0, 250.0, 260.0, 255.0, 260.0, 410.0, 260.0, 290.0, 200.0, 220.0, 726.67, 625.0, 495.0, 190.0, 390.0, 420.0, 550.0, 530.0, 365.0, 610.0, 455.0, 655.0, 373.33, 285.0, 480.0, 373.33, 315.0, 410.0, 353.33, 635.0, 605.0, 743.33, 735.0, 370.0, 486.67, 480.0, 330.0, 390.0, 690.0, 490.0, 576.67, 610.0, 310.0, 630.0, 355.0, 240.0, 356.67, 465.0, 1100.0, 813.33, 320.0, 395.0, 706.67, 185.0, 520.0, 536.67, 590.0, 355.0, 295.0, 593.33, 585.0, 520.0, 980.0, 720.0, 820.0, 963.33, 820.0, 680.0, 603.33, 595.0, 685.0, 490.0, 565.0, 900.0, 363.33, 780.0, 350.0, 556.67, 310.0, 435.0, 806.67, 610.0, 1190.0, 960.0, 855.0, 385.0, 543.33, 595.0, 535.0, 583.33, 505.0, 495.0, 533.33, 445.0, 270.0, 1036.67, 565.0, 435.0, 520.0, 575.0, 620.0, 763.33, 630.0, 770.0, 850.0, 650.0, 395.0, 750.0, 620.0, 1175.0, 973.33, 1045.0, 1095.0, 826.67, 450.0, 735.0, 603.33, 500.0, 615.0, 335.0, 856.67, 640.0, 680.0, 1326.67, 955.0, 765.0, 820.0, 1060.0, 750.0, 1173.33, 1480.0, 685.0, 810.0, 590.0, 645.0, 573.33, 875.0, 470.0, 486.67, 630.0, 645.0, 866.67, 685.0, 780.0, 976.67, 620.0, 655.0, 786.67, 585.0, 860.0, 923.33, 380.0, 935.0, 536.67, 565.0, 685.0, 770.0, 1090.0, 565.0, 780.0, 525.0, 445.0, 546.67, 610.0, 740.0, 886.67, 805.0, 990.0, 836.67, 760.0, 715.0, 1120.0, 650.0, 800.0, 793.33, 730.0, 1020.0, 946.67, 1120.0, 1160.0, 513.33, 825.0, 1080.0, 965.0, 856.67, 1180.0, 1445.0, 690.0, 1080.0, 600.0, 743.33, 760.0, 735.0, 1113.33, 765.0, 1205.0, 736.67, 1395.0, 995.0, 893.33, 1025.0, 450.0, 1123.33, 935.0, 715.0, 593.33, 610.0, 715.0, 726.67, 745.0, 860.0, 763.33, 770.0, 985.0, 1183.33, 940.0, 760.0, 736.67, 935.0, 815.0, 1446.67, 815.0, 715.0, 853.33, 1160.0, 1210.0, 1510.0, 1475.0, 750.0, 1090.0, 1035.0, 1750.0, 1000.0, 710.0, 1325.0, 1516.67, 1540.0, 795.0, 773.33, 1475.0, 570.0, 983.33, 1045.0, 1145.0, 1230.0, 840.0, 915.0, 755.0, 926.67, 1140.0, 590.0, 790.0, 2120.0, 545.0, 1373.33, 665.0, 1130.0, 943.33, 1250.0, 1555.0, 1143.33, 805.0, 960.0, 683.33, 2170.0, 1430.0, 796.67, 820.0, 910.0, 976.67, 1105.0, 805.0, 1493.33, 1245.0, 735.0, 1030.0, 515.0, 570.0, 1293.33, 1055.0, 920.0, 1633.33, 605.0, 1130.0, 1806.67, 845.0, 1230.0, 1463.33, 950.0, 925.0, 1840.0, 1305.0, 1585.0, 1676.67, 975.0, 1465.0, 1116.67, 910.0, 1810.0, 1310.0, 1760.0, 910.0, 930.0, 1335.0, 1320.0, 1510.0, 1280.0, 1100.0, 875.0, 973.33, 1235.0, 1680.0, 1763.33, 1030.0, 915.0, 1733.33, 1050.0, 1285.0, 1200.0, 1075.0, 1190.0, 1263.33, 1115.0, 1370.0, 1413.33, 1215.0, 1930.0, 1586.67, 995.0, 2225.0, 1973.33, 770.0, 1245.0, 1910.0, 1225.0, 1530.0, 1493.33, 1910.0, 1655.0, 1423.33, 1095.0, 2285.0, 2193.33, 1245.0, 1215.0, 963.33, 1545.0, 1450.0, 1246.67, 2265.0, 1730.0, 1810.0, 1480.0, 1975.0, 1546.67, 1980.0, 2875.0, 1216.67, 1555.0, 1385.0, 1603.33, 1805.0, 1785.0, 2156.67, 1740.0, 3325.0, 966.67, 2075.0, 1210.0, 2505.0, 1343.33, 1730.0, 1175.0, 1106.67, 1485.0, 2095.0, 2336.67, 2005.0, 1200.0, 2340.0, 2310.0, 1895.0, 1746.67, 1795.0, 1560.0, 1170.0, 2300.0, 2880.0, 1673.33, 1530.0, 1770.0, 1476.67, 1445.0, 1955.0, 1773.33, 2800.0, 1310.0, 1170.0, 1910.0, 3355.0, 3763.33, 1940.0, 3210.0, 2800.0, 4680.0, 2745.0, 2356.67, 1225.0, 2350.0, 2646.67, 2640.0, 2615.0, 2293.33, 1535.0, 1330.0, 1356.67, 2540.0, 1315.0, 2323.33, 3370.0, 1935.0, 2193.33, 1620.0, 4465.0, 1863.33, 1500.0, 2190.0, 2773.33, 2315.0, 1755.0, 2683.33, 3200.0, 2415.0, 2020.0, 2226.67, 1485.0, 2445.0, 2076.67, 2690.0, 2895.0, 1890.0, 3465.0, 1575.0, 2070.0, 2135.0, 2760.0, 1886.67, 1980.0, 2170.0, 2140.0, 2530.0, 2170.0, 2180.0, 2565.0, 2380.0, 2096.67, 2425.0, 1755.0, 3306.67, 2145.0, 2065.0, 2396.67, 3240.0, 3440.0, 1803.33, 3080.0, 3300.0, 1933.33, 2625.0, 2405.0, 2233.33, 1200.0, 1855.0, 2080.0, 2685.0, 3255.0, 2326.67, 2525.0, 3350.0, 2360.0, 2090.0, 1450.0, 2153.33, 2605.0, 2435.0, 2146.67, 3440.0, 2385.0, 3403.33, 3170.0, 2150.0, 2356.67, 2260.0, 3300.0, 2980.0, 1973.33, 2540.0, 2360.0, 3203.33, 2340.0, 2440.0, 1843.33, 2290.0, 2315.0, 4526.67, 1620.0, 3845.0, 2353.33, 2585.0, 2770.0, 2746.67, 2220.0, 1705.0, 2760.0, 2760.0, 3460.0, 1946.67, 4390.0, 3650.0, 3426.67, 3330.0, 3195.0, 2096.67, 2435.0, 2735.0, 3190.0, 3535.0, 3195.0, 4136.67, 2425.0, 3395.0, 1606.67, 2865.0, 4625.0, 3713.33, 2015.0, 3095.0, 3903.33, 1955.0, 2230.0, 2943.33, 3785.0, 4480.0, 3416.67, 2515.0, 5270.0, 3073.33, 2760.0, 2590.0, 2400.0, 3190.0, 2785.0, 3463.33, 2700.0, 5380.0, 2583.33, 2005.0, 3285.0, 2875.0, 3356.67, 3500.0, 1885.0, 1740.0, 4000.0, 2050.0, 3713.33, 1775.0, 1820.0, 3003.33, 3270.0, 2965.0, 3686.67, 2245.0, 3900.0, 3163.33, 4175.0, 2655.0, 4100.0, 2735.0, 5140.0, 2630.0, 2680.0, 3945.0, 2493.33, 5400.0, 3435.0, 1916.67, 3405.0, 4605.0, 5666.67, 2260.0, 2250.0, 3656.67, 3140.0, 3860.0, 3903.33, 3160.0, 3010.0, 3580.0, 2720.0, 2940.0, 4126.67, 3630.0, 3435.0, 3803.33, 4230.0, 4585.0, 3163.33, 3455.0, 2580.0, 3810.0, 3770.0, 2285.0, 4770.0, 3080.0, 6425.0, 2373.33, 5700.0, 3860.0, 4120.0, 2936.67, 3690.0, 2875.0, 3386.67, 3255.0, 4970.0, 4806.67, 3755.0, 2680.0, 3083.33, 3030.0, 3575.0, 2983.33, 3020.0, 2340.0, 4056.67, 4665.0, 3640.0, 2700.0, 3210.0, 4160.0, 4153.33, 2165.0, 3805.0, 4513.33, 4730.0, 4615.0, 4286.67, 5670.0, 3460.0, 4023.33, 4810.0, 3585.0, 3803.33, 4455.0, 3830.0, 3980.0, 4405.0, 4250.0, 4760.0, 4870.0, 4650.0, 4020.0, 4120.0, 4285.0, 3723.33, 4655.0, 3195.0, 2713.33, 4905.0, 2820.0, 3446.67, 5090.0, 4235.0, 3763.33, 3110.0, 4810.0, 3726.67, 4845.0, 5915.0, 3916.67, 3905.0, 3515.0, 2265.0, 3916.67, 2325.0, 2470.0, 3246.67, 2435.0, 4390.0, 4603.33, 2705.0, 2730.0, 4983.33, 4885.0, 4130.0, 3843.33, 5520.0, 6425.0, 4530.0, 3630.0, 4195.0, 5650.0, 4280.0, 5835.0, 4026.67, 4590.0, 3500.0, 6060.0, 5030.0, 4270.0, 5283.33, 5550.0, 5985.0, 4293.33, 5275.0, 4215.0, 5563.33, 4785.0, 5350.0, 3756.67, 3445.0, 5780.0, 3993.33, 3780.0, 3885.0, 4066.67, 5180.0, 4985.0, 4250.0, 3715.0, 4730.0, 3553.33, 3515.0, 5285.0, 3683.33, 4665.0, 4445.0, 6226.67, 3040.0, 5085.0, 4416.67, 4325.0, 5780.0, 5000.0, 4573.33, 5630.0, 3700.0, 3346.67, 5430.0, 2750.0, 4596.67, 3530.0, 3750.0, 5163.33, 3820.0, 5015.0, 3830.0, 6210.0, 3045.0, 5040.0, 4070.0, 4515.0, 5810.0, 4435.0, 2475.0, 6333.67, 6070.0, 2135.0, 3226.67, 5005.0, 2380.0, 4893.33, 4715.0, 6595.0, 3976.67, 3605.0, 4900.0, 5743.33, 5435.0, 5300.0, 5400.0, 2725.0, 3755.0, 5783.33, 4305.0, 5730.0, 3316.67, 2260.0, 3330.0, 3803.33, 2110.0, 4515.0, 5036.67, 3250.0, 3835.0, 5886.67, 4295.0, 2380.0, 3686.67, 4540.0, 5840.0, 4983.33, 5185.0, 6195.0, 3156.67, 5110.0, 4800.0, 5065.0, 4846.67, 3645.0, 4795.0, 2913.33, 2030.0, 6080.0, 3980.0, 6040.0, 4470.0, 5000.0, 5400.0, 3470.0, 4173.33, 5495.0, 5980.0, 4246.67, 3580.0, 3310.0, 3426.67, 5185.0, 2980.0, 4293.33, 6920.0, 3765.0, 2790.0, 6825.5, 2930.0, 4866.67, 5755.0, 2540.0, 3526.67, 2920.0, 3670.0, 4770.0, 5685.0, 3795.0, 2386.67, 5150.0, 3535.0, 3206.67, 4385.0, 4200.0, 2893.33, 3975.0, 3135.0, 4706.67, 5240.0, 2860.0, 3583.33, 2170.0, 5090.0, 3756.67, 4185.0, 2170.0, 2783.33, 3245.0, 2930.0, 2683.33, 3610.0, 4175.0, 5360.0, 2090.0, 2180.0, 2655.0, 4160.0, 3750.0, 3230.0, 4220.0, 3460.0, 2040.0, 3640.0, 3360.0, 2360.0, 3873.33, 1140.0, 5810.0, 4340.0, 3045.0, 3180.0, 2730.0, 2720.0, 2115.0, 3450.0, 3395.0, 2155.0, 3103.33, 3075.0, 2605.0, 3016.67, 3835.0, 2995.0, 2510.0, 2705.0, 3770.0, 3693.33, 1805.0, 4795.0, 1653.33, 3615.0, 2350.0, 2440.0, 2705.0, 2825.0, 2200.0, 3430.0, 2840.0, 2360.0, 2090.0, 1700.0, 3360.0, 1850.0, 1790.0, 2946.67, 1430.0, 2110.0, 1900.0, 1560.0, 1510.0, 3356.67, 1780.0, 2180.0, 2040.0, 2145.0, 1895.0, 2000.0, 1730.0, 2660.0, 2125.0, 2940.0, 2165.0, 2370.0, 2290.0, 1945.0, 1415.0, 1520.0, 3645.0, 2700.0, 2026.67, 1990.0, 2885.0, 1900.0, 3265.0, 1250.0, 2066.67, 2790.0, 2710.0, 2033.33, 2370.0, 1740.0, 1896.67, 3125.0, 1990.0, 2010.0, 2470.0, 3140.0, 1946.67, 3060.0, 2385.0, 1936.67, 1360.0, 1440.0, 2720.0, 2120.0, 3320.0, 1633.33, 1265.0, 1900.0, 1903.33, 1770.0, 1340.0, 1903.33, 2465.0, 2030.0, 2210.0, 1730.0, 2130.0, 2210.0, 1905.0, 1650.0, 1690.0, 3110.0, 2045.0, 2490.0, 1870.0, 2010.0, 1880.0]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3],
      "mean": [233.33, 275.0, 263.33, 430.0, 300.0, 203.33, 175.0, 276.67, 250.0, 310.0, 363.33, 335.0, 400.0, 365.0, 480.0, 403.33, 255.0, 280.0, 360.0, 235.0, 596.67, 325.0, 265.0, 373.33, 320.0, 293.33, 325.0, 625.0, 380.0, 500.0, 393.33, 500.0, 535.0, 556.67, 220.0, 363.33, 945.0, 460.0, 900.0, 350.0, 516.67, 375.0, 355.0, 546.67, 410.0, 395.0, 470.0, 360.0, 376.67, 890.0, 380.0, 396.67, 665.0, 480.0, 915.0, 325.0, 486.67, 755.0, 650.0, 435.0, 495.0, 463.33, 515.0, 663.33, 365.0, 450.0, 1280.0, 2100.0, 525.0, 433.33, 645.0, 676.67, 440.0, 725.0, 350.0, 450.0, 816.67, 705.0, 1260.0, 676.67, 1185.0, 583.33, 665.0, 1075.0, 616.67, 550.0, 433.33, 750.0, 545.0, 623.33, 455.0, 435.0, 636.67, 505.0, 1133.33, 640.0, 625.0, 553.33, 420.0, 806.67, 620.0, 815.0, 1043.33, 1425.0, 1643.33, 895.0, 505.0, 773.33, 945.0, 1070.0, 430.0, 545.0, 506.67, 960.0, 775.0, 886.67, 785.0, 680.0, 800.0, 720.0, 1256.67, 675.0, 636.67, 630.0, 835.0, 556.67, 680.0, 726.67, 800.0, 880.0, 913.33, 1295.0, 443.33, 1440.0, 420.0, 840.0, 745.0, 660.0, 766.67, 700.0, 1310.0, 590.0, 1695.0, 893.33, 820.0, 853.33, 775.0, 525.0, 720.0, 965.0, 990.0, 665.0, 765.0, 910.0, 1070.0, 950.0, 716.67, 875.0, 453.33, 585.0, 425.0, 576.67, 700.0, 856.67, 775.0, 1410.0, 646.67, 1275.0, 1086.67, 705.0, 550.0, 853.33, 1180.0, 740.0, 980.0, 685.0, 1473.33, 990.0, 530.0, 1153.33, 795.0, 906.67, 1180.0, 825.0, 1266.67, 960.0, 650.0, 720.0, 615.0, 1136.67, 800.0, 1210.0, 790.0, 775.0, 1366.67, 865.0, 1363.33, 1250.0, 585.0, 716.67, 1080.0, 1180.0, 853.33, 650.0, 740.0, 940.0, 700.0, 1103.33, 765.0, 1576.67, 760.0, 720.0, 540.0, 745.0, 803.33, 1675.0, 890.0, 963.33, 1055.0, 713.33, 975.0, 1485.0, 733.33, 590.0, 955.0, 730.0, 885.0, 1506.67, 675.0, 920.0, 996.67, 1045.0, 826.67, 1395.0, 720.0, 1243.33, 595.0, 960.0, 945.0, 940.0, 1503.33, 705.0, 970.0, 685.0, 955.0, 763.33, 1590.0, 850.0, 730.0, 1045.0, 756.67, 1075.0, 970.0, 1100.0, 1465.0, 986.67, 845.0, 1295.0, 943.33, 920.0, 886.67, 1125.0, 780.0, 990.0, 1105.0, 863.33, 1685.0, 1385.0, 870.0, 1430.0, 660.0, 1620.0, 810.0, 1333.33, 1500.0, 1100.0, 913.33, 675.0, 1070.0, 985.0, 1355.0, 1396.67, 1770.0, 716.67, 1315.0, 725.0, 1220.0, 2340.0, 1135.0, 1133.33, 1080.0, 1103.33, 825.0, 1485.0, 1113.33, 1335.0, 1450.0, 1320.0, 1360.0, 920.0, 1035.0, 996.67, 1075.0, 865.0, 1083.33, 925.0, 1053.33, 880.0, 1110.0, 1113.33, 1480.0, 710.0, 1963.33, 810.0, 1413.33, 1450.0, 1230.0, 1156.67, 1040.0, 966.67, 1525.0, 1885.0, 1326.67, 1005.0, 1006.67, 1215.0, 1285.0, 1573.33, 2065.0, 2360.0, 890.0, 710.0, 1226.67, 1220.0, 1135.0, 840.0, 1355.0, 1090.0, 1545.0, 880.0, 1150.0, 705.0, 1110.0, 1185.0, 670.0, 1570.0, 1160.0, 1200.0, 1150.0, 790.0, 1136.67, 1500.0, 1113.33, 935.0, 740.0, 850.0, 1650.0, 1405.0, 1683.33, 1325.0, 870.0, 1040.0, 1190.0, 1950.0, 1160.0, 1140.0, 1000.0, 1230.0, 1276.67, 1115.0, 1693.33, 1180.0, 735.0, 846.67, 1360.0, 1363.33, 2330.0, 1850.0, 1233.33, 1140.0, 1305.0, 1863.33, 2005.0, 2330.0, 1110.0, 1315.0, 1666.67, 1500.0, 1213.33, 1995.0, 1000.0, 1143.33, 1050.0, 1903.33, 1420.0, 1580.0, 1260.0, 1545.0, 1023.33, 1500.0, 1250.0, 1246.67, 1480.0, 1480.0, 1480.0, 1420.0, 1813.33, 1845.0, 1130.0, 1670.0, 1430.0, 1670.0, 1890.0, 1175.0, 1706.67, 1335.0, 1950.0, 1465.0, 2165.0, 1423.33, 2160.0, 1796.67, 1630.0, 945.0, 2513.33, 2030.0, 1235.0, 1460.0, 3010.0, 1283.33, 1535.0, 1760.0, 1636.67, 955.0, 1656.67, 1125.0, 1735.0, 1286.67, 3195.0, 1476.67, 1350.0, 935.0, 2696.67, 1675.0, 1250.0, 1610.0, 1505.0, 1886.67, 1300.0, 1535.0, 1963.33, 1410.0, 1296.67, 1450.0, 2085.0, 1586.67, 1170.0, 1493.33, 1960.0, 1420.0, 1470.0, 1200.0, 1936.67, 2000.0, 2210.0, 1543.33, 2000.0, 1130.0, 1213.33, 1625.0, 2270.0, 1060.0, 1285.0, 1276.67, 1235.0, 2380.0, 1065.0, 1250.0, 1106.67, 1215.0, 1330.0, 1625.0, 1905.0, 1433.33, 1575.0, 1893.33, 1940.0, 1605.0, 1340.0, 1765.0, 1270.0, 1673.33, 1125.0, 1650.0, 1595.0, 1315.0, 1603.33, 1395.0, 1376.67, 1355.0, 1885.0, 2423.33, 1335.0, 1696.67, 1595.0, 1210.0, 1566.67, 1915.0, 2413.33, 2440.0, 1655.0, 2213.33, 1950.0, 1770.0, 2120.0, 1805.0, 1783.33, 1430.0, 2095.0, 1290.0, 1540.0, 1630.0, 1355.0, 1405.0, 1260.0, 1700.0, 1763.33, 1700.0, 2175.0, 1633.33, 2005.0, 1323.33, 1680.0, 1525.0, 2193.33, 1515.0, 2290.0, 1506.67, 2110.0, 2113.33, 2205.0, 1685.0, 1766.67, 3015.0, 1846.67, 2780.0, 1645.0, 1846.67, 2345.0, 1720.0, 2740.0, 1940.0, 2063.33, 1990.0, 1690.0, 2275.0, 2275.0, 1730.0, 1645.0, 1945.0, 2590.0, 1900.0, 2140.0, 2595.0, 1340.0, 2183.33, 1750.0, 1740.0, 1645.0, 3445.0, 1630.0, 2270.0, 1586.67, 1740.0, 1870.0, 2536.67, 1865.0, 1735.0, 1386.67, 1995.0, 2366.67, 1805.0, 1295.0, 1666.67, 1940.0, 1863.33, 1890.0, 2330.0, 2446.67, 2735.0, 2543.33, 1560.0, 1915.0, 1710.0, 1755.0, 2603.33, 2510.0, 2415.0, 1970.0, 1880.0, 2495.0, 2483.33, 2325.0, 1823.33, 2470.0, 2285.0, 1720.0, 2690.0, 2040.0, 1990.0, 2745.0, 2096.67, 2330.0, 2210.0, 1300.0, 2290.0, 2506.67, 2120.0, 1956.67, 3030.0, 3085.0, 2210.0, 2060.0, 1835.0, 2166.67, 2545.0, 2920.0, 1500.0, 2195.0, 2556.67, 1735.0, 2283.33, 1275.0, 2010.0, 2290.0, 1835.0, 2063.33, 1715.0, 2675.0, 2270.0, 1865.0, 2240.0, 1625.0, 2405.0, 2750.0, 2435.0, 2510.0, 1736.67, 1980.0, 1830.0, 2910.0, 2145.0, 2386.67, 3045.0, 2326.67, 2440.0, 2890.0, 1750.0, 2485.0, 2193.33, 2590.0, 2515.0, 1496.67, 3000.0, 2320.0, 3660.0, 1880.0, 1740.0, 2490.0, 2620.0, 2740.0, 2065.0, 2030.0, 2410.0, 2075.0, 2020.0, 3070.0, 2410.0, 2135.0, 1980.0, 2583.33, 2275.0, 2923.33, 2725.0, 1770.0, 2916.67, 2055.0, 3040.0, 2775.0, 2665.0, 2403.33, 2165.0, 2920.0, 2676.67, 1795.0, 1963.33, 2105.0, 1885.0, 2173.33, 2310.0, 3013.33, 2620.0, 2050.0, 2330.0, 2305.0, 2010.0, 2555.0, 2050.0, 1820.0, 2105.0, 2503.33, 3040.0, 1990.0, 2956.67, 2055.0, 1940.0, 3426.67, 1860.0, 1943.33, 3800.0, 4500.0, 3080.0, 2790.0, 2286.67, 3865.0, 1915.0, 2280.0, 3065.0, 2196.67, 1770.0, 2265.0, 1313.33, 1755.0, 3170.0, 2583.33, 2585.0, 2086.67, 4050.0, 1810.0, 1690.0, 2015.0, 2153.33, 3465.0, 2220.0, 3406.67, 2035.0, 2153.33, 2620.0, 4035.0, 2666.67, 2820.0, 2830.0, 2855.0, 3175.0, 2313.33, 2715.0, 3100.0, 2816.67, 2075.0, 2250.0, 2305.0, 2175.0, 2940.0, 2735.0, 2486.67, 2180.0, 1865.0, 3453.33, 2610.0, 2686.67, 4055.0, 2740.0, 2946.67, 1825.0, 2223.33, 2120.0, 2365.0, 2623.33, 2405.0, 2270.0, 2846.67, 2665.0, 2213.33, 2435.0, 2475.0, 3233.33, 3300.0, 2400.0, 3030.0, 2790.0, 2790.0, 3430.0, 3316.67, 2315.0, 2370.0, 1913.33, 2330.0, 2066.67, 2355.0, 2190.0, 3196.67, 1980.0, 3145.0, 2656.67, 1995.0, 2640.0, 1815.0, 2510.0, 2650.0, 2760.0, 2753.33, 1565.0, 2310.0, 2336.67, 2190.0, 2406.67, 1885.0, 2025.0, 2336.67, 2840.0, 2240.0, 1850.0, 2130.0, 2336.67, 2180.0, 2680.0, 3040.0, 4365.0, 2786.67, 2605.0, 2770.0, 2160.0, 2180.0, 2133.33, 1695.0, 2720.0, 2216.67, 2920.0, 2666.67, 2015.0, 2935.0, 2196.67, 3250.0, 2476.67, 2855.0, 2025.0, 2816.67, 2260.0, 1695.0, 3343.33, 1870.0, 2553.33, 2035.0, 1810.0, 3403.33, 2570.0, 2106.67, 3565.0, 2925.0, 2620.0, 2915.0, 2736.67, 4145.0, 1940.0, 1966.67, 6155.0, 2070.0, 2363.33, 3505.0, 2386.67, 2280.0, 3080.0, 2053.33, 3700.0, 1963.33, 2145.0, 1795.0, 1810.0, 2595.0, 2356.67, 1785.0, 1745.0, 2313.33, 2620.0, 1693.33, 2490.0, 1870.0, 2400.0, 1910.0, 2245.0, 3193.33, 2685.0, 2863.33, 2335.0, 3680.0, 2550.0, 2235.0, 2666.67, 2445.0, 2060.0, 3330.0, 2835.0, 2316.67, 2970.0, 1905.0, 3056.67, 2420.0, 1863.33, 1405.0, 2210.0, 4440.0, 2405.0, 2670.0, 4036.67, 2430.0, 3120.0, 2150.0, 2445.0, 2426.67, 1785.0, 3183.33, 1920.0, 2500.0, 2493.33, 2060.0, 1726.67, 2420.0, 3040.0, 1963.33, 2130.0, 1970.0, 1975.0, 2115.0, 3003.33, 3220.0, 2090.0, 2463.33, 1835.0, 2463.33, 2215.0, 1765.0, 2060.0, 4385.0, 2906.67, 1950.0, 1670.0, 2646.67, 1680.0, 2730.0, 2265.0, 1815.0, 2453.33, 2355.0, 1853.33, 2290.0, 2080.0, 1946.67, 1945.0, 1955.0, 2576.67, 2155.0, 2346.67, 2420.0, 1750.0, 2336.67, 2015.0, 3256.67, 2340.0, 1725.0, 2003.33, 3330.0, 1903.33, 1595.0, 2595.0, 2776.67, 2150.0, 2073.33, 2870.0, 2830.0, 3006.67, 1450.0, 2050.0, 2423.33, 1595.0, 2010.0, 3450.0, 1720.0, 2176.67, 1730.0, 2366.67, 3415.0, 1445.0, 2136.67, 2160.0, 2666.67, 1875.0, 2495.0, 1236.67, 2090.0, 1330.0]
    },
    {
      "frames": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 0.9, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.1, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.2, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.3, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.4, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.6, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.7, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.8, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 1.9, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.1, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.2, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.3, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.4, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.6, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.7, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.8, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 2.9, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.0, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.1, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.2, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.3, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.4, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.5, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.6, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.7, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.8, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 3.9, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.1, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.2, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.3, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.4, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.5, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.6, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.7, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.8, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 4.9, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.1, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.2, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.3, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.4, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.5, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.6, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.7, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.8, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 5.9, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.0, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.1, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.2, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.3, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.4, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.5, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.6, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.7, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.8, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 6.9, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.1, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.2, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.3, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.4, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.5, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.6, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.7, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.8, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 7.9, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.0, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.1, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.2, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.3, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.4, 8.5, 8.5, 8.5, 8.5],
      "mean": [180.0, 250.0, 275.0, 210.0, 260.0, 245.0, 290.0, 250.0, 290.0, 346.67, 300.0, 225.0, 376.67, 505.0, 540.0, 605.0, 450.0, 325.0, 310.0, 360.0, 370.0, 535.0, 513.33, 540.0, 670.0, 310.0, 790.0, 365.0, 555.0, 480.0, 710.0, 675.0, 493.33, 620.0, 505.0, 363.33, 655.0, 815.0, 603.33, 575.0, 460.0, 505.0, 693.33, 420.0, 350.0, 556.67, 570.0, 390.0, 516.67, 580.0, 260.0, 623.33, 425.0, 510.0, 265.0, 586.67, 335.0, 750.0, 526.67, 575.0, 740.0, 346.67, 530.0, 830.0, 376.67, 830.0, 375.0, 523.33, 610.0, 640.0, 1125.0, 500.0, 885.0, 485.0, 473.33, 540.0, 610.0, 510.0, 515.0, 445.0, 720.0, 640.0, 430.0, 475.0, 930.0, 550.0, 685.0, 533.33, 615.0, 500.0, 610.0, 350.0, 860.0, 593.33, 470.0, 380.0, 565.0, 383.33, 1010.0, 735.0, 596.67, 520.0, 620.0, 450.0, 375.0, 1075.0, 910.0, 745.0, 780.0, 480.0, 573.33, 385.0, 590.0, 883.33, 885.0, 715.0, 483.33, 1000.0, 735.0, 550.0, 680.0, 585.0, 570.0, 425.0, 645.0, 535.0, 836.67, 1260.0, 970.0, 566.67, 995.0, 380.0, 670.0, 750.0, 425.0, 556.67, 1120.0, 585.0, 1190.0, 506.67, 1150.0, 680.0, 903.33, 695.0, 890.0, 1340.0, 730.0, 1750.0, 1180.0, 1045.0, 955.0, 1345.0, 1073.33, 635.0, 660.0, 1146.67, 915.0, 550.0, 1166.67, 1425.0, 1100.0, 1280.0, 830.0, 930.0, 1225.0, 686.67, 785.0, 830.0, 1316.67, 770.0, 1505.0, 1173.33, 745.0, 775.0, 673.33, 1590.0, 710.0, 1380.0, 520.0, 895.0, 1740.0, 940.0, 665.0, 1175.0, 1146.67, 1270.0, 815.0, 1003.33, 1480.0, 845.0, 1153.33, 1650.0, 600.0, 510.0, 1256.67, 1150.0, 750.0, 1406.67, 1415.0, 1140.0, 793.33, 505.0, 1185.0, 1050.0, 1955.0, 1390.0, 1430.0, 1526.67, 875.0, 965.0, 1503.33, 1390.0, 1960.0, 940.0, 1070.0, 780.0, 1370.0, 1315.0, 1215.0, 965.0, 1460.0, 2895.0, 1815.0, 1050.0, 1000.0, 985.0, 2153.33, 615.0, 645.0, 863.33, 1235.0, 1695.0, 1070.0, 1013.33, 800.0, 1240.0, 916.67, 1170.0, 1215.0, 936.67, 1225.0, 990.0, 1096.67, 1360.0, 860.0, 1240.0, 1090.0, 865.0, 1295.0, 1546.67, 1445.0, 995.0, 986.67, 910.0, 1340.0, 1373.33, 1605.0, 865.0, 1156.67, 860.0, 1515.0, 1125.0, 1096.67, 1435.0, 1455.0, 863.33, 1475.0, 1445.0, 1243.33, 1345.0, 1030.0, 823.33, 1725.0, 1265.0, 1245.0, 2610.0, 1810.0, 1200.0, 1456.67, 1310.0, 1075.0, 1246.67, 1335.0, 1160.0, 1486.67, 1875.0, 1495.0, 1605.0, 1403.33, 1300.0, 3120.0, 1356.67, 1345.0, 1845.0, 1220.0, 890.0, 1560.0, 1333.33, 795.0, 1015.0, 1550.0, 2490.0, 1200.0, 2850.0, 1100.0, 1500.0, 2135.0, 1680.0, 3240.0, 2050.0, 1690.0, 935.0, 1380.0, 1323.33, 935.0, 1110.0, 2120.0, 1213.33, 860.0, 1100.0, 1326.67, 2415.0, 1255.0, 860.0, 1455.0, 790.0, 1383.33, 2415.0, 1575.0, 1665.0, 1163.33, 1510.0, 1910.0, 1776.67, 2115.0, 1820.0, 1623.33, 1580.0, 645.0, 1393.33, 1355.0, 2095.0, 1705.0, 1156.67, 2160.0, 1830.0, 1436.67, 995.0, 1100.0, 2253.33, 1725.0, 1825.0, 1256.67, 1265.0, 1195.0, 1383.33, 1075.0, 1495.0, 2885.0, 1566.67, 1790.0, 2650.0, 1283.33, 1390.0, 935.0, 1630.0, 1100.0, 1445.0, 1466.67, 2195.0, 1760.0, 2105.0, 1313.33, 2655.0, 1570.0, 2356.67, 3885.0, 2080.0, 1493.33, 2175.0, 1720.0, 2110.0, 2015.0, 2005.0, 1520.0, 1136.67, 1075.0, 1660.0, 1883.33, 1770.0, 1910.0, 993.33, 1785.0, 1225.0, 1456.67, 1785.0, 3015.0, 1380.0, 2133.33, 2820.0, 2875.0, 1820.0, 2365.0, 1360.0, 1556.67, 1635.0, 3030.0, 1793.33, 2115.0, 1770.0, 2235.0, 1556.67, 890.0, 1405.0, 2276.67, 1835.0, 2235.0, 2313.33, 1750.0, 1350.0, 1746.67, 1445.0, 2050.0, 1853.33, 2680.0, 1745.0, 2705.0, 2110.0, 1200.0, 1895.0, 2290.0, 2255.0, 2150.0, 1666.67, 1570.0, 2410.0, 1530.0, 915.0, 3495.0, 1690.0, 2406.67, 2155.0, 1180.0, 1876.67, 2140.0, 2075.0, 1856.67, 1950.0, 1810.0, 3123.33, 1290.0, 2235.0, 2790.0, 1613.33, 1875.0, 3210.0, 2520.0, 1560.0, 2090.0, 1393.33, 1290.0, 2485.0, 3450.0, 2070.0, 2170.0, 1730.0, 2986.67, 2885.0, 2580.0, 1970.0, 1605.0, 1525.0, 2436.67, 2010.0, 2345.0, 2276.67, 2590.0, 2135.0, 1450.0, 1880.0, 1475.0, 2030.0, 2466.67, 2165.0, 2095.0, 2470.0, 1445.0, 1890.0, 2060.0, 1910.0, 1550.0, 2656.67, 2190.0, 2455.0, 2400.0, 2646.67, 2920.0, 2485.0, 2993.33, 2515.0, 3830.0, 2343.33, 2710.0, 2885.0, 1966.67, 2085.0, 1530.0, 2590.0, 2660.0, 2040.0, 2795.0, 2100.0, 1805.0, 2190.0, 2216.67, 2120.0, 2800.0, 3540.0, 2560.0, 2380.0, 3395.0, 2200.0, 2010.0, 2865.0, 2173.33, 2565.0, 2580.0, 3290.0, 3315.0, 3395.0, 1936.67, 3905.0, 3130.0, 2996.67, 1760.0, 2465.0, 2100.0, 2150.0, 3920.0, 3345.0, 3436.67, 3300.0, 3025.0, 2390.0, 2810.0, 1940.0, 2480.0, 3650.0, 3270.0, 2295.0, 4380.0, 3995.0, 2195.0, 4040.0, 2415.0, 2115.0, 3096.67, 2155.0, 2880.0, 2920.0, 2390.0, 3215.0, 5460.0, 3453.33, 2720.0, 2545.0, 3283.33, 3150.0, 2165.0, 4453.33, 3785.0, 2975.0, 2746.67, 1940.0, 3140.0, 2680.0, 2860.0, 3415.0, 2240.0, 3766.67, 3345.0, 3570.0, 2996.67, 3920.0, 3405.0, 3536.67, 3720.0, 3030.0, 3063.33, 3990.0, 3655.0, 3580.0, 3526.67, 4585.0, 2695.0, 3846.67, 4620.0, 3570.0, 2870.0, 4215.0, 3575.0, 3683.33, 2650.0, 3210.0, 3615.0, 3813.33, 4160.0, 2475.0, 5576.67, 4855.0, 3520.0, 4403.33, 5060.0, 4050.0, 4546.67, 3430.0, 2340.0, 3585.0, 2673.33, 3395.0, 4655.0, 4023.33, 1930.0, 3095.0, 3383.33, 4375.0, 3520.0, 4766.67, 2630.0, 4205.0, 3205.0, 4203.33, 5045.0, 3445.0, 3036.67, 3760.0, 4335.0, 3300.0, 4150.0, 4145.0, 3440.0, 3225.0, 4505.0, 3675.0, 3273.33, 4215.0, 5355.0, 3916.67, 6185.0, 5670.0, 4296.67, 3845.0, 3185.0, 3873.33, 3085.0, 4500.0, 2743.33, 2890.0, 4110.0, 4150.0, 4200.0, 2815.0, 3890.0, 3316.67, 3895.0, 4225.0, 3360.0, 4685.0, 3880.0, 4106.67, 3645.0, 3535.0, 4410.0, 3386.67, 5130.0, 3115.0, 5306.67, 2980.0, 3455.0, 4046.67, 4115.0, 4625.0, 4063.33, 2695.0, 2705.0, 4085.0, 4343.33, 4775.0, 4325.0, 3136.67, 4565.0, 3870.0, 3443.33, 6590.0, 5405.0, 5180.0, 4720.0, 4960.0, 5925.0, 4576.67, 5655.0, 4480.0, 4306.67, 4735.0, 5055.0, 5220.0, 4660.0, 3605.0, 3746.67, 3750.0, 4385.0, 3300.0, 4320.0, 4155.0, 4510.0, 5823.33, 5405.0, 4875.0, 4530.0, 4190.0, 3930.0, 3473.33, 4495.0, 3775.0, 4536.67, 4360.0, 5850.0, 4360.0, 6136.67, 3455.0, 4395.0, 4346.67, 4630.0, 5890.0, 4450.0, 4315.0, 3390.0, 5446.67, 3490.0, 4175.0, 9840.5, 3953.33, 3085.0, 6220.0, 3630.0, 7745.0, 4520.0, 4840.0, 5565.0, 3095.0, 5033.33, 5800.0, 3520.0, 5025.0, 3546.67, 4120.0, 3080.0, 5380.0, 4865.0, 2505.0, 4870.0, 5765.0, 4330.0, 7076.67, 3210.0, 2895.0, 4510.0, 3560.0, 4685.0, 2090.0, 3823.33, 2820.0, 4985.0, 4226.67, 4670.0, 5030.0, 4573.33, 4020.0, 5090.0, 4593.33, 3010.0, 2895.0, 2980.0, 5253.33, 5840.0, 5140.0, 6186.67, 8060.5, 4115.0, 3903.33, 4705.0, 6770.0, 3390.0, 4725.0, 5135.0, 4925.0, 4276.67, 2435.0, 5150.0, 4930.0, 3290.0, 3025.0, 6026.67, 3235.0, 2765.0, 4396.67, 4295.0, 6655.0, 4790.0, 4526.67, 3070.0, 4025.0, 3223.33, 4290.0, 4260.0, 4330.0, 4310.0, 3490.0, 3740.0, 6220.0, 7085.5, 4440.0, 3353.33, 6060.0, 2960.0, 5106.67, 4600.0, 4345.0, 4086.67, 4500.0, 2320.0, 3290.0, 2950.0, 3440.0, 4073.33, 3820.0, 5935.0, 4290.0, 3330.0, 3720.0, 6210.0, 4036.67, 4400.0, 3900.0, 4553.33, 6410.0, 4510.0, 3840.0, 2580.0, 3070.0, 3885.0, 4643.33, 4305.0, 3920.0, 4103.33, 4160.0, 3665.0, 3986.67, 4775.0, 5270.0, 2900.0, 4145.0, 5755.0, 3270.0, 4713.33, 3410.0, 4020.0, 3166.67, 2610.0, 4370.0, 5153.33, 3280.0, 4865.0, 3103.33, 4285.0, 4495.0, 2865.0, 3446.67, 3205.0, 2185.0, 3486.67, 2735.0, 4640.0, 4160.0, 2495.0, 4335.0, 4040.0, 3655.0, 2590.0, 3106.67, 2775.0, 3070.0, 1820.0, 2963.33, 2070.0, 2010.0, 3383.33, 2430.0, 2580.0, 2870.0, 3135.0, 3025.0, 2803.33, 2425.0, 1780.0, 3505.0, 3860.0, 3295.0, 3430.0, 2006.67, 3120.0, 3105.0, 1836.67, 2305.0, 2700.0, 1593.33, 1860.0, 1935.0, 2050.0, 2926.67, 2325.0, 1990.0, 2626.67, 1350.0, 3320.0, 2690.0, 2260.0, 1925.0, 2083.33, 1750.0, 1425.0, 2925.0, 1896.67, 2105.0, 2440.0, 1963.33, 2230.0, 1970.0, 2723.33, 5815.0, 2620.0, 2710.0, 3150.0, 1825.0, 2686.67, 1925.0, 4270.0, 1780.0, 2386.67, 3085.0, 2985.0, 2236.67, 2010.0, 1985.0, 2060.0, 2300.0, 1565.0, 2160.0, 3425.0, 2230.0, 2415.0, 2316.67, 1650.0, 1255.0, 1380.0, 1940.0, 1825.0, 1400.0, 2085.0, 1180.0, 1310.0, 1845.0, 1665.0, 2235.0, 1580.0, 1210.0, 1310.0, 1146.67, 1595.0, 750.0, 1880.0, 1475.0, 2275.0, 1263.33, 1705.0, 1115.0, 1010.0, 990.0, 575.0, 2305.0, 2280.0, 1360.0, 1020.0, 2110.0, 1870.0, 330.0, 1636.67, 2270.0, 1520.0, 1260.0]
    }
  ]
}


==> anc/pseudocode.py <==
# Lint as: python3
"""Pseudocode description of the MuZero algorithm."""
# pylint: disable=unused-argument
# pylint: disable=missing-docstring
# pylint: disable=g-explicit-length-test

import collections
import math
import random
import typing
from typing import Dict, List, Optional

import dataclasses
import haiku as hk
import jax
import jax.numpy as jnp
import numpy
import optax

##########################
####### Helpers ##########

MAXIMUM_FLOAT_VALUE = float('inf')

KnownBounds = collections.namedtuple('KnownBounds', ['min', 'max'])


class MinMaxStats(object):
  """A class that holds the min-max values of the tree."""

  def __init__(self):
    self.maximum = -MAXIMUM_FLOAT_VALUE
    self.minimum = MAXIMUM_FLOAT_VALUE

  def update(self, value: float):
    self.maximum = max(self.maximum, value)
    self.minimum = min(self.minimum, value)

  def normalize(self, value: float) -> float:
    if self.maximum > self.minimum:
      # We normalize only when we have set the maximum and minimum values.
      return (value - self.minimum) / (self.maximum - self.minimum)
    return value


def visit_softmax_temperature(num_moves, training_steps):
  if training_steps < 500e3:
    return 1.0
  elif training_steps < 750e3:
    return 0.5
  else:
    return 0.25


class MuZeroConfig(object):

  def __init__(self, action_space_size: int, max_moves: int, discount: float,
               dirichlet_alpha: float, num_simulations: int, td_steps: int,
               num_actors: int):
    ### Self-Play
    self.action_space_size = action_space_size
    self.num_actors = num_actors

    self.visit_softmax_temperature_fn = visit_softmax_temperature
    self.max_moves = max_moves
    self.num_simulations = num_simulations
    self.discount = discount

    # Root prior exploration noise.
    self.root_dirichlet_alpha = dirichlet_alpha
    self.root_exploration_fraction = 0.25

    # UCB formula
    self.pb_c_base = 19652
    self.pb_c_init = 1.25

    ### Training
    self.training_steps = int(1000e3)
    self.checkpoint_interval = 500
    self.window_size = int(1e6)
    self.batch_size = 1024
    self.num_unroll_steps = 5
    self.td_steps = td_steps

    # Cosine learning rate schedule with decoupled weight decay.
    self.lr_init = 1e-4
    self.weight_decay = 1e-4

    # Reanalyse fraction controls the trade-off between environment interactions
    # and running search on stored data.
    # 0.0 corresponds to only environment intercations, 1.0 to the full offline
    # case.
    self.reanalyse_fraction = 1.0

  def new_game(self):
    return Game(self.action_space_size, self.discount, Environment())


def make_atari_config() -> MuZeroConfig:

  return MuZeroConfig(
      action_space_size=18,
      max_moves=27000,  # Half an hour at action repeat 4.
      discount=0.997,
      dirichlet_alpha=0.25,
      num_simulations=50,
      td_steps=5,
      num_actors=350)


class Action(object):

  def __init__(self, index: int):
    self.index = index

  def __hash__(self):
    return self.index

  def __eq__(self, other):
    return self.index == other.index

  def __gt__(self, other):
    return self.index > other.index


class Player(object):
  pass


class Node(object):

  def __init__(self, prior: float):
    self.visit_count = 0
    self.to_play = -1
    self.prior = prior
    self.value_sum = 0
    self.children = {}
    self.hidden_state = None
    self.reward = 0

  def expanded(self) -> bool:
    return len(self.children) > 0

  def value(self) -> float:
    if self.visit_count == 0:
      return 0
    return self.value_sum / self.visit_count


class ActionHistory(object):
  """Simple history container used inside the search.

  Only used to keep track of the actions executed.
  """

  def __init__(self, history: List[Action], action_space_size: int):
    self.history = list(history)
    self.action_space_size = action_space_size

  def clone(self):
    return ActionHistory(self.history, self.action_space_size)

  def add_action(self, action: Action):
    self.history.append(action)

  def last_action(self) -> Action:
    return self.history[-1]

  def action_space(self) -> List[Action]:
    return [Action(i) for i in range(self.action_space_size)]

  def to_play(self) -> Player:
    return Player()


class Environment(object):
  """The environment MuZero is interacting with."""

  def step(self, action) -> float:
    return 0


class Game(object):
  """A single episode of interaction with the environment."""

  def __init__(self, action_space_size: int, discount: float,
               env: Optional[Environment]):
    self.environment = env
    self.history = []
    self.rewards = []
    self.child_visits = []
    self.root_values = []
    self.action_space_size = action_space_size
    self.discount = discount

  def terminal(self) -> bool:
    # Game specific termination rules.
    pass

  def legal_actions(self) -> List[Action]:
    # Game specific calculation of legal actions.
    return []

  def apply(self, action: Action):
    if self.environment:
      reward = self.environment.step(action)
      self.rewards.append(reward)
    self.history.append(action)

  def store_search_statistics(self, root: Node):
    sum_visits = sum(child.visit_count for child in root.children.values())
    action_space = (Action(index) for index in range(self.action_space_size))
    self.child_visits.append([
        root.children[a].visit_count / sum_visits if a in root.children else 0
        for a in action_space
    ])
    self.root_values.append(root.value())

  def make_image(self, state_index: int):
    # Game specific feature planes.
    return []

  def make_target(self, state_index: int, num_unroll_steps: int, td_steps: int,
                  to_play: Player):
    # The value target is the discounted root value of the search tree N steps
    # into the future, plus the discounted sum of all rewards until then.
    targets = []
    for current_index in range(state_index, state_index + num_unroll_steps + 1):
      bootstrap_index = current_index + td_steps
      if bootstrap_index < len(self.root_values):
        value = self.root_values[bootstrap_index] * self.discount**td_steps
      else:
        value = 0

      for i, reward in enumerate(self.rewards[current_index:bootstrap_index]):
        value += reward * self.discount**i  # pytype: disable=unsupported-operands

      if current_index > 0 and current_index <= len(self.rewards):
        last_reward = self.rewards[current_index - 1]
      else:
        last_reward = None

      if current_index < len(self.root_values):
        targets.append((value, last_reward, self.child_visits[current_index]))
      else:
        # States past the end of games are treated as absorbing states.
        targets.append((0, last_reward, []))
    return targets

  def to_play(self) -> Player:
    return Player()

  def action_history(self) -> ActionHistory:
    return ActionHistory(self.history, self.action_space_size)

  def is_reanalyse(self) -> bool:
    return self.environment is None


class StoredGame(Game):
  """A stored Game that can be used for reanalyse."""

  def __init__(self, game: Game):
    super().__init__(game.action_space_size, game.discount, env=None)
    self._stored_history = game.history
    self._stored_rewards = game.rewards

  def terminal(self) -> bool:
    return not self._stored_history

  def apply(self, action: Action):
    # Ignore the action, instead replay the stored data.
    del action
    self.rewards.append(self._stored_rewards.pop(0))
    self.history.append(self._stored_history.pop(0))


class ReplayBuffer(object):

  def __init__(self, config: MuZeroConfig):
    self.window_size = config.window_size
    self.batch_size = config.batch_size
    self.buffer = []

  def save_game(self, game):
    if len(self.buffer) > self.window_size:
      self.buffer.pop(0)
    self.buffer.append(game)

  def sample_batch(self, num_unroll_steps: int, td_steps: int):
    games = [self.sample_game() for _ in range(self.batch_size)]
    game_pos = [(g, self.sample_position(g)) for g in games]
    return [(g.make_image(i), g.history[i:i + num_unroll_steps],
             g.make_target(i, num_unroll_steps, td_steps, g.to_play()))
            for (g, i) in game_pos]

  def sample_game(self) -> Game:
    # Sample game from buffer either uniformly or according to some priority.
    return self.buffer[0]

  def sample_position(self, game) -> int:
    # Sample position from game either uniformly or according to some priority.
    return -1


class ReanalyseBuffer(object):

  def __init__(self):
    self._games = []

  def save_game(self, game: Game):
    """Saves a new game to the reanalyse buffer, to be reanalysed later."""

  def sample_game(self) -> Game:
    """Samples a game that should be reanalysed."""
    games = random.choices(
        self._games, weights=[len(g.history) for g in self._games], k=1)
    return StoredGame(games[0])


class DemonstrationBuffer(ReanalyseBuffer):
  """A reanlayse buffer of a fixed set of demonstrations.

  Can be used to learn from existing policies, human demonstrations or for
  Offline RL.
  """

  def __init__(self, demonstrations: List[Game]):
    super().__init__()
    self._games.extend(demonstrations)


class MostRecentBuffer(ReanalyseBuffer):
  """A reanalyse buffer that keeps the most recent games to reanalyse."""

  def __init__(self, capacity: int):
    super().__init__()
    self._capacity = capacity

  def save_game(self, game: Game):
    self._games.append(game)
    while sum(len(g.history) for g in self._games):
      self._games.pop(0)


class HighestRewardBuffer(ReanalyseBuffer):
  """A reanalyse buffer that keeps games with highest rewards to reanalyse."""

  def __init__(self, capacity: int):
    super().__init__()
    self._capacity = capacity

  def save_game(self, game: Game):
    self._games.append(game)
    while sum(len(g.history) for g in self._games):
      self._games.sort(key=lambda g: sum(g.rewards), reverse=True)
      self._games.pop()


class NetworkOutput(typing.NamedTuple):
  value: float
  reward: float
  policy_logits: Dict[Action, float]
  hidden_state: List[float]


class Network(object):

  def __init__(self, params: hk.Params = None, state: hk.State = None):
    pass

  def initial_inference(self, image) -> NetworkOutput:
    # representation + prediction function
    return NetworkOutput(0, 0, {}, [])

  def recurrent_inference(self, hidden_state, action) -> NetworkOutput:
    # dynamics + prediction function
    return NetworkOutput(0, 0, {}, [])

  def get_weights(self):
    # Returns the weights of this network.
    return []

  def training_steps(self) -> int:
    # How many steps / batches the network has been trained for.
    return 0


class SharedStorage(object):

  def __init__(self):
    self._networks = {}

  def latest_network(self) -> Network:
    if self._networks:
      return self._networks[max(self._networks.keys())]
    else:
      # policy -> uniform, value -> 0, reward -> 0
      return make_uniform_network()

  def save_network(self, step: int, network: Network):
    self._networks[step] = network


def bernoulli(p: float) -> bool:
  return random.random() < p


@dataclasses.dataclass
class GenerationStats:
  total_states: int = 0
  max_episode_length: int = 0
  mean_episode_length: Optional[float] = None

  def episode_length(self):
    if self.mean_episode_length is None:
      return self.max_episode_length
    else:
      return self.mean_episode_length


class ActingStats(object):

  def __init__(self, config: MuZeroConfig):
    self._reanalyse_fraction = config.reanalyse_fraction
    self._fresh = GenerationStats()
    self._reanalysed = GenerationStats()

  def state_added(self, game: Game):
    stats = self._get_stats(game.is_reanalyse())
    stats.total_states += 1
    stats.max_episode_length = max(stats.max_episode_length, len(game.history))

  def game_finished(self, game: Game):
    stats = self._get_stats(game.is_reanalyse())
    if stats.mean_episode_length is None:
      stats.mean_episode_length = len(game.history)
    else:
      alpha = 0.01
      stats.mean_episode_length = alpha * len(
          game.history) + (1 - alpha) * stats.mean_episode_length

  def should_reanalyse(self) -> bool:
    # Overshoot slightly to approach desired fraction.
    actual = self._reanalysed.total_states / (
        self._reanalysed.total_states + self._fresh.total_states)
    target = self._reanalyse_fraction + (self._reanalyse_fraction - actual) / 2
    target = max(0, min(1, target))

    # Correct for reanalysing only part of full episodes.
    fresh_fraction = 1 - target
    parts_per_episode = max(
        1,
        self._fresh.episode_length() / self._reanalysed.episode_length())
    fresh_fraction /= parts_per_episode

    return bernoulli(1 - fresh_fraction)

  def _get_stats(self, reanalysed: bool) -> GenerationStats:
    return self._reanalysed if reanalysed else self._fresh


##### End Helpers ########
##########################


# MuZero training is split into two independent parts: Network training and
# self-play data generation.
# These two parts only communicate by transferring the latest network checkpoint
# from the training to the self-play, and the finished games from the self-play
# to the training.
def muzero(config: MuZeroConfig):
  storage = SharedStorage()
  replay_buffer = ReplayBuffer(config)
  reanalyse_buffer = ReanalyseBuffer()

  for _ in range(config.num_actors):
    launch_job(run_selfplay, config, storage, replay_buffer, reanalyse_buffer)

  train_network(config, storage, replay_buffer)

  return storage.latest_network()


##################################
####### Part 1: Self-Play ########


# Each self-play job is independent of all others; it takes the latest network
# snapshot, produces a game and makes it available to the training job by
# writing it to a shared replay buffer.
def run_selfplay(config: MuZeroConfig, storage: SharedStorage,
                 replay_buffer: ReplayBuffer,
                 reanalyse_buffer: ReanalyseBuffer):
  stats = ActingStats(config)
  while True:
    network = storage.latest_network()

    if stats.should_reanalyse():
      game = reanalyse_buffer.sample_game()
    else:
      game = config.new_game()

    game = play_game(config, game, network, stats)

    replay_buffer.save_game(game)
    if not game.is_reanalyse():
      reanalyse_buffer.save_game(game)


# Each game is produced by starting at the initial board position, then
# repeatedly executing a Monte Carlo Tree Search to generate moves until the end
# of the game is reached.
def play_game(config: MuZeroConfig, game: Game, network: Network,
              stats: ActingStats) -> Game:

  while not game.terminal() and len(game.history) < config.max_moves:
    min_max_stats = MinMaxStats()

    # At the root of the search tree we use the representation function to
    # obtain a hidden state given the current observation.
    root = Node(0)
    current_observation = game.make_image(-1)
    network_output = network.initial_inference(current_observation)
    expand_node(root, game.to_play(), game.legal_actions(), network_output)
    backpropagate([root], network_output.value, game.to_play(), config.discount,
                  min_max_stats)
    add_exploration_noise(config, root)

    # We then run a Monte Carlo Tree Search using only action sequences and the
    # model learned by the network.
    run_mcts(config, root, game.action_history(), network, min_max_stats)
    action = select_action(config, len(game.history), root, network)
    game.apply(action)
    game.store_search_statistics(root)
    stats.state_added(game)

  stats.game_finished(game)
  return game


# Core Monte Carlo Tree Search algorithm.
# To decide on an action, we run N simulations, always starting at the root of
# the search tree and traversing the tree according to the UCB formula until we
# reach a leaf node.
def run_mcts(config: MuZeroConfig, root: Node, action_history: ActionHistory,
             network: Network, min_max_stats: MinMaxStats):
  for _ in range(config.num_simulations):
    history = action_history.clone()
    node = root
    search_path = [node]

    while node.expanded():
      action, node = select_child(config, node, min_max_stats)
      history.add_action(action)
      search_path.append(node)

    # Inside the search tree we use the dynamics function to obtain the next
    # hidden state given an action and the previous hidden state.
    parent = search_path[-2]
    network_output = network.recurrent_inference(parent.hidden_state,
                                                 history.last_action())
    expand_node(node, history.to_play(), history.action_space(), network_output)

    backpropagate(search_path, network_output.value, history.to_play(),
                  config.discount, min_max_stats)


def select_action(config: MuZeroConfig, num_moves: int, node: Node,
                  network: Network):
  visit_counts = [
      (child.visit_count, action) for action, child in node.children.items()
  ]
  t = config.visit_softmax_temperature_fn(
      num_moves=num_moves, training_steps=network.training_steps())
  _, action = softmax_sample(visit_counts, t)
  return action


# Select the child with the highest UCB score.
def select_child(config: MuZeroConfig, node: Node,
                 min_max_stats: MinMaxStats):
  _, action, child = max(
      (ucb_score(config, node, child, min_max_stats), action,
       child) for action, child in node.children.items())
  return action, child


# The score for a node is based on its value, plus an exploration bonus based on
# the prior.
def ucb_score(config: MuZeroConfig, parent: Node, child: Node,
              min_max_stats: MinMaxStats) -> float:
  pb_c = math.log((parent.visit_count + config.pb_c_base + 1) /
                  config.pb_c_base) + config.pb_c_init
  pb_c *= math.sqrt(parent.visit_count) / (child.visit_count + 1)

  prior_score = pb_c * child.prior
  if child.visit_count > 0:
    value_score = min_max_stats.normalize(child.reward +
                                          config.discount * child.value())
  else:
    value_score = 0
  return prior_score + value_score


# We expand a node using the value, reward and policy prediction obtained from
# the neural network.
def expand_node(node: Node, to_play: Player, actions: List[Action],
                network_output: NetworkOutput):
  node.to_play = to_play
  node.hidden_state = network_output.hidden_state
  node.reward = network_output.reward
  policy = {a: math.exp(network_output.policy_logits[a]) for a in actions}
  policy_sum = sum(policy.values())
  for action, p in policy.items():
    node.children[action] = Node(p / policy_sum)


# At the end of a simulation, we propagate the evaluation all the way up the
# tree to the root.
def backpropagate(search_path: List[Node], value: float, to_play: Player,
                  discount: float, min_max_stats: MinMaxStats):
  for node in reversed(search_path):
    node.value_sum += value if node.to_play == to_play else -value
    node.visit_count += 1
    min_max_stats.update(node.value())

    value = node.reward + discount * value


# At the start of each search, we add dirichlet noise to the prior of the root
# to encourage the search to explore new actions.
def add_exploration_noise(config: MuZeroConfig, node: Node):
  actions = list(node.children.keys())
  noise = numpy.random.dirichlet([config.root_dirichlet_alpha] * len(actions))
  frac = config.root_exploration_fraction
  for a, n in zip(actions, noise):
    node.children[a].prior = node.children[a].prior * (1 - frac) + n * frac


######### End Self-Play ##########
##################################

##################################
####### Part 2: Training #########


def train_network(config: MuZeroConfig, storage: SharedStorage,
                  replay_buffer: ReplayBuffer):
  network = Network()
  network = hk.transform_with_state(network)

  # Sample initial batch of random data, generated with uniform policy.
  batch = replay_buffer.sample_batch(config.num_unroll_steps, config.td_steps)
  params, state = network.init(batch)

  def learning_rate(step: int):
    lr_decay = 0.5 * (1 + jnp.cos(jnp.pi * step / config.training_steps))
    return config.lr_init * lr_decay

  # Adam with decoupled weight decay.
  optimizer = optax.scale_by_adam(eps=1e-8)
  optimizer = optax.chain(
      optimizer,
      optax.add_decayed_weights(config.weight_decay / config.lr_init))
  optimizer = optax.chain(optimizer, optax.scale_by_schedule(learning_rate),
                          optax.scale(-1))
  opt_state = optimizer.init(params)

  for step in range(config.training_steps):
    if step % config.checkpoint_interval == 0:
      storage.save_network(step, Network(params, state))

    batch = replay_buffer.sample_batch(config.num_unroll_steps, config.td_steps)
    grads, state = jax.grad(loss_fn)(params, state, network.apply, batch)
    updates, opt_state = optimizer.update(grads, opt_state, params)
    params = optax.apply_updates(params, updates)

  storage.save_network(config.training_steps, Network(params, state))


def scale_gradient(x: jnp.ndarray, scale: float) -> jnp.ndarray:
  """Multiplies the gradient of `x` by `scale`."""

  @jax.custom_gradient
  def wrapped(x: jnp.ndarray):
    return x, lambda grad: (grad * scale,)

  return wrapped(x)


def softmax_cross_entropy(logits, labels):
  return -jnp.sum(labels * jax.nn.log_softmax(logits), axis=-1)


def loss_fn(params: hk.Params, state: hk.State, network: Network, batch):
  loss = 0
  for image, actions, targets in batch:
    # Initial step, from the real observation.
    network_output = network.initial_inference(image)
    hidden_state = network_output.hidden_state
    predictions = [(1.0, network_output)]

    # Recurrent steps, from action and previous hidden state.
    for action in actions:
      network_output = network.recurrent_inference(hidden_state, action)
      hidden_state = network_output.hidden_state
      predictions.append((1.0 / len(actions), network_output))

      hidden_state = scale_gradient(hidden_state, 0.5)

    for k, (prediction, target) in enumerate(zip(predictions, targets)):
      gradient_scale, network_output = prediction
      target_value, target_reward, target_policy = target

      l = softmax_cross_entropy(
          logits=network_output.policy_logits, labels=target_policy)
      l += scalar_loss(network_output.value, target_value)
      if k > 0:
        l += scalar_loss(network_output.reward, target_reward)

      loss += scale_gradient(l, gradient_scale)

  return loss / len(batch)


def scalar_loss(prediction, target) -> float:
  # MSE in board games, cross entropy between categorical values in Atari.
  return -1

######### End Training ###########
##################################

################################################################################
############################# End of pseudocode ################################
################################################################################


# Stubs to make the typechecker happy.
def softmax_sample(distribution, temperature: float):
  return 0, 0


def launch_job(f, *args):
  f(*args)


def make_uniform_network():
  return Network()


==> anc/rl_unplugged_atari_baselines.json <==
{
  "alien": {
    "BC": 2670.0,
    "BCQ": 2090.0,
    "DQN": 1690.0,
    "IQN": 2860.0,
    "REM": 1730.0,
    "online_dqn": 2766.81,
    "random": 199.8
  },
  "amidar": {
    "BC": 256.0,
    "BCQ": 254.0,
    "DQN": 224.0,
    "IQN": 351.0,
    "REM": 214.0,
    "online_dqn": 1556.96,
    "random": 3.19
  },
  "assault": {
    "BC": 1810.0,
    "BCQ": 2260.0,
    "DQN": 1940.0,
    "IQN": 2180.0,
    "REM": 3070.0,
    "online_dqn": 1946.1,
    "random": 235.15
  },
  "asterix": {
    "BC": 2960.0,
    "BCQ": 1930.0,
    "DQN": 1520.0,
    "IQN": 5710.0,
    "REM": 4890.0,
    "online_dqn": 4131.77,
    "random": 279.06
  },
  "atlantis": {
    "BC": 2390000.0,
    "BCQ": 3200000.0,
    "DQN": 3020000.0,
    "IQN": 2710000.0,
    "REM": 3360000.0,
    "online_dqn": 944228.0,
    "random": 16973.04
  },
  "bank_heist": {
    "BC": 1050.0,
    "BCQ": 270.0,
    "DQN": 50.0,
    "IQN": 1110.0,
    "REM": 160.0,
    "online_dqn": 907.72,
    "random": 13.65
  },
  "battle_zone": {
    "BC": 4800.0,
    "BCQ": 25400.0,
    "DQN": 25600.0,
    "IQN": 16500.0,
    "REM": 26200.0,
    "online_dqn": 26458.99,
    "random": 2786.8
  },
  "beam_rider": {
    "BC": 1480.0,
    "BCQ": 1990.0,
    "DQN": 1810.0,
    "IQN": 3020.0,
    "REM": 2200.0,
    "online_dqn": 6453.26,
    "random": 362.05
  },
  "boxing": {
    "BC": 83.9,
    "BCQ": 97.2,
    "DQN": 96.3,
    "IQN": 95.8,
    "REM": 97.3,
    "online_dqn": 84.11,
    "random": 0.79
  },
  "breakout": {
    "BC": 235.0,
    "BCQ": 375.0,
    "DQN": 324.0,
    "IQN": 314.0,
    "REM": 362.0,
    "online_dqn": 157.86,
    "random": 1.33
  },
  "carnival": {
    "BC": 3920.0,
    "BCQ": 4310.0,
    "DQN": 1450.0,
    "IQN": 4820.0,
    "REM": 2080.0,
    "online_dqn": 5339.46,
    "random": 669.55
  },
  "centipede": {
    "BC": 1070.0,
    "BCQ": 1430.0,
    "DQN": 1250.0,
    "IQN": 1830.0,
    "REM": 810.0,
    "online_dqn": 3972.49,
    "random": 2181.66
  },
  "chopper_command": {
    "BC": 660.0,
    "BCQ": 3950.0,
    "DQN": 2250.0,
    "IQN": 830.0,
    "REM": 3610.0,
    "online_dqn": 3678.15,
    "random": 823.14
  },
  "crazy_climber": {
    "BC": 123000.0,
    "BCQ": 28000.0,
    "DQN": 23000.0,
    "IQN": 126000.0,
    "REM": 42000.0,
    "online_dqn": 118080.24,
    "random": 8173.59
  },
  "demon_attack": {
    "BC": 7600.0,
    "BCQ": 19300.0,
    "DQN": 11000.0,
    "IQN": 15500.0,
    "REM": 17000.0,
    "online_dqn": 6517.02,
    "random": 166.02
  },
  "double_dunk": {
    "BC": -16.4,
    "BCQ": -12.9,
    "DQN": -17.9,
    "IQN": -16.7,
    "REM": -17.9,
    "online_dqn": -1.22,
    "random": -18.42
  },
  "enduro": {
    "BC": 720.0,
    "BCQ": 1390.0,
    "DQN": 1210.0,
    "IQN": 1700.0,
    "REM": 3650.0,
    "online_dqn": 1016.28,
    "random": 0.0
  },
  "fishing_derby": {
    "BC": -7.4,
    "BCQ": 28.9,
    "DQN": 17.0,
    "IQN": 20.8,
    "REM": 29.3,
    "online_dqn": 18.57,
    "random": -93.25
  },
  "freeway": {
    "BC": 21.8,
    "BCQ": 16.9,
    "DQN": 15.4,
    "IQN": 24.7,
    "REM": 7.2,
    "online_dqn": 26.76,
    "random": 0.0
  },
  "frostbite": {
    "BC": 780.0,
    "BCQ": 3520.0,
    "DQN": 3230.0,
    "IQN": 2630.0,
    "REM": 3070.0,
    "online_dqn": 1643.65,
    "random": 71.99
  },
  "gopher": {
    "BC": 4900.0,
    "BCQ": 8700.0,
    "DQN": 2400.0,
    "IQN": 11300.0,
    "REM": 3700.0,
    "online_dqn": 8241.0,
    "random": 282.57
  },
  "gravitar": {
    "BC": 20.0,
    "BCQ": 580.0,
    "DQN": 500.0,
    "IQN": 235.0,
    "REM": 424.0,
    "online_dqn": 310.56,
    "random": 213.71
  },
  "hero": {
    "BC": 13900.0,
    "BCQ": 13200.0,
    "DQN": 5200.0,
    "IQN": 16200.0,
    "REM": 14000.0,
    "online_dqn": 16233.54,
    "random": 719.15
  },
  "ice_hockey": {
    "BC": -5.63,
    "BCQ": -2.51,
    "DQN": -2.88,
    "IQN": -4.65,
    "REM": -1.16,
    "online_dqn": -4.02,
    "random": -9.82
  },
  "jamesbond": {
    "BC": 237.0,
    "BCQ": 438.0,
    "DQN": 490.0,
    "IQN": 699.0,
    "REM": 369.0,
    "online_dqn": 777.73,
    "random": 27.63
  },
  "kangaroo": {
    "BC": 5690.0,
    "BCQ": 1300.0,
    "DQN": 820.0,
    "IQN": 9120.0,
    "REM": 1210.0,
    "online_dqn": 14125.11,
    "random": 41.3
  },
  "krull": {
    "BC": 8500.0,
    "BCQ": 7780.0,
    "DQN": 7480.0,
    "IQN": 8470.0,
    "REM": 7980.0,
    "online_dqn": 7238.51,
    "random": 1556.92
  },
  "kung_fu_master": {
    "BC": 5100.0,
    "BCQ": 16900.0,
    "DQN": 16100.0,
    "IQN": 19500.0,
    "REM": 19400.0,
    "online_dqn": 26637.88,
    "random": 556.31
  },
  "ms_pacman": {
    "BC": 4040.0,
    "BCQ": 3080.0,
    "DQN": 2470.0,
    "IQN": 4390.0,
    "REM": 3150.0,
    "online_dqn": 4171.53,
    "random": 247.97
  },
  "name_this_game": {
    "BC": 4100.0,
    "BCQ": 12600.0,
    "DQN": 11500.0,
    "IQN": 9900.0,
    "REM": 13000.0,
    "online_dqn": 8645.09,
    "random": 2401.05
  },
  "phoenix": {
    "BC": 2940.0,
    "BCQ": 6620.0,
    "DQN": 6410.0,
    "IQN": 4940.0,
    "REM": 7480.0,
    "online_dqn": 5122.3,
    "random": 873.03
  },
  "pong": {
    "BC": 18.9,
    "BCQ": 16.5,
    "DQN": 12.9,
    "IQN": 19.2,
    "REM": 16.5,
    "online_dqn": 18.25,
    "random": -20.3
  },
  "pooyan": {
    "BC": 3850.0,
    "BCQ": 4200.0,
    "DQN": 3180.0,
    "IQN": 5000.0,
    "REM": 4470.0,
    "online_dqn": 4135.32,
    "random": 411.36
  },
  "qbert": {
    "BC": 12600.0,
    "BCQ": 12600.0,
    "DQN": 10600.0,
    "IQN": 13400.0,
    "REM": 13100.0,
    "online_dqn": 12275.13,
    "random": 155.01
  },
  "riverraid": {
    "BC": 6000.0,
    "BCQ": 14200.0,
    "DQN": 9100.0,
    "IQN": 13000.0,
    "REM": 14200.0,
    "online_dqn": 12798.88,
    "random": 1504.25
  },
  "road_runner": {
    "BC": 19000.0,
    "BCQ": 57400.0,
    "DQN": 31700.0,
    "IQN": 44700.0,
    "REM": 56500.0,
    "online_dqn": 47880.48,
    "random": 15.46
  },
  "robotank": {
    "BC": 15.7,
    "BCQ": 60.7,
    "DQN": 55.7,
    "IQN": 42.7,
    "REM": 60.5,
    "online_dqn": 63.44,
    "random": 2.01
  },
  "seaquest": {
    "BC": 150.0,
    "BCQ": 5410.0,
    "DQN": 2870.0,
    "IQN": 1670.0,
    "REM": 5910.0,
    "online_dqn": 3233.47,
    "random": 81.78
  },
  "space_invaders": {
    "BC": 790.0,
    "BCQ": 2920.0,
    "DQN": 2710.0,
    "IQN": 2840.0,
    "REM": 2810.0,
    "online_dqn": 2044.63,
    "random": 149.52
  },
  "star_gunner": {
    "BC": 3000.0,
    "BCQ": 2500.0,
    "DQN": 1600.0,
    "IQN": 39400.0,
    "REM": 7500.0,
    "online_dqn": 55103.84,
    "random": 677.22
  },
  "time_pilot": {
    "BC": 1950.0,
    "BCQ": 5180.0,
    "DQN": 5310.0,
    "IQN": 3140.0,
    "REM": 4490.0,
    "online_dqn": 4160.51,
    "random": 3450.95
  },
  "up_n_down": {
    "BC": 16300.0,
    "BCQ": 32500.0,
    "DQN": 14600.0,
    "IQN": 32300.0,
    "REM": 27600.0,
    "online_dqn": 15677.92,
    "random": 513.94
  },
  "video_pinball": {
    "BC": 27000.0,
    "BCQ": 103000.0,
    "DQN": 82000.0,
    "IQN": 102000.0,
    "REM": 313000.0,
    "online_dqn": 335055.69,
    "random": 26024.42
  },
  "wizard_of_wor": {
    "BC": 730.0,
    "BCQ": 4680.0,
    "DQN": 2300.0,
    "IQN": 1400.0,
    "REM": 2730.0,
    "online_dqn": 1787.79,
    "random": 686.63
  },
  "yars_revenge": {
    "BC": 19100.0,
    "BCQ": 29100.0,
    "DQN": 24900.0,
    "IQN": 28400.0,
    "REM": 23100.0,
    "online_dqn": 26762.98,
    "random": 3147.67
  },
  "zaxxon": {
    "BC": 10.0,
    "BCQ": 9430.0,
    "DQN": 6050.0,
    "IQN": 870.0,
    "REM": 8300.0,
    "online_dqn": 4681.93,
    "random": 10.57
  }
}


==> anc/rl_unplugged_atari_results.json <==
{
  "crr": {
    "mcts": {
      "alien": {
        "mean": [79.4, 283.25, 193.2, 43.5, 312.3, 215.3, 273.0, 856.95, 1931.95, 2108.55, 2573.4, 2513.3, 2621.35, 2976.2, 2615.35, 2632.25, 2973.45, 3053.4, 2877.35, 2857.3, 3313.75, 3060.4, 3064.15, 3186.5, 2863.15, 3109.2, 2754.8, 2838.45, 3097.5, 2952.45, 3228.95, 2779.8, 3289.8, 3127.85, 2927.25, 2644.7, 2965.15, 2752.95, 3272.4, 3334.2, 2956.45, 3208.8, 3136.2, 3444.1, 3215.55, 3531.0, 3134.6, 3208.6, 3032.8, 3336.6, 3219.7, 3231.95, 3069.3, 3332.35, 3920.25, 3582.75, 3650.55, 3383.35, 3427.0, 3305.35, 4200.25, 3865.55, 3796.25, 3774.85, 4029.1, 3989.0, 4085.4, 4302.75],
        "steps": [10000, 16000, 24000, 32000, 38000, 46000, 54000, 62000, 72000, 84000, 96000, 110000, 124000, 138000, 154000, 168000, 182000, 196000, 212000, 226000, 242000, 258000, 274000, 290000, 306000, 320000, 334000, 350000, 364000, 378000, 392000, 406000, 422000, 438000, 452000, 456000, 484000, 500000, 514000, 530000, 548000, 564000, 582000, 600000, 616000, 632000, 648000, 664000, 680000, 690000, 706000, 722000, 738000, 754000, 772000, 776000, 794000, 814000, 832000, 850000, 868000, 888000, 902000, 916000, 936000, 958000, 970000, 990000]
      },
      "amidar": {
        "mean": [5.56, 15.68, 12.155, 112.17, 128.095, 315.79, 252.38, 181.44, 287.575, 282.605, 591.14, 438.44, 443.515, 535.7, 572.96, 437.655, 503.39, 512.095, 547.52, 386.93, 406.12, 312.605, 456.18, 434.305, 439.475, 527.795, 477.765, 366.055, 376.57, 502.87, 455.575, 488.345, 547.325, 522.855, 750.51, 501.59, 607.975, 506.12, 525.385, 480.885, 447.11, 645.84, 490.265, 533.735, 431.17, 511.715, 412.48, 413.425, 651.74, 448.81, 559.735, 448.32, 513.695, 458.6, 503.585, 449.935, 463.425, 668.765, 472.19, 472.5, 438.255, 448.44, 478.36, 493.04, 461.745, 503.665, 546.01, 480.7, 463.495, 509.34, 506.985, 472.415, 516.21, 485.205, 485.275, 469.2, 468.355, 471.18, 463.21, 469.39, 468.205],
        "steps": [0, 6000, 12000, 22000, 30000, 40000, 42000, 54000, 64000, 76000, 88000, 102000, 116000, 128000, 140000, 154000, 166000, 180000, 192000, 206000, 218000, 230000, 242000, 254000, 266000, 278000, 290000, 302000, 314000, 326000, 338000, 350000, 364000, 378000, 384000, 398000, 412000, 426000, 438000, 450000, 462000, 476000, 490000, 504000, 518000, 530000, 544000, 556000, 568000, 582000, 596000, 608000, 620000, 634000, 646000, 660000, 672000, 686000, 700000, 714000, 728000, 742000, 756000, 768000, 782000, 796000, 810000, 824000, 838000, 852000, 866000, 880000, 894000, 908000, 922000, 936000, 950000, 956000, 966000, 980000, 994000]
      },
      "assault": {
        "mean": [457.485, 2012.015, 3651.195, 5903.85, 12890.805, 13235.53, 13454.315, 13384.245, 14245.11, 10404.995, 14817.735, 15341.855, 14423.84, 14572.9, 15014.08, 14724.71],
        "steps": [4000, 12000, 28000, 54000, 96000, 168000, 254000, 338000, 432000, 522000, 578000, 682000, 786000, 884000, 968000, 1000000]
      },
      "asterix": {
        "mean": [158.0, 223.5, 211.25, 2062.75, 8518.0, 18997.0, 34763.0, 32231.5, 34807.0, 29975.0, 16272.5, 26573.5, 32580.0, 23675.0, 26548.0, 29922.5, 28022.5],
        "steps": [2000, 8000, 14000, 22000, 30000, 46000, 164000, 218000, 284000, 324000, 470000, 580000, 670000, 736000, 834000, 972000, 1000000]
      },
      "atlantis": {
        "mean": [11473.5, 19651.0, 747366.5, 894289.0, 880706.5, 864715.5],
        "steps": [0, 14000, 32000, 154000, 428000, 766000]
      },
      "bank_heist": {
        "mean": [325.75, 1042.6, 1162.75, 1058.95, 1079.45, 1063.6, 1146.3, 1147.05, 1113.55, 1153.35, 1163.6, 1114.95, 1128.75, 1164.05, 1142.2, 1134.95, 1162.45, 1055.95, 1143.9, 1166.45, 1174.05, 1183.0, 1168.35, 1136.6, 1134.55, 1135.6, 1160.05, 1154.85, 1155.5, 1161.35, 1148.9, 1149.8, 1159.0, 1147.5, 1160.1, 1163.15, 1183.5, 1165.35, 1142.1, 1149.95, 1149.85, 1154.95, 1187.7, 1204.9, 1159.2, 1184.55, 1163.75, 1198.4, 1170.2, 1165.7],
        "steps": [12000, 26000, 44000, 64000, 84000, 102000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 272000, 282000, 304000, 326000, 330000, 382000, 404000, 426000, 446000, 466000, 486000, 508000, 528000, 548000, 568000, 588000, 608000, 630000, 652000, 674000, 694000, 714000, 734000, 756000, 776000, 796000, 816000, 836000, 856000, 878000, 900000, 922000, 944000, 948000, 970000, 992000]
      },
      "battle_zone": {
        "mean": [4000.0, 3420.0, 4810.0, 2265.0, 2950.0, 6790.0, 8965.0, 2730.0, 2200.0, 13375.0, 27570.0, 27145.0, 29140.0, 39365.0, 35500.0, 34100.0, 40710.0, 38995.0, 40545.0, 44670.0, 42470.0],
        "steps": [6000, 26000, 50000, 72000, 98000, 160000, 210000, 250000, 292000, 326000, 364000, 434000, 500000, 568000, 646000, 690000, 760000, 828000, 902000, 968000, 1000000]
      },
      "beam_rider": {
        "mean": [565.52, 11576.14, 15465.23, 13799.03, 20003.57, 20578.47, 21110.32, 23389.22, 26639.65, 29326.42, 27605.0, 27652.11],
        "steps": [12000, 206000, 242000, 312000, 430000, 506000, 592000, 684000, 786000, 890000, 942000, 960000]
      },
      "boxing": {
        "mean": [-4.62, 81.84, 89.23, 72.12, 91.925, 94.1, 95.0, 96.45, 93.005, 97.285, 97.03, 96.3, 98.095, 98.38, 97.9, 97.105, 97.73, 98.02, 96.815, 98.465, 96.475, 98.775, 96.195, 97.665, 98.27, 97.575, 98.0, 98.97, 98.645, 98.735, 97.695, 97.49, 97.695, 97.31, 98.215, 98.15, 98.01, 98.265, 98.465, 98.51, 95.825, 98.215, 97.975, 98.265, 98.52, 98.155, 98.59, 98.08, 98.11, 98.48, 97.325, 97.755, 97.54, 98.675, 98.35, 98.58, 97.54, 98.26, 98.035, 97.7, 97.4, 97.245, 97.915, 97.975, 97.17, 97.93, 97.91, 98.265, 97.87, 98.15, 98.58, 98.24, 98.77, 98.315, 96.975, 97.79, 98.96, 98.08, 98.095, 98.6, 98.15, 98.17, 97.91, 97.885, 97.235, 97.8, 98.6, 98.2, 98.585, 97.495, 98.265, 97.21, 97.935, 96.985, 98.18, 97.46, 97.755, 97.57, 97.05, 98.19, 98.045, 98.685, 98.565, 98.635, 97.84, 97.58, 98.22, 98.32, 97.54, 98.42, 97.48, 98.315, 97.66, 97.36, 98.24, 97.57, 96.955, 97.355, 97.505, 97.47, 96.735, 97.165, 98.035, 97.695, 97.33, 97.145, 97.77, 97.57],
        "steps": [0, 20000, 30000, 38000, 40000, 50000, 58000, 66000, 74000, 82000, 90000, 98000, 106000, 112000, 120000, 128000, 136000, 140000, 148000, 156000, 164000, 172000, 180000, 188000, 196000, 202000, 210000, 218000, 224000, 232000, 238000, 246000, 254000, 260000, 268000, 276000, 308000, 316000, 324000, 330000, 336000, 344000, 352000, 360000, 368000, 376000, 382000, 390000, 396000, 404000, 410000, 414000, 422000, 430000, 436000, 444000, 452000, 460000, 468000, 476000, 484000, 492000, 500000, 508000, 516000, 524000, 532000, 540000, 548000, 556000, 564000, 572000, 580000, 588000, 594000, 602000, 610000, 616000, 622000, 630000, 638000, 646000, 654000, 662000, 668000, 676000, 684000, 692000, 700000, 706000, 714000, 722000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 816000, 822000, 830000, 838000, 846000, 854000, 862000, 868000, 876000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 948000, 956000, 960000, 968000, 976000, 984000, 992000]
      },
      "breakout": {
        "mean": [1.89, 2.61, 5.735, 374.89, 396.295, 428.15, 439.5, 360.77, 493.8, 526.72, 412.295, 517.315, 521.52, 539.305, 545.925, 538.85, 537.565, 528.005],
        "steps": [0, 4000, 56000, 218000, 274000, 320000, 386000, 438000, 508000, 562000, 640000, 734000, 786000, 844000, 888000, 914000, 974000, 1000000]
      },
      "carnival": {
        "mean": [681.9, 2641.25, 4923.65, 4994.3, 5246.65, 4790.15, 5238.2, 5389.75, 5180.5, 5098.5, 5403.65, 5495.65, 5190.75, 5443.65, 5554.5, 5473.5, 5200.5, 5518.9, 5381.1, 5376.25, 5434.7, 5325.25, 5180.95, 5418.5, 5482.9, 5531.0, 5393.5, 5398.75, 5382.15, 5498.5, 5412.25, 5413.9, 5119.1, 5220.15, 5294.65, 5310.9, 5333.25, 5660.7, 5515.25, 5564.5, 5703.5, 5053.5, 5473.0, 5417.15, 5516.45, 5484.5, 5602.5, 5562.7, 5481.65, 5518.25, 5479.75, 5709.0, 5609.25, 5415.5, 5540.0, 5420.4, 5572.0, 5383.1, 5510.35, 5639.75, 5466.55, 5511.0, 5562.5, 5428.95, 5624.05, 5570.35, 5496.25, 5363.4, 5550.5, 5450.85, 5498.1, 5457.4, 5524.9, 5605.0, 5541.1, 5134.0, 5532.0, 5371.65, 5527.65, 5545.5, 5594.0, 5362.75, 5598.25, 5420.85, 5449.0, 5707.15, 5709.15, 5562.5, 5487.5, 5522.75, 5463.25, 5457.3, 5597.4, 5739.0, 5434.0, 5613.3, 5410.2, 5522.25, 5510.0, 5611.75, 5613.65, 5385.25, 5523.05, 5565.95, 5622.75, 5463.9, 5457.25, 5380.45, 5485.25, 5476.5, 5496.5, 5491.3, 5639.15, 5387.0, 5449.4, 5651.9, 5554.4, 5620.25, 5701.25, 5670.0, 5686.15, 5533.25, 5615.4, 5488.0, 5702.4, 5425.0, 5590.75, 5555.0, 5668.75, 5696.0, 5387.5, 5442.9, 5423.75, 5618.25, 5618.45, 5478.25, 5430.25, 5717.75, 5725.25, 5557.25, 5475.45, 5529.1, 5464.75, 5649.0, 5462.0, 5434.5, 5524.25, 5474.65, 5530.75, 5483.0, 5550.75, 5519.25, 5455.5, 5565.75, 5497.75, 5480.25, 5433.0, 5537.0, 5607.9, 5504.25, 5447.0, 5550.75, 5392.3, 5460.9, 5515.7, 5509.15, 5610.5, 5478.75, 5602.0, 5428.95, 5398.5, 5545.0, 5673.0, 5644.95, 5433.9, 5533.0, 5454.15, 5413.4, 5447.25, 5413.65, 5442.25, 5514.65, 5505.75, 5489.75, 5638.0, 5537.25, 5553.5, 5590.75, 5494.25, 5606.75, 5435.9, 5529.0, 5551.75, 5453.95, 5439.0, 5441.25, 5530.75, 5488.25, 5592.4, 5471.0, 5595.25, 5486.0, 5559.75, 5589.4, 5586.25, 5543.9, 5550.0, 5528.75, 5521.4, 5527.75, 5520.5, 5495.5, 5505.25, 5372.0, 5520.5, 5533.75, 5522.0, 5579.9, 5504.25, 5529.5, 5498.5, 5516.25, 5539.5, 5541.0, 5525.5, 5495.75, 5530.25, 5486.65, 5556.25, 5490.0, 5506.75, 5455.65, 5476.95, 5555.0, 5516.75, 5503.5, 5524.0, 5542.4, 5534.0, 5503.9, 5536.5, 5494.25, 5524.5, 5515.75, 5531.25, 5550.15, 5524.25, 5478.0, 5464.25, 5503.9],
        "steps": [0, 6000, 16000, 22000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 174000, 178000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 498000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "centipede": {
        "mean": [1838.76, 3026.19, 4456.1, 3677.05, 4428.6, 3619.805, 3199.55, 4174.595, 3864.745, 3773.88, 4007.01, 3919.925, 3374.83, 3765.21, 4056.05, 3919.115, 4493.295, 3800.67, 3132.695, 4421.02, 4366.055, 4558.06, 4064.14, 4454.97, 4244.205, 4461.715, 4263.985, 4058.81, 3778.405, 4765.58, 4217.685, 3785.04, 4532.195, 3205.06, 4137.31, 4275.13, 3644.39, 4351.64, 3376.875, 4353.31, 3979.07, 4053.885, 4045.235, 4461.765, 4918.84, 4015.375, 4257.79, 4010.755, 3870.625, 4088.29, 4391.205, 3995.51, 4117.885, 3940.03, 3803.425, 4130.255, 4020.15, 4028.595, 4019.43, 3596.02, 3902.595, 4211.74, 4093.3, 4055.215, 4465.505, 4360.555, 4337.37, 3884.16, 4633.68, 4285.6, 4417.83, 4296.86, 4012.28, 4460.535, 4577.99, 4847.625, 4537.17, 4037.655, 3587.425, 4036.465, 4232.275, 4186.87, 4073.53, 4556.785, 4427.785, 4770.89, 4068.04, 4459.885, 3995.425, 4765.49, 4440.02, 4292.42, 3900.345, 4058.375, 3907.205, 4307.02, 4315.645, 4536.225, 4324.91, 4640.01, 4577.33, 4644.205, 4317.545, 4548.48, 4562.69, 4370.84, 4625.905, 4294.54, 4924.1, 5202.365, 4671.11, 4495.0, 4940.94, 5057.81, 4815.69, 4543.375, 4547.395, 4781.145, 4652.07, 4350.63, 4465.875, 4497.425, 4800.675, 4806.06, 4678.58, 4790.89, 4754.745, 4643.47, 4583.445, 4593.955],
        "steps": [14000, 26000, 34000, 42000, 50000, 58000, 66000, 74000, 82000, 86000, 94000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 164000, 170000, 178000, 186000, 194000, 202000, 210000, 218000, 226000, 234000, 242000, 250000, 258000, 266000, 274000, 282000, 290000, 298000, 304000, 312000, 320000, 328000, 336000, 344000, 352000, 360000, 368000, 376000, 384000, 392000, 400000, 408000, 416000, 424000, 432000, 440000, 448000, 456000, 464000, 470000, 478000, 480000, 488000, 496000, 504000, 512000, 520000, 528000, 536000, 544000, 552000, 560000, 568000, 576000, 584000, 592000, 600000, 608000, 616000, 624000, 630000, 638000, 646000, 654000, 660000, 668000, 676000, 684000, 690000, 698000, 704000, 712000, 720000, 728000, 734000, 740000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 808000, 814000, 822000, 830000, 838000, 844000, 852000, 860000, 866000, 872000, 880000, 888000, 896000, 904000, 912000, 920000, 928000, 936000, 944000, 950000, 958000, 966000, 974000, 982000, 990000, 998000, 1000000]
      },
      "chopper_command": {
        "mean": [227.0, 180.0, 148.5, 1433.5, 3285.0, 6920.5, 10775.0, 7366.0, 7556.5, 12136.0, 10999.5, 11315.0, 10953.0, 17205.0],
        "steps": [4000, 18000, 32000, 50000, 72000, 132000, 200000, 292000, 348000, 432000, 528000, 602000, 760000, 934000]
      },
      "crazy_climber": {
        "mean": [3175.0, 12208.0, 101797.5, 122424.0, 134538.5, 117948.0, 121603.5, 133820.5, 131541.0, 134241.5, 136736.0, 135784.5, 145932.0, 131341.5, 146567.0, 150832.0, 147905.0, 153448.0, 143804.5, 148748.0, 153256.5, 147782.5, 152471.0, 153437.0, 154320.5],
        "steps": [0, 12000, 34000, 72000, 86000, 132000, 176000, 220000, 280000, 326000, 374000, 420000, 470000, 518000, 564000, 586000, 636000, 686000, 734000, 776000, 804000, 856000, 908000, 960000, 1000000]
      },
      "demon_attack": {
        "mean": [177.425, 114918.9, 119403.025, 99522.625, 156268.05],
        "steps": [6000, 120000, 476000, 666000, 860000]
      },
      "double_dunk": {
        "mean": [-20.61, -23.65, -17.35, -7.25, -1.64, -6.98, -3.38, -1.98, 1.71, 0.27, -3.06, 3.12, -1.83, -1.97, 1.05, -0.1, 0.16, 0.74, 0.83, 0.52, -0.12],
        "steps": [0, 20000, 54000, 130000, 218000, 260000, 306000, 352000, 468000, 510000, 556000, 610000, 694000, 736000, 776000, 816000, 856000, 894000, 934000, 974000, 1000000]
      },
      "enduro": {
        "mean": [2.105, 660.21, 2209.325, 2329.1, 2334.25, 2355.6, 2340.3],
        "steps": [6000, 16000, 68000, 142000, 378000, 768000, 1000000]
      },
      "fishing_derby": {
        "mean": [-96.63, -35.175, -18.35, 14.61, 20.485, 23.02, 25.8, 18.405, 28.45, 24.51, 12.34, 26.065, 16.07, 13.365, 15.52, 12.705, 31.985, 19.085, 13.665, 14.025, 24.47, 12.275, 8.43, 26.295, 20.36, 25.45, 11.88, 9.665, 16.25, 25.725, 18.745, 27.49, 14.725, 19.195, 26.19, 27.945, 23.785, 20.785, 29.53, 19.535, 18.23, 24.335, 10.16, 13.72, 27.935, 23.89, 32.15, 31.235, 29.465, 22.73, 28.92, 31.97, 25.74, 33.76, 35.68, 33.445, 35.125, 35.23, 35.405, 33.655],
        "steps": [8000, 28000, 42000, 62000, 80000, 96000, 112000, 128000, 144000, 160000, 162000, 174000, 190000, 208000, 226000, 244000, 262000, 278000, 294000, 312000, 330000, 348000, 366000, 384000, 402000, 420000, 436000, 454000, 468000, 486000, 502000, 520000, 538000, 554000, 570000, 588000, 604000, 622000, 640000, 656000, 674000, 692000, 710000, 728000, 746000, 762000, 778000, 794000, 810000, 826000, 842000, 858000, 876000, 892000, 908000, 924000, 940000, 956000, 972000, 988000]
      },
      "freeway": {
        "mean": [0.005, 21.43, 21.45, 21.43, 20.43, 26.08, 27.45, 29.445, 28.14, 28.955, 29.19, 31.26, 29.68, 32.38, 30.615, 31.915, 31.51, 30.745, 31.67, 31.305, 31.5, 31.335, 31.605, 31.15, 30.75, 32.405, 32.15, 32.21, 32.4, 31.265, 31.795, 32.075, 32.27, 31.965, 31.915, 32.275, 32.61, 32.63, 33.155, 32.865, 32.75, 32.21, 32.715, 32.905, 33.41, 33.33, 33.395, 33.455],
        "steps": [0, 22000, 44000, 66000, 88000, 110000, 132000, 154000, 176000, 198000, 220000, 238000, 256000, 278000, 300000, 316000, 334000, 356000, 378000, 420000, 442000, 464000, 486000, 508000, 530000, 552000, 574000, 596000, 598000, 612000, 634000, 656000, 668000, 690000, 712000, 734000, 756000, 778000, 800000, 822000, 844000, 852000, 872000, 894000, 916000, 938000, 960000, 982000]
      },
      "frostbite": {
        "mean": [53.9, 2696.2, 3162.25, 3402.85, 3580.8, 4010.0, 3903.75, 4060.2, 3930.2, 4064.3, 3725.15, 3821.15, 3981.65, 3928.15, 4217.35, 4167.55, 3923.8, 3869.3, 4310.55, 4196.9, 4003.8, 4439.6, 4348.7, 4103.8, 3972.35, 5034.85, 4405.8, 4172.85, 4274.4, 4602.1, 4160.6, 4309.75, 4061.85, 4291.55],
        "steps": [8000, 38000, 82000, 86000, 126000, 184000, 212000, 232000, 260000, 322000, 336000, 390000, 436000, 456000, 504000, 530000, 550000, 592000, 612000, 660000, 688000, 708000, 734000, 754000, 774000, 802000, 830000, 850000, 878000, 898000, 918000, 946000, 974000, 1000000]
      },
      "gopher": {
        "mean": [339.8, 466.9, 4317.1, 11191.4, 28994.9, 25033.8, 35780.1, 52255.8, 36434.3, 38222.5, 67365.3, 62136.2, 83558.7, 92423.1],
        "steps": [0, 12000, 26000, 46000, 76000, 118000, 182000, 260000, 368000, 368000, 470000, 636000, 786000, 992000]
      },
      "gravitar": {
        "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 21.0, 0.0, 0.0, 38.75, 0.0, 0.0, 3.75, 0.0, 9.75, 185.5, 151.25, 225.75, 237.5, 269.5, 287.0, 198.0, 270.75, 212.25, 408.75, 374.0, 322.25, 458.75, 285.25, 334.75, 158.75, 334.75, 489.75, 451.25, 386.25, 394.5, 414.75, 398.25, 438.25, 402.25, 501.5, 356.5, 339.75, 487.25, 323.5, 486.0, 672.75, 562.5, 394.75, 482.75, 537.0, 508.5, 666.5, 534.25, 532.25, 629.25, 472.75, 488.0, 614.5, 588.0, 420.25, 607.5, 534.5, 388.75, 631.5, 381.5, 625.75, 604.75, 568.25, 604.25, 639.75, 596.25, 615.75, 556.75, 647.75, 608.75, 626.5, 586.75, 576.75, 561.5, 669.0, 681.25, 612.75, 647.75, 586.0, 582.25, 636.5, 574.5, 707.25, 630.5, 633.75, 671.0, 726.5, 698.5, 633.25, 616.5, 700.5, 725.75, 759.75, 764.75, 768.0, 680.75, 637.25, 681.5, 716.5, 744.75, 624.75, 629.75, 701.75, 728.5, 730.75, 596.25, 669.0, 770.5, 723.5, 759.75, 817.75, 742.5, 800.75, 858.25, 753.25, 745.25, 749.25, 785.0, 805.0, 794.0, 769.25, 789.75, 832.75],
        "steps": [2000, 10000, 18000, 26000, 34000, 42000, 48000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 106000, 114000, 124000, 132000, 142000, 150000, 158000, 168000, 176000, 186000, 194000, 204000, 212000, 220000, 228000, 234000, 242000, 252000, 260000, 270000, 278000, 286000, 298000, 306000, 314000, 322000, 330000, 338000, 346000, 348000, 356000, 364000, 372000, 378000, 386000, 394000, 402000, 410000, 418000, 426000, 434000, 442000, 450000, 458000, 466000, 474000, 482000, 490000, 498000, 506000, 514000, 522000, 530000, 538000, 546000, 554000, 562000, 570000, 578000, 586000, 594000, 604000, 612000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000, 694000, 702000, 710000, 718000, 726000, 734000, 742000, 750000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 946000, 954000, 962000, 964000, 972000, 980000, 988000, 996000]
      },
      "hero": {
        "mean": [27.45, 1857.0, 15443.6, 14417.6, 15909.2, 18074.4, 19705.975, 17444.2, 15772.45, 18048.775, 19573.2, 19959.8, 18978.95, 20364.55, 20407.4, 19247.575, 20563.225, 19761.35, 20123.05, 17624.925, 19320.925, 17439.45, 18853.65, 19162.025, 20395.875, 20364.15, 20063.125, 17182.35, 19874.225, 20583.4, 20630.775, 18360.4, 20265.3, 20595.975, 19225.5, 20501.575, 20481.975, 20446.925, 19296.375, 20724.375, 20577.7, 20163.65, 20629.75, 20641.225, 20692.75, 18746.35, 20556.0, 20783.125, 20736.0, 20341.475, 20429.15, 20696.2, 19872.675, 20619.85, 20759.075, 19405.225, 20344.95, 20065.75, 20640.075, 20755.025, 20680.7, 20066.25, 20384.125, 20544.85, 20379.575, 20615.625, 20653.525, 20515.2, 20614.975],
        "steps": [0, 8000, 30000, 42000, 52000, 58000, 92000, 100000, 112000, 124000, 138000, 150000, 164000, 182000, 196000, 210000, 224000, 230000, 244000, 258000, 270000, 290000, 308000, 326000, 344000, 358000, 372000, 392000, 404000, 418000, 432000, 454000, 474000, 488000, 502000, 514000, 526000, 540000, 548000, 562000, 576000, 596000, 610000, 628000, 644000, 658000, 674000, 690000, 704000, 718000, 734000, 748000, 768000, 778000, 798000, 814000, 828000, 846000, 860000, 874000, 888000, 904000, 920000, 938000, 952000, 966000, 980000, 994000, 1000000]
      },
      "ice_hockey": {
        "mean": [-1.98, -2.12, -2.055, -2.04, -2.065, -1.99, -1.79, -2.14, -2.32, -2.18, -1.92, -2.32, -2.025, -5.815, -2.06, -2.24, -1.88, -7.345, -9.66, -10.73, -8.885, -4.89, -3.82, -2.13, -1.35, -5.135, -2.055, -1.865],
        "steps": [12000, 50000, 88000, 112000, 150000, 188000, 226000, 264000, 302000, 340000, 378000, 416000, 454000, 492000, 530000, 568000, 606000, 644000, 682000, 720000, 746000, 784000, 822000, 860000, 898000, 916000, 956000, 968000]
      },
      "jamesbond": {
        "mean": [82.25, 52.0, 428.75, 493.0, 508.25, 574.25, 631.5, 565.75, 567.75, 495.25, 663.75, 689.75, 560.0, 668.5, 578.75, 603.5, 567.5, 644.0, 543.25, 589.75, 632.0, 642.0, 633.0, 598.5, 681.75, 591.0, 603.25, 607.0, 638.75, 682.5, 551.75, 644.75, 671.5, 693.75, 715.5, 653.25, 709.0, 711.75, 747.0, 744.75, 764.5, 745.75, 722.0, 727.25, 762.0, 802.5, 775.25, 744.75, 766.0, 756.25, 742.75, 749.25],
        "steps": [6000, 14000, 22000, 38000, 56000, 74000, 86000, 106000, 126000, 140000, 158000, 180000, 196000, 206000, 228000, 248000, 268000, 286000, 306000, 324000, 342000, 362000, 382000, 402000, 422000, 442000, 462000, 480000, 500000, 514000, 536000, 554000, 574000, 594000, 616000, 636000, 658000, 680000, 702000, 724000, 746000, 768000, 790000, 812000, 834000, 856000, 878000, 900000, 922000, 944000, 966000, 988000]
      },
      "kangaroo": {
        "mean": [53.0, 0.0, 1934.0, 3064.0, 8625.0, 12129.5, 13700.5, 10605.5, 10764.0, 13168.0, 12666.5, 12332.0, 13825.5, 13123.5, 14697.5, 12477.5, 14641.0, 10530.0, 11703.0, 14446.0, 14457.5, 14680.0, 14128.5, 14563.5, 14379.0, 14661.5, 14722.5, 14518.0, 14776.5, 14711.5, 14735.5, 14639.0, 14775.0, 14703.5],
        "steps": [0, 4000, 10000, 20000, 36000, 66000, 96000, 132000, 150000, 178000, 196000, 226000, 256000, 280000, 312000, 352000, 380000, 416000, 422000, 456000, 492000, 526000, 566000, 604000, 642000, 656000, 696000, 736000, 774000, 814000, 854000, 894000, 934000, 974000]
      },
      "krull": {
        "mean": [73.11, 8501.895, 7956.805, 8360.405, 8753.895, 8517.68, 8610.53, 8458.875, 8471.18, 8492.625, 8635.47, 8844.75, 8602.53, 8856.495, 8996.595, 8801.505, 8878.92, 8894.16, 8624.565, 8828.55, 8833.89, 8731.77, 8784.105, 8776.245, 8872.17, 9042.66, 8791.965, 8790.915, 9079.125, 8697.54, 8857.845, 8892.75, 8996.805, 8877.315, 9076.26, 8857.92, 8893.755, 8982.105, 8557.995, 9267.27, 8919.015, 8942.22, 8910.51, 9108.78, 8972.535, 9003.795, 9255.18, 9105.63, 9217.59, 9032.535, 8987.655, 8953.215, 9235.665, 9246.705, 9186.255, 9201.255, 9491.73, 9289.62, 9391.35, 9277.065, 9404.61, 9539.385, 9292.86, 9510.615, 9479.565, 9549.585],
        "steps": [0, 12000, 28000, 38000, 52000, 56000, 72000, 86000, 102000, 118000, 134000, 150000, 152000, 168000, 184000, 200000, 216000, 232000, 268000, 284000, 294000, 310000, 326000, 342000, 358000, 374000, 390000, 406000, 416000, 432000, 448000, 464000, 480000, 496000, 512000, 528000, 544000, 560000, 576000, 592000, 608000, 624000, 640000, 656000, 672000, 688000, 704000, 710000, 726000, 738000, 752000, 768000, 784000, 800000, 816000, 832000, 848000, 864000, 880000, 896000, 912000, 928000, 944000, 960000, 976000, 992000]
      },
      "kung_fu_master": {
        "mean": [160.5, 6658.5, 20168.5, 17694.0, 24163.0, 20999.0, 24581.5, 21537.0, 22021.0, 21666.5, 25867.0, 26797.5, 24875.5, 22039.5, 24679.5, 26582.0, 25731.0, 23032.0, 25355.5, 25024.0, 23321.0, 28225.5, 25568.5, 26114.5, 27249.5, 29118.5, 28688.5, 32609.5, 32681.0, 33163.5, 32453.5],
        "steps": [0, 10000, 26000, 52000, 70000, 100000, 128000, 144000, 174000, 206000, 238000, 270000, 302000, 334000, 438000, 462000, 488000, 500000, 534000, 568000, 604000, 638000, 674000, 702000, 740000, 778000, 816000, 856000, 886000, 928000, 972000]
      },
      "ms_pacman": {
        "mean": [400.9, 210.4, 528.8, 2386.65, 2997.85, 3940.3, 4401.8, 3770.25, 4785.15, 5086.9, 4717.3, 5365.65, 5255.35, 4784.155, 5301.5, 5689.4, 4678.65, 5336.35, 5570.7, 5372.4, 5477.35, 6019.8, 5680.35, 5565.8, 5646.35, 6275.91, 6078.755, 6093.65, 6275.05, 6202.85, 5907.1, 5923.3, 6670.4, 7107.68, 6304.35, 6918.265, 7037.515, 6711.26, 6861.62, 6973.005, 7374.42, 7471.93, 7242.535, 7204.125, 7430.08, 7064.065, 7182.015, 7336.29, 7350.23, 7371.31],
        "steps": [0, 8000, 16000, 24000, 36000, 50000, 64000, 80000, 96000, 114000, 132000, 138000, 152000, 170000, 186000, 194000, 212000, 230000, 250000, 268000, 286000, 306000, 326000, 348000, 368000, 388000, 410000, 432000, 452000, 470000, 492000, 514000, 540000, 564000, 590000, 616000, 640000, 666000, 692000, 718000, 744000, 772000, 798000, 828000, 864000, 892000, 920000, 920000, 946000, 972000]
      },
      "name_this_game": {
        "mean": [100.85, 14687.9, 14212.65, 13805.05, 14483.8, 15309.9, 19884.0, 16236.55, 17264.2, 15828.65, 20212.3, 23128.6, 23046.15, 23244.15],
        "steps": [8000, 102000, 160000, 238000, 312000, 396000, 478000, 574000, 650000, 724000, 812000, 908000, 998000, 1000000]
      },
      "phoenix": {
        "mean": [596.55, 1168.2, 3673.5, 11585.9, 7216.95, 18920.3, 16860.4, 13843.35, 16651.45, 26394.55, 25665.25, 19310.9, 20795.7, 17041.1, 52138.8, 37266.0],
        "steps": [0, 24000, 36000, 64000, 130000, 212000, 316000, 384000, 448000, 520000, 564000, 680000, 742000, 830000, 948000, 1000000]
      },
      "pong": {
        "mean": [-21.0, -20.98, -20.63, -20.025, -13.875, -1.745, 1.65, -2.65, -1.73, 7.815, 2.285, 2.01, 1.755, 10.295, 4.085, 10.38, 0.31, 0.385, 8.02, 3.265, 6.66, 1.46, 4.135, 3.84, 4.695, 7.98, 4.6, 4.845, 4.605, 5.93, 3.4, 9.36, 10.03, 11.405, 11.575, 14.44, 11.06, 8.955, 11.835, 13.62, 13.465, 13.33, 13.695, 14.735, 14.555],
        "steps": [8000, 18000, 28000, 38000, 50000, 66000, 88000, 116000, 140000, 164000, 190000, 216000, 240000, 266000, 284000, 310000, 334000, 360000, 386000, 410000, 436000, 462000, 488000, 514000, 540000, 566000, 590000, 616000, 642000, 666000, 682000, 708000, 734000, 758000, 782000, 806000, 824000, 848000, 874000, 898000, 922000, 924000, 948000, 970000, 994000]
      },
      "pooyan": {
        "mean": [0.7, 1031.3, 1543.525, 6491.075, 8114.85, 9929.65, 9053.275, 7560.425, 9212.6, 9885.375, 9260.175, 8762.15, 8778.9, 7708.775, 9295.45, 9281.375, 9480.45, 8821.425, 10415.625, 10591.2, 10299.95, 11412.375, 11184.6, 11302.0, 11921.375, 11798.9],
        "steps": [2000, 8000, 18000, 30000, 64000, 90000, 130000, 178000, 218000, 264000, 284000, 332000, 378000, 422000, 460000, 506000, 556000, 604000, 650000, 704000, 756000, 802000, 854000, 910000, 964000, 982000]
      },
      "qbert": {
        "mean": [17.875, 74.875, 70.25, 464.625, 609.0, 13213.375, 10863.625, 15558.125, 15398.0, 15347.0, 10400.75, 12034.125, 14460.75],
        "steps": [0, 4000, 10000, 16000, 22000, 34000, 124000, 412000, 464000, 516000, 570000, 802000, 1000000]
      },
      "riverraid": {
        "mean": [169.5, 873.05, 4873.0, 8235.9, 15057.35, 18905.95, 19256.8, 20644.25, 20293.85, 20064.6, 19308.35, 18155.95, 20202.95, 18934.35, 20799.15, 22003.75, 21603.15, 19641.8, 21558.35, 19280.7, 20662.65, 17910.95, 20107.25, 20825.9, 20370.65, 19670.25, 21097.75, 18991.15, 21130.7, 20193.15, 22075.25, 20793.8, 21597.85, 22063.75, 21529.15, 21852.0, 21716.5, 21526.65],
        "steps": [2000, 6000, 18000, 26000, 42000, 62000, 92000, 120000, 144000, 168000, 194000, 220000, 246000, 270000, 296000, 322000, 352000, 384000, 414000, 444000, 514000, 538000, 568000, 594000, 622000, 654000, 682000, 712000, 740000, 768000, 806000, 838000, 870000, 904000, 936000, 966000, 996000, 1000000]
      },
      "road_runner": {
        "mean": [2035.5, 35532.5, 55418.0, 56492.5, 58720.5, 56751.0, 58587.5, 57129.0, 57273.5, 57942.0, 60426.0, 58812.0, 59343.5, 58243.5, 59197.5, 59656.0, 61063.0, 58799.0, 60215.5, 59928.0, 60333.5, 59371.0, 61440.5, 61637.5, 61759.0, 61313.5],
        "steps": [6000, 14000, 92000, 144000, 158000, 210000, 260000, 274000, 300000, 338000, 358000, 416000, 476000, 494000, 544000, 594000, 650000, 668000, 720000, 734000, 778000, 814000, 868000, 922000, 972000, 1000000]
      },
      "robotank": {
        "mean": [0.27, 5.845, 34.3, 49.98, 62.83, 65.935, 66.19, 61.795, 63.765, 65.695, 70.16, 72.27, 72.14, 72.545, 74.395, 73.775, 75.8],
        "steps": [10000, 50000, 92000, 146000, 204000, 250000, 320000, 392000, 476000, 538000, 606000, 676000, 750000, 822000, 892000, 936000, 1000000]
      },
      "seaquest": {
        "mean": [145.5, 22.3, 2457.5, 6740.0, 6970.1, 7445.2, 7632.3, 7610.9, 7856.3, 7374.9, 7389.2, 6846.4, 6694.9, 7708.0, 7544.7, 7572.7, 7882.3, 7730.7, 7769.6, 7951.3, 7819.2, 7815.4, 8023.8, 7937.5, 7773.7, 7981.9, 7874.0, 7949.9],
        "steps": [0, 8000, 34000, 74000, 108000, 116000, 152000, 190000, 276000, 322000, 352000, 426000, 462000, 498000, 536000, 596000, 634000, 670000, 706000, 744000, 752000, 788000, 826000, 864000, 902000, 940000, 978000, 996000]
      },
      "space_invaders": {
        "mean": [218.55, 270.25, 408.675, 609.3, 1060.425, 5529.95, 21008.2, 38328.45, 37798.225, 49122.725, 49706.35],
        "steps": [0, 6000, 14000, 22000, 32000, 40000, 92000, 230000, 438000, 892000, 1000000]
      },
      "star_gunner": {
        "mean": [0.0, 20457.5, 55819.5, 77033.0, 84318.0, 83655.0, 89269.5, 89827.5, 87272.0, 93189.0, 98317.0, 97540.5, 88222.5, 91047.0, 99752.0, 99906.5, 99513.0, 105248.0, 104634.0, 111608.0, 109075.5, 112369.0, 112620.5, 113393.5],
        "steps": [6000, 20000, 38000, 70000, 114000, 162000, 206000, 254000, 296000, 342000, 392000, 416000, 466000, 516000, 562000, 612000, 662000, 716000, 768000, 820000, 854000, 898000, 954000, 970000]
      },
      "time_pilot": {
        "mean": [2514.0, 500.5, 2337.5, 2367.0, 4258.5, 2962.0, 2592.5, 4161.0, 4816.5, 5177.5, 4110.5, 5266.0, 4157.0, 4132.0, 4505.5, 4177.5, 4616.5, 4829.0, 4094.5, 5322.0, 5094.5, 4477.5, 5152.5, 5690.5, 6428.0, 5524.5, 4789.0, 5551.0, 5878.5, 5214.5, 6203.5, 5271.0, 5759.0, 5018.5, 6326.0, 5645.0, 5912.5, 5229.5, 6782.0, 6791.0, 7325.0, 6096.5, 5396.5, 6180.0, 5965.0, 6494.0, 7391.5, 6995.5, 6172.5, 7351.5, 6922.5, 7574.5, 7129.5, 6593.5, 7247.5, 8237.5, 7122.0, 7557.0, 8012.0, 7762.0, 8070.5, 8063.5, 8441.5, 8261.0, 7979.5, 8062.0, 8442.0, 8593.5, 8558.0],
        "steps": [6000, 22000, 34000, 50000, 62000, 76000, 88000, 98000, 110000, 124000, 138000, 152000, 166000, 172000, 184000, 196000, 208000, 212000, 226000, 264000, 276000, 290000, 302000, 316000, 332000, 346000, 360000, 372000, 400000, 414000, 426000, 440000, 452000, 466000, 478000, 494000, 508000, 512000, 524000, 538000, 552000, 568000, 582000, 596000, 610000, 624000, 640000, 656000, 664000, 680000, 696000, 710000, 726000, 742000, 756000, 772000, 790000, 798000, 814000, 830000, 848000, 866000, 884000, 902000, 920000, 938000, 956000, 974000, 992000]
      },
      "up_n_down": {
        "mean": [256.7, 718.0, 944.15, 1715.9, 675.75, 1915.75, 2920.75, 8256.65, 31423.4, 65762.55, 195500.35, 116837.05, 281196.0, 171802.6, 137133.25],
        "steps": [0, 6000, 12000, 18000, 26000, 32000, 40000, 48000, 62000, 108000, 204000, 358000, 650000, 846000, 1000000]
      },
      "video_pinball": {
        "mean": [6613.18, 42420.305, 545607.52, 478427.86, 474694.57, 462405.21],
        "steps": [0, 22000, 82000, 290000, 444000, 694000]
      },
      "wizard_of_wor": {
        "mean": [693.0, 185.0, 1199.0, 1159.5, 800.5, 337.0, 2531.0, 1638.0, 1693.0, 1219.0, 2291.5, 902.5, 2739.5, 603.5, 3316.5, 756.5, 2144.0, 2720.5, 4426.0, 2151.0, 5332.5, 4957.5, 5842.5, 6352.5, 1854.5, 4796.5, 5569.0, 2454.0, 7479.0, 5760.5, 3951.5, 4878.0, 3327.0, 5976.0, 8316.5, 6568.5, 5295.0, 7353.0, 7433.5, 11515.0, 9876.5, 9778.0, 8775.0, 11726.5, 14949.0, 14929.5, 13004.0, 15254.0, 14520.5, 15551.0, 14141.0],
        "steps": [0, 34000, 58000, 70000, 84000, 94000, 104000, 120000, 134000, 148000, 152000, 170000, 186000, 202000, 212000, 220000, 230000, 246000, 264000, 284000, 302000, 322000, 344000, 366000, 388000, 400000, 416000, 436000, 452000, 474000, 494000, 530000, 548000, 566000, 588000, 614000, 626000, 644000, 664000, 686000, 716000, 740000, 764000, 788000, 814000, 860000, 868000, 902000, 934000, 962000, 992000]
      },
      "yars_revenge": {
        "mean": [7739.325, 24531.495, 35956.28, 45853.845, 44576.19, 56838.985, 55822.47, 58780.975, 58010.51, 55378.54, 44771.87, 60612.24, 41529.675, 55816.16, 48601.315, 57973.075, 68375.15, 76659.095, 70960.94, 80244.565, 84472.065, 93671.295, 84896.9],
        "steps": [10000, 20000, 122000, 176000, 216000, 266000, 286000, 332000, 366000, 426000, 476000, 522000, 544000, 548000, 594000, 612000, 664000, 712000, 756000, 810000, 858000, 912000, 966000]
      },
      "zaxxon": {
        "mean": [0.0, 0.0, 2.0, 0.0, 11.5, 2.0, 2.0, 154.0, 0.0, 0.0, 0.0, 65.5, 841.0, 510.5, 3555.5, 4764.5, 7514.5, 7933.0, 7253.5, 9050.5, 8413.0, 8846.0, 7289.0, 7702.0, 6525.5, 6864.0, 8426.0, 8640.0, 8434.5, 8643.5, 9717.5, 8628.0, 9606.0, 8962.0, 9368.0, 8875.5, 9243.5, 9497.5, 8574.5, 10318.0, 10688.5, 9309.5, 10205.5, 10830.5, 10970.0, 11598.0, 11823.5, 11612.5, 11756.5],
        "steps": [0, 10000, 20000, 30000, 40000, 50000, 60000, 70000, 82000, 92000, 102000, 112000, 124000, 138000, 150000, 166000, 184000, 208000, 232000, 256000, 284000, 310000, 340000, 364000, 388000, 412000, 436000, 462000, 490000, 516000, 534000, 536000, 564000, 594000, 622000, 650000, 678000, 710000, 738000, 762000, 768000, 796000, 824000, 856000, 888000, 918000, 950000, 986000, 1000000]
      }
    },
    "policy": {
      "alien": {
        "mean": [267.65, 290.65, 336.3, 259.2, 275.2, 297.5, 342.3, 704.35, 1732.05, 1867.15, 1958.75, 2051.75, 2241.65, 2436.9, 2609.75, 2389.0, 2549.65, 2887.5, 2489.95, 2715.15, 2797.65, 2521.1, 2686.2, 2526.4, 2587.9, 2590.65, 2570.0, 2761.0, 2868.8, 2816.2, 2750.55, 2649.65, 2932.65, 2760.5, 2696.35, 2970.05, 2767.55, 2758.85, 2975.8, 2818.15, 2824.7, 3265.2, 3042.85, 2979.65, 3202.0, 2976.8, 3111.1, 3275.35, 3071.85, 3103.8, 3048.0, 3118.95, 3100.25, 3266.9, 3340.9, 3166.2, 3251.6, 3566.35, 3276.6, 3390.05, 3440.35, 3457.85, 3712.55, 3517.5, 3591.65, 3459.8, 3686.9, 3658.0],
        "steps": [10000, 16000, 24000, 32000, 38000, 46000, 54000, 62000, 72000, 84000, 96000, 110000, 124000, 138000, 154000, 168000, 182000, 196000, 212000, 226000, 242000, 258000, 274000, 290000, 306000, 320000, 334000, 350000, 364000, 378000, 392000, 406000, 422000, 438000, 452000, 456000, 484000, 500000, 514000, 530000, 548000, 564000, 582000, 600000, 616000, 632000, 648000, 664000, 680000, 690000, 706000, 722000, 738000, 754000, 772000, 776000, 794000, 814000, 832000, 850000, 868000, 888000, 902000, 916000, 936000, 958000, 970000, 990000]
      },
      "amidar": {
        "mean": [1.835, 51.025, 67.31, 104.58, 132.105, 162.335, 142.98, 180.625, 199.235, 180.64, 293.36, 230.705, 300.845, 381.765, 331.01, 320.34, 267.745, 399.125, 363.505, 404.585, 365.63, 370.59, 428.985, 379.22, 475.46, 369.945, 359.815, 330.785, 314.815, 403.845, 397.095, 382.195, 428.34, 442.05, 444.335, 382.26, 406.93, 413.74, 476.29, 394.825, 463.18, 474.785, 426.85, 448.45, 419.25, 393.675, 481.94, 446.725, 449.145, 449.025, 477.205, 457.68, 408.295, 406.03, 448.055, 440.285, 443.2, 347.51, 396.56, 445.52, 455.74, 437.215, 429.595, 448.8, 474.51, 516.37, 514.18, 464.91, 493.265, 491.405, 477.235, 459.515, 505.46, 474.71, 505.16, 485.23, 504.965, 488.94, 496.11, 503.955, 499.315],
        "steps": [0, 6000, 12000, 22000, 30000, 40000, 42000, 54000, 64000, 76000, 88000, 102000, 116000, 128000, 140000, 154000, 166000, 180000, 192000, 206000, 218000, 230000, 242000, 254000, 266000, 278000, 290000, 302000, 314000, 326000, 338000, 350000, 364000, 378000, 384000, 398000, 412000, 426000, 438000, 450000, 462000, 476000, 490000, 504000, 518000, 530000, 544000, 556000, 568000, 582000, 596000, 608000, 620000, 634000, 646000, 660000, 672000, 686000, 700000, 714000, 728000, 742000, 756000, 768000, 782000, 796000, 810000, 824000, 838000, 852000, 866000, 880000, 894000, 908000, 922000, 936000, 950000, 956000, 966000, 980000, 994000]
      },
      "assault": {
        "mean": [536.18, 1581.765, 2401.415, 3226.31, 5196.525, 4998.57, 6157.05, 6739.365, 7268.325, 6380.44, 6282.395, 7488.425, 8967.93, 7851.705, 8218.315, 8537.48],
        "steps": [4000, 12000, 28000, 54000, 96000, 168000, 254000, 338000, 432000, 522000, 578000, 682000, 786000, 884000, 968000, 1000000]
      },
      "asterix": {
        "mean": [292.75, 229.5, 254.0, 1712.0, 7419.0, 15278.75, 14879.5, 8716.5, 20523.5, 8502.0, 8551.5, 8500.5, 12669.5, 8822.0, 9714.5, 10484.5],
        "steps": [2000, 8000, 14000, 22000, 30000, 46000, 164000, 218000, 284000, 324000, 470000, 580000, 670000, 736000, 834000, 972000]
      },
      "atlantis": {
        "mean": [21165.0, 17996.0, 536923.0, 898145.0, 879793.0, 888496.5],
        "steps": [0, 14000, 32000, 154000, 428000, 766000]
      },
      "bank_heist": {
        "mean": [319.05, 799.1, 968.75, 879.9, 767.65, 811.15, 1002.45, 994.25, 911.85, 934.3, 1060.35, 972.25, 1013.3, 1042.3, 908.3, 1032.5, 980.3, 1065.6, 994.25, 1015.75, 1015.35, 1001.3, 996.25, 1069.85, 1077.05, 993.8, 950.8, 1055.15, 1036.4, 994.05, 1077.2, 1065.25, 1060.85, 1056.1, 1050.0, 1061.95, 1075.35, 1050.65, 1053.5, 1041.0, 1039.4, 1080.15, 1058.85, 1047.85, 1095.55, 1089.95, 1091.4, 1090.4, 1080.6, 1071.65],
        "steps": [12000, 26000, 44000, 64000, 84000, 102000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 272000, 282000, 304000, 326000, 330000, 382000, 404000, 426000, 446000, 466000, 486000, 508000, 528000, 548000, 568000, 588000, 608000, 630000, 652000, 674000, 694000, 714000, 734000, 756000, 776000, 796000, 816000, 836000, 856000, 878000, 900000, 922000, 944000, 948000, 970000, 992000]
      },
      "battle_zone": {
        "mean": [3090.0, 3390.0, 3955.0, 3250.0, 3135.0, 3520.0, 2775.0, 3355.0, 3950.0, 16490.0, 24940.0, 24270.0, 24415.0, 30540.0, 27185.0, 25800.0, 27980.0, 30065.0, 34715.0, 34840.0, 34455.0],
        "steps": [6000, 26000, 50000, 72000, 98000, 160000, 210000, 250000, 292000, 326000, 364000, 434000, 500000, 568000, 646000, 690000, 760000, 828000, 902000, 968000, 1000000]
      },
      "beam_rider": {
        "mean": [566.76, 8698.47, 9643.0, 9220.6, 10677.92, 9887.38, 12321.46, 12320.08, 11988.63, 13910.49, 13543.94, 13965.52],
        "steps": [12000, 206000, 242000, 312000, 430000, 506000, 592000, 684000, 786000, 890000, 942000, 960000]
      },
      "boxing": {
        "mean": [0.615, 77.105, 83.855, 79.535, 81.295, 83.315, 88.005, 91.41, 88.39, 88.835, 89.575, 88.775, 91.985, 90.7, 90.74, 92.65, 91.185, 92.115, 93.475, 91.96, 91.225, 91.52, 90.42, 92.015, 92.7, 90.69, 90.77, 93.85, 93.98, 93.79, 92.095, 92.905, 91.77, 93.75, 93.265, 91.89, 90.3, 92.66, 93.935, 93.335, 92.12, 93.28, 93.84, 92.715, 93.215, 94.725, 93.535, 94.55, 91.365, 92.285, 92.97, 91.26, 93.645, 91.955, 93.62, 94.905, 93.53, 93.165, 94.425, 92.465, 92.58, 93.565, 94.1, 93.615, 92.705, 94.055, 93.935, 95.03, 94.115, 93.64, 93.095, 92.285, 94.045, 93.88, 93.525, 94.405, 94.285, 94.71, 94.95, 95.04, 94.535, 94.935, 93.695, 95.24, 94.395, 93.825, 94.965, 95.25, 94.355, 95.125, 94.78, 95.0, 94.64, 95.395, 95.4, 95.02, 95.185, 93.96, 93.505, 95.54, 94.23, 94.785, 95.315, 96.07, 95.745, 96.03, 94.935, 96.015, 94.63, 96.345, 95.325, 96.135, 96.105, 96.06, 95.75, 96.2, 96.17, 95.58, 95.47, 96.25, 95.975, 96.25, 96.28, 95.325, 96.295, 96.325, 96.21, 95.6],
        "steps": [0, 20000, 30000, 38000, 40000, 50000, 58000, 66000, 74000, 82000, 90000, 98000, 106000, 112000, 120000, 128000, 136000, 140000, 148000, 156000, 164000, 172000, 180000, 188000, 196000, 202000, 210000, 218000, 224000, 232000, 238000, 246000, 254000, 260000, 268000, 276000, 308000, 316000, 324000, 330000, 336000, 344000, 352000, 360000, 368000, 376000, 382000, 390000, 396000, 404000, 410000, 414000, 422000, 430000, 436000, 444000, 452000, 460000, 468000, 476000, 484000, 492000, 500000, 508000, 516000, 524000, 532000, 540000, 548000, 556000, 564000, 572000, 580000, 588000, 594000, 602000, 610000, 616000, 622000, 630000, 638000, 646000, 654000, 662000, 668000, 676000, 684000, 692000, 700000, 706000, 714000, 722000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 816000, 822000, 830000, 838000, 846000, 854000, 862000, 868000, 876000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 948000, 956000, 960000, 968000, 976000, 984000, 992000]
      },
      "breakout": {
        "mean": [1.77, 2.04, 10.745, 335.76, 361.815, 359.725, 376.215, 351.28, 419.1, 417.33, 383.31, 405.3, 420.485, 420.025, 461.1, 430.14, 445.025, 435.12],
        "steps": [0, 4000, 56000, 218000, 274000, 320000, 386000, 438000, 508000, 562000, 640000, 734000, 786000, 844000, 888000, 914000, 974000, 1000000]
      },
      "carnival": {
        "mean": [717.4, 3885.3, 5001.9, 5211.4, 5350.0, 5217.4, 5362.35, 5275.15, 5404.05, 5312.35, 5460.15, 5490.65, 5364.1, 5482.95, 5596.75, 5483.95, 5342.85, 5591.0, 5525.7, 5415.8, 5469.6, 5447.3, 5426.55, 5491.0, 5476.45, 5584.0, 5560.45, 5376.15, 5508.45, 5480.95, 5428.1, 5389.25, 5434.1, 5385.95, 5472.0, 5440.2, 5501.4, 5578.5, 5556.6, 5546.05, 5550.15, 5412.8, 5553.7, 5481.5, 5487.85, 5460.25, 5584.25, 5553.75, 5538.6, 5574.3, 5503.4, 5573.7, 5570.0, 5390.05, 5478.35, 5484.2, 5588.65, 5508.4, 5484.85, 5535.15, 5567.65, 5601.25, 5579.95, 5607.3, 5568.0, 5610.05, 5514.8, 5514.75, 5478.15, 5483.15, 5454.95, 5466.25, 5517.95, 5524.05, 5521.05, 5540.25, 5534.65, 5582.9, 5565.35, 5415.5, 5550.4, 5399.3, 5564.15, 5467.3, 5502.9, 5553.6, 5615.5, 5538.5, 5547.8, 5509.5, 5523.15, 5463.5, 5650.05, 5626.1, 5534.25, 5614.35, 5367.25, 5524.45, 5464.65, 5637.9, 5512.9, 5531.65, 5592.05, 5552.55, 5683.55, 5605.5, 5603.65, 5522.3, 5491.15, 5533.65, 5539.9, 5479.05, 5546.25, 5599.95, 5507.0, 5567.65, 5577.15, 5571.9, 5576.0, 5537.35, 5599.25, 5584.3, 5626.45, 5570.8, 5641.55, 5633.5, 5496.3, 5613.15, 5575.3, 5573.65, 5501.4, 5532.75, 5489.9, 5606.5, 5569.25, 5592.55, 5538.95, 5663.55, 5582.9, 5475.65, 5604.8, 5643.8, 5549.65, 5639.65, 5488.65, 5465.25, 5544.05, 5593.65, 5535.45, 5591.0, 5591.75, 5645.5, 5511.4, 5583.65, 5665.65, 5572.5, 5517.15, 5530.05, 5573.05, 5630.85, 5522.1, 5573.25, 5527.75, 5526.0, 5491.0, 5528.9, 5595.2, 5591.65, 5634.15, 5501.9, 5660.8, 5564.9, 5630.95, 5668.75, 5560.3, 5530.0, 5501.9, 5563.2, 5503.5, 5514.0, 5565.4, 5573.2, 5627.15, 5602.75, 5667.25, 5488.25, 5622.55, 5572.0, 5536.35, 5594.0, 5581.45, 5605.15, 5616.65, 5649.5, 5524.4, 5506.0, 5592.75, 5570.25, 5596.65, 5599.7, 5617.5, 5535.65, 5576.9, 5549.75, 5627.75, 5583.5, 5617.55, 5596.5, 5556.5, 5600.8, 5586.65, 5566.0, 5551.3, 5536.75, 5549.25, 5604.2, 5519.5, 5535.75, 5591.75, 5533.8, 5699.2, 5591.65, 5613.5, 5641.9, 5560.0, 5534.0, 5532.3, 5616.25, 5567.0, 5540.0, 5586.15, 5547.0, 5567.25, 5590.0, 5549.0, 5598.75, 5561.5, 5572.0, 5612.5, 5556.75, 5547.15, 5581.15, 5551.3, 5532.15, 5526.5, 5519.25, 5628.65, 5558.2, 5588.75],
        "steps": [0, 6000, 16000, 22000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 174000, 178000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 498000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "centipede": {
        "mean": [1695.23, 2551.055, 3450.855, 3175.155, 3282.775, 3105.51, 3329.765, 3393.33, 2915.355, 3030.67, 3558.34, 3190.55, 3348.76, 3810.6, 3905.795, 3361.07, 4186.685, 3893.43, 3099.655, 3530.085, 3124.005, 3563.115, 3643.99, 3407.115, 3648.77, 3921.835, 3823.81, 3432.145, 3751.99, 3693.785, 3489.615, 3653.93, 3505.225, 3366.345, 3579.475, 3661.78, 3368.47, 3404.52, 3284.565, 3659.94, 3041.065, 3615.86, 3071.18, 3742.81, 4101.715, 3729.035, 3842.035, 3467.755, 3534.74, 3505.415, 3317.355, 3647.04, 3685.2, 3513.86, 3196.56, 3290.495, 3691.32, 3072.18, 3603.515, 3264.215, 3427.175, 3296.75, 3644.535, 3700.095, 3640.465, 3523.72, 3408.965, 3584.21, 3392.085, 3509.32, 3219.23, 3732.79, 3460.245, 3331.04, 3357.285, 4348.125, 4125.76, 3740.145, 3417.24, 3833.005, 3605.585, 3421.795, 3728.995, 3910.045, 3631.825, 3638.945, 3779.1, 3818.06, 3381.93, 3875.635, 3509.775, 3714.08, 3346.99, 3340.745, 3106.835, 3693.705, 3487.895, 3807.565, 3744.88, 3662.7, 3830.66, 3556.51, 4148.88, 3748.805, 3855.795, 4213.54, 3742.735, 3558.665, 3424.715, 3771.045, 3527.74, 3701.715, 3886.44, 3743.145, 3966.65, 4268.835, 3707.025, 3880.41, 3937.985, 3898.36, 3899.945, 3784.8, 3888.92, 3902.405, 4147.42, 4059.78, 3807.645, 4200.83, 3843.32, 3953.92],
        "steps": [14000, 26000, 34000, 42000, 50000, 58000, 66000, 74000, 82000, 86000, 94000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 164000, 170000, 178000, 186000, 194000, 202000, 210000, 218000, 226000, 234000, 242000, 250000, 258000, 266000, 274000, 282000, 290000, 298000, 304000, 312000, 320000, 328000, 336000, 344000, 352000, 360000, 368000, 376000, 384000, 392000, 400000, 408000, 416000, 424000, 432000, 440000, 448000, 456000, 464000, 470000, 478000, 480000, 488000, 496000, 504000, 512000, 520000, 528000, 536000, 544000, 552000, 560000, 568000, 576000, 584000, 592000, 600000, 608000, 616000, 624000, 630000, 638000, 646000, 654000, 660000, 668000, 676000, 684000, 690000, 698000, 704000, 712000, 720000, 728000, 734000, 740000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 808000, 814000, 822000, 830000, 838000, 844000, 852000, 860000, 866000, 872000, 880000, 888000, 896000, 904000, 912000, 920000, 928000, 936000, 944000, 950000, 958000, 966000, 974000, 982000, 990000, 998000, 1000000]
      },
      "chopper_command": {
        "mean": [767.0, 628.5, 683.5, 1313.5, 2454.0, 3529.5, 4392.5, 4580.0, 4454.0, 4310.0, 4878.5, 4352.0, 6567.5, 10315.0],
        "steps": [4000, 18000, 32000, 50000, 72000, 132000, 200000, 292000, 348000, 432000, 528000, 602000, 760000, 934000]
      },
      "crazy_climber": {
        "mean": [7977.0, 47106.0, 101801.5, 114618.0, 123282.5, 115799.5, 113975.0, 121199.5, 121979.0, 125497.5, 125522.5, 124081.5, 129055.5, 124805.5, 126498.5, 131995.5, 131718.5, 132739.0, 133069.0, 132312.0, 136594.5, 135511.5, 135129.0, 138836.5, 135524.5],
        "steps": [0, 12000, 34000, 72000, 86000, 132000, 176000, 220000, 280000, 326000, 374000, 420000, 470000, 518000, 564000, 586000, 636000, 686000, 734000, 776000, 804000, 856000, 908000, 960000, 1000000]
      },
      "demon_attack": {
        "mean": [168.0, 20997.275, 18101.425, 46868.9, 101626.85],
        "steps": [6000, 120000, 476000, 666000, 860000]
      },
      "double_dunk": {
        "mean": [-18.64, -20.41, -15.09, -8.86, -5.76, -8.94, -7.78, -5.22, -4.96, -5.54, -4.29, -0.9, -5.58, -1.86, -1.73, -2.13, -1.69, -0.78, 0.66, 0.47],
        "steps": [0, 20000, 54000, 130000, 218000, 260000, 306000, 352000, 468000, 510000, 556000, 610000, 694000, 736000, 776000, 816000, 856000, 894000, 934000, 974000]
      },
      "enduro": {
        "mean": [1.625, 364.29, 1818.96, 2223.58, 2200.975, 2297.065, 2334.615],
        "steps": [6000, 16000, 68000, 142000, 378000, 768000, 1000000]
      },
      "fishing_derby": {
        "mean": [-92.43, -31.315, -10.785, 11.87, 14.625, 17.89, 20.465, 12.81, 15.125, 15.555, 7.265, 18.335, 9.28, 9.27, 10.35, 8.07, 16.4, 12.145, 10.995, 13.69, 10.965, 14.875, 10.23, 10.9, 13.205, 14.11, 10.365, 7.08, 11.46, 10.825, 12.475, 16.555, 10.945, 14.515, 17.085, 15.705, 12.775, 13.495, 16.575, 16.495, 15.69, 15.84, 10.2, 14.185, 17.205, 18.885, 17.29, 20.73, 18.925, 16.3, 20.31, 24.585, 23.275, 24.96, 19.8, 25.77, 25.66, 25.195, 24.84, 24.77],
        "steps": [8000, 28000, 42000, 62000, 80000, 96000, 112000, 128000, 144000, 160000, 162000, 174000, 190000, 208000, 226000, 244000, 262000, 278000, 294000, 312000, 330000, 348000, 366000, 384000, 402000, 420000, 436000, 454000, 468000, 486000, 502000, 520000, 538000, 554000, 570000, 588000, 604000, 622000, 640000, 656000, 674000, 692000, 710000, 728000, 746000, 762000, 778000, 794000, 810000, 826000, 842000, 858000, 876000, 892000, 908000, 924000, 940000, 956000, 972000, 988000]
      },
      "freeway": {
        "mean": [0.0, 21.57, 21.45, 21.455, 22.97, 28.705, 30.995, 30.08, 31.5, 31.785, 30.33, 32.06, 32.52, 29.365, 31.815, 32.085, 31.895, 31.995, 32.335, 32.715, 32.915, 30.87, 32.79, 32.775, 31.73, 33.115, 32.78, 32.955, 32.62, 33.145, 33.135, 32.84, 33.195, 33.155, 33.295, 33.215, 33.23, 33.3, 33.515, 33.575, 33.605, 33.575, 33.595, 33.57, 33.56, 33.68, 33.68, 33.655],
        "steps": [0, 22000, 44000, 66000, 88000, 110000, 132000, 154000, 176000, 198000, 220000, 238000, 256000, 278000, 300000, 316000, 334000, 356000, 378000, 420000, 442000, 464000, 486000, 508000, 530000, 552000, 574000, 596000, 598000, 612000, 634000, 656000, 668000, 690000, 712000, 734000, 756000, 778000, 800000, 822000, 844000, 852000, 872000, 894000, 916000, 938000, 960000, 982000]
      },
      "frostbite": {
        "mean": [76.7, 2596.05, 3266.55, 3285.05, 3185.0, 3369.05, 3478.0, 3529.15, 3554.3, 3715.25, 3540.4, 3689.55, 3754.25, 3507.15, 3801.4, 3688.65, 3698.95, 3587.55, 3514.0, 3851.75, 3784.15, 3891.2, 3886.3, 3898.85, 3931.05, 3907.75, 3766.85, 3841.55, 4063.6, 3884.8, 3840.55, 3878.15, 3812.0],
        "steps": [8000, 38000, 82000, 86000, 126000, 184000, 212000, 232000, 260000, 322000, 336000, 390000, 436000, 456000, 504000, 530000, 550000, 592000, 612000, 660000, 688000, 708000, 734000, 754000, 774000, 802000, 830000, 850000, 878000, 898000, 918000, 946000, 974000]
      },
      "gopher": {
        "mean": [373.0, 498.8, 3611.6, 6529.1, 12771.3, 9796.2, 16326.7, 13625.6, 19711.5, 22184.5, 19409.6, 27733.5, 27015.0, 34731.1],
        "steps": [0, 12000, 26000, 46000, 76000, 118000, 182000, 260000, 368000, 368000, 470000, 636000, 786000, 992000]
      },
      "gravitar": {
        "mean": [29.5, 42.25, 2.5, 6.25, 33.25, 187.0, 162.75, 165.25, 93.25, 69.0, 57.0, 150.25, 101.5, 97.25, 132.25, 70.5, 165.5, 226.0, 187.5, 211.0, 237.0, 272.25, 205.5, 229.0, 291.5, 305.25, 246.75, 334.25, 260.25, 185.5, 210.5, 403.5, 276.0, 308.5, 288.25, 379.0, 381.75, 359.75, 378.5, 254.75, 390.75, 318.0, 287.75, 371.75, 434.5, 281.0, 367.5, 341.0, 378.5, 312.5, 449.0, 354.5, 374.25, 373.0, 307.25, 359.25, 355.75, 310.0, 387.0, 313.25, 375.5, 343.5, 369.0, 354.0, 340.0, 380.5, 360.5, 364.75, 358.75, 411.25, 313.0, 356.0, 364.5, 414.25, 351.75, 376.0, 356.25, 387.25, 404.25, 399.25, 347.75, 333.75, 363.75, 359.25, 375.0, 387.25, 404.75, 387.5, 402.75, 415.75, 397.0, 377.5, 407.25, 455.25, 423.0, 427.75, 426.25, 413.0, 431.0, 453.75, 379.75, 440.25, 487.25, 475.0, 472.0, 417.0, 460.0, 449.75, 452.5, 458.75, 435.5, 481.25, 513.5, 500.25, 454.5, 444.75, 484.25, 504.0, 500.25, 506.75, 486.25, 499.75, 475.5, 524.75, 511.0, 479.25, 506.0, 479.5],
        "steps": [2000, 10000, 18000, 26000, 34000, 42000, 48000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 106000, 114000, 124000, 132000, 142000, 150000, 158000, 168000, 176000, 186000, 194000, 204000, 212000, 220000, 228000, 234000, 242000, 252000, 260000, 270000, 278000, 286000, 298000, 306000, 314000, 322000, 330000, 338000, 346000, 348000, 356000, 364000, 372000, 378000, 386000, 394000, 402000, 410000, 418000, 426000, 434000, 442000, 450000, 458000, 466000, 474000, 482000, 490000, 498000, 506000, 514000, 522000, 530000, 538000, 546000, 554000, 562000, 570000, 578000, 586000, 594000, 604000, 612000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000, 694000, 702000, 710000, 718000, 726000, 734000, 742000, 750000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 946000, 954000, 962000, 964000, 972000, 980000, 988000, 996000]
      },
      "hero": {
        "mean": [627.3, 6061.725, 13281.175, 14514.125, 15965.05, 12743.725, 18207.575, 17731.525, 17049.6, 16024.25, 15400.65, 17228.575, 17319.125, 18389.725, 18405.575, 16902.875, 19522.8, 18904.55, 17518.575, 15970.1, 18143.25, 17170.45, 17253.325, 17761.65, 19063.65, 18031.7, 18265.325, 18048.55, 19351.925, 18823.625, 19068.625, 17959.25, 18982.45, 18496.65, 18421.75, 18985.65, 18388.7, 19850.825, 19304.95, 19774.25, 20221.375, 19754.025, 19633.925, 20104.4, 20075.7, 18691.675, 19973.05, 20357.2, 19978.9, 20420.5, 20415.825, 20194.4, 20469.825, 20584.475, 20307.425, 20470.625, 20521.575, 20146.625, 20547.2, 20560.95, 20508.175, 20624.85, 20689.55, 20654.075, 20690.95, 20517.725, 20625.425, 20585.9, 20615.425],
        "steps": [0, 8000, 30000, 42000, 52000, 58000, 92000, 100000, 112000, 124000, 138000, 150000, 164000, 182000, 196000, 210000, 224000, 230000, 244000, 258000, 270000, 290000, 308000, 326000, 344000, 358000, 372000, 392000, 404000, 418000, 432000, 454000, 474000, 488000, 502000, 514000, 526000, 540000, 548000, 562000, 576000, 596000, 610000, 628000, 644000, 658000, 674000, 690000, 704000, 718000, 734000, 748000, 768000, 778000, 798000, 814000, 828000, 846000, 860000, 874000, 888000, 904000, 920000, 938000, 952000, 966000, 980000, 994000, 1000000]
      },
      "ice_hockey": {
        "mean": [-1.67, -1.525, -1.865, -1.83, -2.465, -2.1, -2.47, -2.005, -1.995, -2.08, -1.89, -2.21, -3.3, -2.03, -1.735, -2.01, -1.77, -2.435, -2.23, -2.235, -2.945, -1.98, -2.195, -1.0, -1.525, -2.72, -2.345, -1.535],
        "steps": [12000, 50000, 88000, 112000, 150000, 188000, 226000, 264000, 302000, 340000, 378000, 416000, 454000, 492000, 530000, 568000, 606000, 644000, 682000, 720000, 746000, 784000, 822000, 860000, 898000, 916000, 956000, 968000]
      },
      "jamesbond": {
        "mean": [39.75, 113.0, 338.75, 488.75, 506.5, 573.75, 583.5, 516.5, 593.5, 536.5, 556.25, 562.25, 579.25, 594.0, 604.75, 572.75, 579.25, 592.0, 563.5, 586.25, 581.75, 596.75, 576.75, 632.0, 580.5, 595.25, 598.5, 579.75, 614.0, 606.75, 596.5, 613.75, 587.25, 604.75, 592.0, 675.75, 626.0, 628.75, 639.5, 618.5, 628.5, 639.5, 629.5, 627.5, 677.75, 658.0, 638.5, 646.5, 642.25, 677.5, 656.0, 670.75],
        "steps": [6000, 14000, 22000, 38000, 56000, 74000, 86000, 106000, 126000, 140000, 158000, 180000, 196000, 206000, 228000, 248000, 268000, 286000, 306000, 324000, 342000, 362000, 382000, 402000, 422000, 442000, 462000, 480000, 500000, 514000, 536000, 554000, 574000, 594000, 616000, 636000, 658000, 680000, 702000, 724000, 746000, 768000, 790000, 812000, 834000, 856000, 878000, 900000, 922000, 944000, 966000, 988000]
      },
      "kangaroo": {
        "mean": [42.0, 102.0, 1515.0, 3652.5, 8402.5, 8811.5, 11362.0, 11152.0, 10625.5, 10036.5, 12131.5, 11303.5, 12630.5, 12209.0, 13562.5, 12553.5, 12823.5, 12260.5, 13050.5, 13400.5, 13042.0, 13550.0, 13303.5, 13409.0, 13264.0, 13495.0, 13888.0, 13859.5, 14139.0, 14078.5, 14152.5, 14348.0, 14266.5, 14463.0],
        "steps": [0, 4000, 10000, 20000, 36000, 66000, 96000, 132000, 150000, 178000, 196000, 226000, 256000, 280000, 312000, 352000, 380000, 416000, 422000, 456000, 492000, 526000, 566000, 604000, 642000, 656000, 696000, 736000, 774000, 814000, 854000, 894000, 934000, 974000]
      },
      "krull": {
        "mean": [1534.91, 7163.91, 7502.0, 7348.795, 7911.01, 7765.535, 7829.05, 7738.74, 7572.54, 8107.07, 8006.46, 8052.33, 7904.125, 8186.205, 8091.38, 8281.235, 8373.215, 8049.785, 8200.35, 8217.42, 8340.995, 7932.29, 8188.37, 8262.145, 8296.815, 8433.27, 8138.965, 8146.695, 8318.02, 8279.215, 8242.14, 8186.85, 8115.325, 8293.46, 8063.135, 8352.645, 8184.915, 8216.445, 8352.13, 8397.51, 8253.475, 8353.83, 8021.24, 8383.265, 8309.585, 8203.865, 8461.125, 8283.525, 8348.51, 8565.8, 8410.315, 8369.155, 8293.895, 8534.665, 8479.245, 8630.32, 8471.44, 8344.935, 8786.82, 8639.25, 8729.385, 8778.585, 8588.52, 8761.38, 8525.62, 8624.205],
        "steps": [0, 12000, 28000, 38000, 52000, 56000, 72000, 86000, 102000, 118000, 134000, 150000, 152000, 168000, 184000, 200000, 216000, 232000, 268000, 284000, 294000, 310000, 326000, 342000, 358000, 374000, 390000, 406000, 416000, 432000, 448000, 464000, 480000, 496000, 512000, 528000, 544000, 560000, 576000, 592000, 608000, 624000, 640000, 656000, 672000, 688000, 704000, 710000, 726000, 738000, 752000, 768000, 784000, 800000, 816000, 832000, 848000, 864000, 880000, 896000, 912000, 928000, 944000, 960000, 976000, 992000]
      },
      "kung_fu_master": {
        "mean": [433.0, 8060.5, 16301.5, 20486.5, 19081.0, 20262.0, 21266.5, 21119.5, 20372.5, 20621.5, 20533.5, 21721.5, 21571.5, 20193.5, 21334.5, 21827.0, 22120.5, 23006.5, 21515.5, 24280.5, 21837.5, 24374.0, 23264.5, 25876.5, 25044.0, 25677.5, 25767.0, 26600.5, 27450.0, 27683.0, 28020.0],
        "steps": [0, 10000, 26000, 52000, 70000, 100000, 128000, 144000, 174000, 206000, 238000, 270000, 302000, 334000, 438000, 462000, 488000, 500000, 534000, 568000, 604000, 638000, 674000, 702000, 740000, 778000, 816000, 856000, 886000, 928000, 972000]
      },
      "ms_pacman": {
        "mean": [262.55, 424.6, 564.25, 2119.1, 2609.7, 3385.5, 4082.5, 3873.0, 4379.55, 4813.0, 4756.655, 4861.95, 4676.2, 4628.4, 5160.35, 5086.25, 4648.255, 4506.25, 4907.75, 4761.0, 4996.25, 4972.6, 5313.205, 5112.35, 4931.35, 4982.7, 5337.95, 5051.855, 5490.15, 5528.25, 5465.05, 4900.55, 5448.75, 5550.85, 5588.0, 5909.605, 5945.205, 5797.4, 5631.25, 5708.4, 5911.01, 5772.95, 5955.2, 6063.855, 6081.65, 5969.7, 6147.3, 5984.455, 6093.815, 6240.7],
        "steps": [0, 8000, 16000, 24000, 36000, 50000, 64000, 80000, 96000, 114000, 132000, 138000, 152000, 170000, 186000, 194000, 212000, 230000, 250000, 268000, 286000, 306000, 326000, 348000, 368000, 388000, 410000, 432000, 452000, 470000, 492000, 514000, 540000, 564000, 590000, 616000, 640000, 666000, 692000, 718000, 744000, 772000, 798000, 828000, 864000, 892000, 920000, 920000, 946000, 972000]
      },
      "name_this_game": {
        "mean": [2109.55, 12848.2, 11745.2, 12601.65, 13644.6, 13071.5, 13635.8, 13412.45, 14491.75, 14006.2, 15146.15, 16267.5, 17081.65, 17094.8],
        "steps": [8000, 102000, 160000, 238000, 312000, 396000, 478000, 574000, 650000, 724000, 812000, 908000, 998000, 1000000]
      },
      "phoenix": {
        "mean": [736.4, 1339.95, 3068.3, 5464.3, 5452.35, 9351.1, 6786.35, 6914.65, 6671.15, 9693.15, 9593.05, 9417.15, 8579.45, 5731.95, 17276.5, 16698.7],
        "steps": [0, 24000, 36000, 64000, 130000, 212000, 316000, 384000, 448000, 520000, 564000, 680000, 742000, 830000, 948000, 1000000]
      },
      "pong": {
        "mean": [-20.54, -20.335, -20.315, -13.27, 5.515, 15.92, 16.295, 16.805, 16.65, 18.16, 17.915, 15.295, 16.885, 18.11, 17.71, 18.575, 17.505, 17.515, 18.3, 18.7, 18.235, 17.91, 18.525, 18.525, 19.1, 19.21, 18.325, 18.595, 18.925, 18.905, 18.845, 19.055, 19.25, 19.235, 19.41, 19.27, 19.54, 19.45, 19.465, 19.71, 19.675, 19.63, 19.65, 19.65, 19.67],
        "steps": [8000, 18000, 28000, 38000, 50000, 66000, 88000, 116000, 140000, 164000, 190000, 216000, 240000, 266000, 284000, 310000, 334000, 360000, 386000, 410000, 436000, 462000, 488000, 514000, 540000, 566000, 590000, 616000, 642000, 666000, 682000, 708000, 734000, 758000, 782000, 806000, 824000, 848000, 874000, 898000, 922000, 924000, 948000, 970000, 994000]
      },
      "pooyan": {
        "mean": [516.275, 710.05, 1411.4, 4202.825, 5187.625, 6847.65, 5674.15, 5539.85, 6223.325, 7039.975, 5819.7, 6245.075, 6107.65, 5628.75, 6445.95, 6570.325, 6732.875, 6653.775, 6745.55, 6633.5, 6872.6, 7118.825, 7482.2, 7618.625, 7568.8, 8082.825],
        "steps": [2000, 8000, 18000, 30000, 64000, 90000, 130000, 178000, 218000, 264000, 284000, 332000, 378000, 422000, 460000, 506000, 556000, 604000, 650000, 704000, 756000, 802000, 854000, 910000, 964000, 982000]
      },
      "qbert": {
        "mean": [170.25, 139.125, 224.5, 525.125, 4828.125, 13695.75, 11115.5, 10845.5, 13871.0, 13538.0, 9786.0, 11265.375, 14900.625],
        "steps": [0, 4000, 10000, 16000, 22000, 34000, 124000, 412000, 464000, 516000, 570000, 802000, 1000000]
      },
      "riverraid": {
        "mean": [1108.5, 1801.25, 4829.25, 7183.65, 11557.1, 14562.65, 15509.9, 16839.95, 15403.0, 17688.45, 16997.55, 15127.05, 16541.45, 17069.15, 17599.7, 18614.55, 18267.15, 17777.35, 17295.5, 18068.9, 17662.05, 17762.05, 17777.3, 19277.25, 18498.7, 18558.15, 19118.2, 19008.05, 19842.8, 19895.0, 20790.35, 20522.15, 20728.8, 20841.85, 21070.05, 21108.65, 20662.7, 21091.25],
        "steps": [2000, 6000, 18000, 26000, 42000, 62000, 92000, 120000, 144000, 168000, 194000, 220000, 246000, 270000, 296000, 322000, 352000, 384000, 414000, 444000, 514000, 538000, 568000, 594000, 622000, 654000, 682000, 712000, 740000, 768000, 806000, 838000, 870000, 904000, 936000, 966000, 996000, 1000000]
      },
      "road_runner": {
        "mean": [3781.5, 38237.5, 53902.0, 52022.0, 54638.0, 54081.0, 52868.0, 51293.5, 53804.5, 54028.5, 56661.5, 55503.0, 55865.0, 54173.0, 54727.5, 54811.5, 57275.0, 56523.0, 57019.0, 57694.0, 57972.0, 56602.0, 58741.5, 59374.0, 59625.5, 59337.5],
        "steps": [6000, 14000, 92000, 144000, 158000, 210000, 260000, 274000, 300000, 338000, 358000, 416000, 476000, 494000, 544000, 594000, 650000, 668000, 720000, 734000, 778000, 814000, 868000, 922000, 972000, 1000000]
      },
      "robotank": {
        "mean": [2.795, 6.405, 27.8, 30.78, 58.61, 63.3, 61.45, 62.78, 65.125, 64.16, 65.355, 67.905, 67.065, 67.875, 68.445, 69.14, 69.44],
        "steps": [10000, 50000, 92000, 146000, 204000, 250000, 320000, 392000, 476000, 538000, 606000, 676000, 750000, 822000, 892000, 936000, 1000000]
      },
      "seaquest": {
        "mean": [77.9, 165.9, 2137.1, 5815.5, 5677.3, 6011.3, 6237.7, 6162.6, 6603.4, 6767.3, 6725.0, 6112.4, 6319.8, 6538.9, 6376.4, 6492.1, 7127.5, 6808.0, 7075.8, 7377.6, 6807.4, 6705.6, 7216.3, 7240.3, 7486.2, 7385.8, 7547.5, 7514.2],
        "steps": [0, 8000, 34000, 74000, 108000, 116000, 152000, 190000, 276000, 322000, 352000, 426000, 462000, 498000, 536000, 596000, 634000, 670000, 706000, 744000, 752000, 788000, 826000, 864000, 902000, 940000, 978000, 996000]
      },
      "space_invaders": {
        "mean": [150.475, 208.95, 393.725, 598.5, 968.525, 2729.025, 9289.275, 19486.55, 16726.925, 33058.85, 35375.925],
        "steps": [0, 6000, 14000, 22000, 32000, 40000, 92000, 230000, 438000, 892000, 1000000]
      },
      "star_gunner": {
        "mean": [692.0, 12648.0, 38373.0, 61830.0, 65625.0, 64644.5, 66148.0, 66363.5, 66511.0, 69126.5, 75066.5, 67338.5, 65624.0, 69607.0, 72600.0, 72217.0, 75344.5, 78902.5, 78667.5, 81079.5, 79967.0, 85312.0, 85648.5, 86955.0],
        "steps": [6000, 20000, 38000, 70000, 114000, 162000, 206000, 254000, 296000, 342000, 392000, 416000, 466000, 516000, 562000, 612000, 662000, 716000, 768000, 820000, 854000, 898000, 954000, 970000]
      },
      "time_pilot": {
        "mean": [2407.5, 1895.5, 2460.5, 1691.5, 3050.0, 2186.5, 3265.0, 3128.0, 3357.5, 3197.0, 3244.0, 3422.0, 2723.5, 3297.0, 2534.0, 3143.5, 3244.0, 3194.0, 3231.5, 3340.0, 3468.0, 3707.0, 3355.0, 3300.5, 3582.5, 3846.5, 3514.5, 3799.0, 3666.0, 3420.0, 3974.0, 4043.5, 3475.5, 3235.0, 4451.5, 3691.5, 4329.5, 3839.5, 3699.5, 3660.0, 4248.5, 4210.0, 4114.0, 3800.5, 4212.0, 3893.0, 4342.0, 4001.0, 3635.5, 4701.5, 3978.5, 4570.0, 4491.5, 3874.5, 4679.5, 4723.0, 4597.0, 4938.5, 4766.5, 4915.5, 5110.5, 4515.5, 5218.0, 5102.5, 5046.5, 5294.0, 5182.0, 5333.5, 5282.5],
        "steps": [6000, 22000, 34000, 50000, 62000, 76000, 88000, 98000, 110000, 124000, 138000, 152000, 166000, 172000, 184000, 196000, 208000, 212000, 226000, 264000, 276000, 290000, 302000, 316000, 332000, 346000, 360000, 372000, 400000, 414000, 426000, 440000, 452000, 466000, 478000, 494000, 508000, 512000, 524000, 538000, 552000, 568000, 582000, 596000, 610000, 624000, 640000, 656000, 664000, 680000, 696000, 710000, 726000, 742000, 756000, 772000, 790000, 798000, 814000, 830000, 848000, 866000, 884000, 902000, 920000, 938000, 956000, 974000, 992000]
      },
      "up_n_down": {
        "mean": [457.35, 1628.7, 1521.6, 1595.7, 1408.75, 2435.45, 2449.05, 4480.55, 17403.7, 33441.75, 71336.25, 78895.05, 130108.45, 139043.1, 124783.7],
        "steps": [0, 6000, 12000, 18000, 26000, 32000, 40000, 48000, 62000, 108000, 204000, 358000, 650000, 846000, 1000000]
      },
      "video_pinball": {
        "mean": [18346.89, 46576.35, 540751.065, 559956.14, 518067.92, 537485.49],
        "steps": [0, 22000, 82000, 290000, 444000, 694000]
      },
      "wizard_of_wor": {
        "mean": [687.0, 625.0, 924.0, 1057.5, 851.0, 1113.5, 1790.0, 1926.0, 1597.0, 2396.0, 1861.5, 1975.0, 2392.5, 1537.0, 1882.0, 2815.0, 1932.0, 2647.0, 2464.5, 1751.5, 3406.0, 2857.0, 2140.0, 3982.0, 2084.5, 2532.5, 2119.0, 2378.0, 2973.5, 2694.5, 2311.0, 4000.0, 2725.0, 3595.5, 4136.0, 3211.5, 3037.0, 3809.0, 2798.0, 3963.5, 5109.0, 4004.0, 3652.0, 4903.5, 6039.0, 7242.0, 6550.5, 7751.0, 7781.5, 7302.5, 7531.0],
        "steps": [0, 34000, 58000, 70000, 84000, 94000, 104000, 120000, 134000, 148000, 152000, 170000, 186000, 202000, 212000, 220000, 230000, 246000, 264000, 284000, 302000, 322000, 344000, 366000, 388000, 400000, 416000, 436000, 452000, 474000, 494000, 530000, 548000, 566000, 588000, 614000, 626000, 644000, 664000, 686000, 716000, 740000, 764000, 788000, 814000, 860000, 868000, 902000, 934000, 962000, 992000]
      },
      "yars_revenge": {
        "mean": [10946.19, 20405.945, 30007.765, 30995.9, 31058.05, 32773.56, 31952.425, 32108.29, 34403.365, 32637.685, 30669.24, 33458.04, 35659.985, 36217.375, 33342.285, 36991.935, 38839.34, 39884.975, 42943.665, 40185.93, 52972.465, 53379.61, 56552.645],
        "steps": [10000, 20000, 122000, 176000, 216000, 266000, 286000, 332000, 366000, 426000, 476000, 522000, 544000, 548000, 594000, 612000, 664000, 712000, 756000, 810000, 858000, 912000, 966000]
      },
      "zaxxon": {
        "mean": [16.0, 3.5, 1.5, 1.0, 1.5, 10.5, 9.5, 53.0, 14.0, 19.0, 131.5, 192.5, 867.5, 1937.5, 3160.5, 4603.0, 5154.0, 6751.5, 5795.5, 5896.5, 6314.5, 4495.0, 6347.0, 6240.0, 5845.0, 5978.0, 6831.5, 5900.5, 7550.0, 7281.0, 7494.5, 7038.0, 8098.5, 7592.0, 7363.0, 8093.5, 8319.5, 8416.5, 7700.0, 8143.5, 8118.0, 8223.0, 8799.5, 8508.0, 9338.0, 9752.0, 9226.5, 9418.0, 9397.0],
        "steps": [0, 10000, 20000, 30000, 40000, 50000, 60000, 70000, 82000, 92000, 102000, 112000, 124000, 138000, 150000, 166000, 184000, 208000, 232000, 256000, 284000, 310000, 340000, 364000, 388000, 412000, 436000, 462000, 490000, 516000, 534000, 536000, 564000, 594000, 622000, 650000, 678000, 710000, 738000, 762000, 768000, 796000, 824000, 856000, 888000, 918000, 950000, 986000, 1000000]
      }
    },
    "value_max": {
      "alien": {
        "mean": [295.65, 218.5, 255.8, 217.05, 299.75, 295.3, 157.3, 817.3, 1765.45, 1909.0, 2413.5, 2319.3, 2425.4, 2616.45, 2615.5, 2020.15, 2894.4, 3058.4, 2947.6, 2770.0, 3106.85, 2913.0, 2891.1, 3077.75, 2716.7, 2906.85, 2921.7, 2998.55, 3056.65, 2628.7, 3115.05, 2816.05, 2951.0, 2840.1, 2389.65, 2895.8, 2669.35, 2618.15, 2946.3, 3111.0, 2929.05, 3008.65, 3187.75, 3128.5, 3024.35, 2987.6, 3079.85, 3410.15, 2825.1, 3118.4, 3228.7, 3119.55, 3241.75, 3309.15, 3376.8, 3416.05, 3558.4, 3673.3, 3318.2, 3503.95, 3510.75, 3646.1, 3760.4, 3759.7, 4000.9, 3751.45, 3810.25, 3809.5],
        "steps": [10000, 16000, 24000, 32000, 38000, 46000, 54000, 62000, 72000, 84000, 96000, 110000, 124000, 138000, 154000, 168000, 182000, 196000, 212000, 226000, 242000, 258000, 274000, 290000, 306000, 320000, 334000, 350000, 364000, 378000, 392000, 406000, 422000, 438000, 452000, 456000, 484000, 500000, 514000, 530000, 548000, 564000, 582000, 600000, 616000, 632000, 648000, 664000, 680000, 690000, 706000, 722000, 738000, 754000, 772000, 776000, 794000, 814000, 832000, 850000, 868000, 888000, 902000, 916000, 936000, 958000, 970000, 990000]
      },
      "amidar": {
        "mean": [14.505, 45.065, 3.29, 27.945, 61.195, 154.055, 97.86, 131.665, 113.15, 150.55, 197.34, 151.78, 208.835, 150.655, 152.315, 100.405, 113.185, 104.01, 100.63, 89.52, 82.71, 81.865, 102.465, 115.315, 77.635, 114.78, 84.045, 79.235, 90.16, 90.815, 170.28, 144.07, 305.355, 122.76, 125.83, 108.325, 88.945, 216.06, 158.935, 82.345, 232.355, 334.715, 274.32, 186.29, 335.385, 294.62, 291.68, 281.075, 234.045, 238.275, 237.255, 253.33, 151.645, 245.0, 156.885, 194.115, 242.665, 363.14, 337.495, 389.725, 369.18, 383.51, 293.205, 447.655, 350.61, 372.695, 412.79, 398.17, 439.675, 414.65, 430.025, 406.085, 406.275, 428.975, 443.345, 445.09, 443.39, 427.585, 437.02, 438.485, 438.81],
        "steps": [0, 6000, 12000, 22000, 30000, 40000, 42000, 54000, 64000, 76000, 88000, 102000, 116000, 128000, 140000, 154000, 166000, 180000, 192000, 206000, 218000, 230000, 242000, 254000, 266000, 278000, 290000, 302000, 314000, 326000, 338000, 350000, 364000, 378000, 384000, 398000, 412000, 426000, 438000, 450000, 462000, 476000, 490000, 504000, 518000, 530000, 544000, 556000, 568000, 582000, 596000, 608000, 620000, 634000, 646000, 660000, 672000, 686000, 700000, 714000, 728000, 742000, 756000, 768000, 782000, 796000, 810000, 824000, 838000, 852000, 866000, 880000, 894000, 908000, 922000, 936000, 950000, 956000, 966000, 980000, 994000]
      },
      "assault": {
        "mean": [390.495, 775.475, 3126.335, 4568.505, 9441.37, 11491.345, 7457.32, 12137.355, 12483.37, 8198.725, 13388.745, 13786.845, 12715.585, 12394.175, 12509.64, 12125.33],
        "steps": [4000, 12000, 28000, 54000, 96000, 168000, 254000, 338000, 432000, 522000, 578000, 682000, 786000, 884000, 968000, 1000000]
      },
      "asterix": {
        "mean": [249.25, 180.0, 219.0, 1211.25, 5223.0, 19501.0, 34834.5, 31693.5, 32881.0, 25519.0, 13196.0, 26138.0, 27021.5, 25410.0, 20981.0, 17898.5, 17101.5],
        "steps": [2000, 8000, 14000, 22000, 30000, 46000, 164000, 218000, 284000, 324000, 470000, 580000, 670000, 736000, 834000, 972000, 1000000]
      },
      "atlantis": {
        "mean": [21219.5, 21706.0, 51150.5, 769813.5, 796325.0, 851175.5],
        "steps": [0, 14000, 32000, 154000, 428000, 766000]
      },
      "bank_heist": {
        "mean": [154.1, 334.9, 624.35, 646.8, 732.6, 611.75, 784.95, 807.3, 748.25, 890.25, 810.2, 805.65, 768.25, 1025.4, 681.65, 964.9, 917.25, 783.3, 843.65, 1009.25, 923.6, 939.75, 879.2, 953.95, 997.85, 885.2, 851.75, 955.75, 948.35, 918.0, 996.8, 1028.15, 1041.65, 868.5, 898.95, 995.5, 976.5, 875.8, 956.9, 934.3, 932.9, 917.0, 908.2, 992.1, 1004.55, 1023.95, 998.35, 1005.9, 988.7, 996.45],
        "steps": [12000, 26000, 44000, 64000, 84000, 102000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 272000, 282000, 304000, 326000, 330000, 382000, 404000, 426000, 446000, 466000, 486000, 508000, 528000, 548000, 568000, 588000, 608000, 630000, 652000, 674000, 694000, 714000, 734000, 756000, 776000, 796000, 816000, 836000, 856000, 878000, 900000, 922000, 944000, 948000, 970000, 992000]
      },
      "battle_zone": {
        "mean": [4000.0, 3635.0, 5765.0, 4535.0, 4420.0, 8895.0, 11170.0, 2800.0, 2045.0, 6875.0, 23110.0, 23045.0, 23690.0, 32610.0, 29465.0, 30860.0, 35140.0, 28865.0, 36740.0, 36900.0, 36630.0],
        "steps": [6000, 26000, 50000, 72000, 98000, 160000, 210000, 250000, 292000, 326000, 364000, 434000, 500000, 568000, 646000, 690000, 760000, 828000, 902000, 968000, 1000000]
      },
      "beam_rider": {
        "mean": [43.56, 5021.68, 3948.76, 12444.83, 9129.76, 14694.81, 14427.97, 22521.27, 19777.91, 24287.7, 21853.15, 21467.93],
        "steps": [12000, 206000, 242000, 312000, 430000, 506000, 592000, 684000, 786000, 890000, 942000, 960000]
      },
      "boxing": {
        "mean": [-3.54, 45.88, 64.15, 53.995, 74.92, 76.92, 86.89, 90.385, 75.855, 93.89, 86.79, 87.15, 95.365, 95.82, 90.96, 95.29, 93.295, 96.22, 92.055, 96.0, 90.245, 91.115, 95.065, 94.685, 92.47, 94.65, 92.57, 96.42, 96.72, 96.495, 95.17, 94.965, 94.65, 94.965, 94.705, 96.16, 92.795, 93.37, 95.64, 96.785, 94.475, 94.54, 95.64, 96.01, 95.5, 94.975, 89.6, 95.915, 95.63, 94.13, 95.02, 95.6, 91.87, 96.675, 96.175, 96.81, 96.28, 96.425, 95.36, 93.965, 92.9, 94.265, 94.93, 96.575, 93.96, 95.875, 96.43, 95.41, 95.435, 93.995, 94.965, 95.96, 96.91, 96.085, 95.86, 96.605, 97.21, 96.665, 95.635, 96.875, 95.625, 95.84, 96.775, 96.455, 96.65, 97.45, 97.29, 96.405, 96.535, 95.905, 97.805, 95.365, 96.97, 97.065, 97.5, 97.11, 97.425, 97.625, 96.87, 97.435, 97.025, 94.975, 96.945, 98.21, 97.65, 96.84, 97.485, 97.905, 97.6, 97.365, 97.17, 97.81, 97.635, 97.75, 97.235, 97.5, 97.235, 97.415, 97.31, 97.7, 97.515, 97.3, 97.25, 97.39, 97.655, 97.32, 97.45, 97.175],
        "steps": [0, 20000, 30000, 38000, 40000, 50000, 58000, 66000, 74000, 82000, 90000, 98000, 106000, 112000, 120000, 128000, 136000, 140000, 148000, 156000, 164000, 172000, 180000, 188000, 196000, 202000, 210000, 218000, 224000, 232000, 238000, 246000, 254000, 260000, 268000, 276000, 308000, 316000, 324000, 330000, 336000, 344000, 352000, 360000, 368000, 376000, 382000, 390000, 396000, 404000, 410000, 414000, 422000, 430000, 436000, 444000, 452000, 460000, 468000, 476000, 484000, 492000, 500000, 508000, 516000, 524000, 532000, 540000, 548000, 556000, 564000, 572000, 580000, 588000, 594000, 602000, 610000, 616000, 622000, 630000, 638000, 646000, 654000, 662000, 668000, 676000, 684000, 692000, 700000, 706000, 714000, 722000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 816000, 822000, 830000, 838000, 846000, 854000, 862000, 868000, 876000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 948000, 956000, 960000, 968000, 976000, 984000, 992000]
      },
      "breakout": {
        "mean": [1.565, 0.01, 2.055, 334.14, 371.39, 405.825, 427.56, 334.43, 435.44, 489.61, 397.22, 490.47, 508.955, 514.095, 538.685, 530.05, 511.3, 515.8],
        "steps": [0, 4000, 56000, 218000, 274000, 320000, 386000, 438000, 508000, 562000, 640000, 734000, 786000, 844000, 888000, 914000, 974000, 1000000]
      },
      "carnival": {
        "mean": [837.2, 418.3, 2033.7, 2690.05, 3993.7, 3857.5, 3921.8, 4162.1, 3989.6, 4332.95, 4325.1, 4396.3, 4292.15, 4288.35, 4555.1, 4352.75, 4313.45, 4316.0, 4316.45, 4465.95, 4351.15, 4338.85, 4421.9, 4373.25, 4546.2, 4459.65, 4351.0, 4344.95, 4392.35, 4478.4, 4359.5, 4343.0, 4579.05, 4382.3, 4434.25, 4445.15, 4314.4, 4535.75, 4464.35, 4352.35, 4523.05, 4536.55, 4668.1, 4482.8, 4593.2, 4645.6, 4528.2, 4526.05, 4591.7, 4581.3, 4589.8, 4507.05, 4584.9, 4375.35, 4602.3, 4686.05, 4567.5, 4513.25, 4493.55, 4516.0, 4508.25, 4504.35, 4810.1, 4582.0, 4697.65, 4459.85, 4570.1, 4757.8, 4689.25, 4601.6, 4755.35, 4632.0, 4686.85, 4800.6, 4670.25, 4648.3, 4428.7, 4761.0, 4810.3, 4699.8, 4644.65, 4529.1, 4724.25, 4655.05, 4476.05, 4431.05, 4637.15, 4699.15, 4552.0, 4490.25, 4617.5, 4725.95, 4622.1, 4514.05, 4498.35, 4736.7, 4394.3, 4742.55, 4749.5, 4534.0, 4681.6, 4556.5, 4711.45, 4567.0, 4597.1, 4689.9, 4508.2, 4675.7, 4694.7, 4548.35, 4666.4, 4568.7, 4650.8, 4755.3, 4721.3, 4642.95, 4531.9, 4580.1, 4594.0, 4461.0, 4530.65, 4590.7, 4608.2, 4614.1, 4668.85, 4579.05, 4532.5, 4485.9, 4641.65, 4491.65, 4598.65, 4632.55, 4747.15, 4757.55, 4645.25, 4787.8, 4631.5, 4629.25, 4522.7, 4724.25, 4713.3, 4568.75, 4761.1, 4733.85, 4628.95, 4817.7, 4743.0, 4710.25, 4887.0, 4694.85, 4598.7, 4589.3, 4712.1, 4820.25, 4803.05, 4738.65, 4713.55, 4631.25, 4731.55, 4690.85, 4713.55, 4784.75, 4907.25, 4780.5, 4536.45, 4831.6, 4749.6, 4557.45, 4519.9, 4676.8, 4787.1, 4705.05, 4770.9, 4771.5, 4708.15, 4815.35, 4839.05, 4770.75, 4620.35, 4835.4, 4738.9, 4533.7, 4727.65, 4749.25, 4793.35, 4801.55, 4629.7, 4873.25, 4665.9, 4876.45, 4758.3, 4789.65, 4886.35, 4732.4, 4750.5, 4694.65, 4799.5, 4749.25, 4765.8, 4912.7, 4894.0, 4897.65, 4673.55, 4735.9, 4604.35, 4695.4, 4635.25, 4727.5, 4737.15, 4851.75, 4887.7, 4816.5, 4823.5, 4829.75, 4706.4, 4807.25, 4873.75, 4711.9, 4680.15, 4818.05, 4730.95, 4888.65, 5001.25, 4787.65, 4810.7, 4941.15, 4890.0, 4739.05, 4909.0, 4782.7, 4794.15, 4791.3, 4848.5, 4871.75, 4869.4, 4865.25, 4903.7, 4826.15, 4805.75, 4834.9, 4834.6, 4829.75, 4834.1, 4730.15, 4768.5, 4861.3, 4823.15, 4903.5, 4790.9, 4855.5],
        "steps": [0, 6000, 16000, 22000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 174000, 178000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 498000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "centipede": {
        "mean": [2678.495, 3093.235, 3590.665, 3446.7, 3709.435, 3202.19, 3554.75, 3253.9, 3440.62, 3054.075, 3983.91, 3815.28, 3577.665, 3574.6, 3529.55, 3864.69, 4266.64, 3779.085, 3034.42, 4093.66, 3953.365, 3180.505, 3591.28, 3702.61, 3406.07, 3922.52, 3721.955, 3704.895, 3777.36, 3716.04, 3851.19, 3160.825, 4155.455, 3414.29, 3838.59, 3569.465, 2764.395, 3460.0, 3168.375, 3815.575, 3374.725, 3709.735, 3899.855, 3540.455, 4219.22, 3710.435, 3713.515, 3720.745, 3368.055, 3835.165, 3870.605, 3459.525, 3682.25, 3124.79, 3824.175, 3606.755, 3564.695, 3823.84, 3382.84, 3468.395, 3741.495, 3576.825, 4012.64, 3400.535, 4135.435, 4063.86, 3702.165, 3702.93, 3967.25, 3883.07, 4141.24, 3853.485, 3610.545, 4017.805, 3989.02, 4396.375, 4074.91, 3822.61, 3721.285, 3510.225, 3732.155, 4302.25, 3745.73, 4162.035, 4344.545, 3990.345, 3568.715, 4352.0, 3581.17, 4250.255, 3907.97, 4276.53, 3550.575, 3892.825, 3531.835, 4040.165, 4211.975, 4220.57, 4191.105, 4547.12, 4270.41, 4404.535, 4330.685, 4164.225, 4225.61, 4244.71, 4034.02, 3891.975, 4361.105, 4404.52, 4243.325, 4081.655, 4108.83, 4936.295, 4623.78, 4419.345, 4368.585, 4837.815, 4600.23, 4820.07, 4653.115, 4681.595, 4630.365, 4416.125, 4867.58, 4659.705, 4453.07, 4683.655, 4890.465, 4797.45],
        "steps": [14000, 26000, 34000, 42000, 50000, 58000, 66000, 74000, 82000, 86000, 94000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 164000, 170000, 178000, 186000, 194000, 202000, 210000, 218000, 226000, 234000, 242000, 250000, 258000, 266000, 274000, 282000, 290000, 298000, 304000, 312000, 320000, 328000, 336000, 344000, 352000, 360000, 368000, 376000, 384000, 392000, 400000, 408000, 416000, 424000, 432000, 440000, 448000, 456000, 464000, 470000, 478000, 480000, 488000, 496000, 504000, 512000, 520000, 528000, 536000, 544000, 552000, 560000, 568000, 576000, 584000, 592000, 600000, 608000, 616000, 624000, 630000, 638000, 646000, 654000, 660000, 668000, 676000, 684000, 690000, 698000, 704000, 712000, 720000, 728000, 734000, 740000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 808000, 814000, 822000, 830000, 838000, 844000, 852000, 860000, 866000, 872000, 880000, 888000, 896000, 904000, 912000, 920000, 928000, 936000, 944000, 950000, 958000, 966000, 974000, 982000, 990000, 998000, 1000000]
      },
      "chopper_command": {
        "mean": [475.0, 473.0, 209.5, 1471.5, 3378.0, 8777.5, 8080.5, 7707.5, 8307.0, 12089.5, 11430.0, 11002.5, 11657.5, 17317.0],
        "steps": [4000, 18000, 32000, 50000, 72000, 132000, 200000, 292000, 348000, 432000, 528000, 602000, 760000, 934000]
      },
      "crazy_climber": {
        "mean": [3417.0, 3884.5, 28207.5, 63352.5, 77968.5, 85374.0, 100493.5, 107708.5, 109839.5, 122357.5, 111611.0, 114435.0, 116056.0, 120412.0, 129720.0, 133743.0, 126118.0, 137835.0, 138019.0, 139996.0, 144217.0, 143977.5, 145048.5, 149489.0, 144754.5],
        "steps": [0, 12000, 34000, 72000, 86000, 132000, 176000, 220000, 280000, 326000, 374000, 420000, 470000, 518000, 564000, 586000, 636000, 686000, 734000, 776000, 804000, 856000, 908000, 960000, 1000000]
      },
      "demon_attack": {
        "mean": [79.275, 4913.375, 98260.15, 84356.125, 123643.175],
        "steps": [6000, 120000, 476000, 666000, 860000]
      },
      "double_dunk": {
        "mean": [-17.52, -22.01, -17.24, -14.04, -7.03, -7.31, -8.38, -4.78, -6.9, -6.96, -6.72, -1.42, -7.03, -5.43, -2.71, -3.86, -5.27, -5.66, -3.18, -4.08, -4.7],
        "steps": [0, 20000, 54000, 130000, 218000, 260000, 306000, 352000, 468000, 510000, 556000, 610000, 694000, 736000, 776000, 816000, 856000, 894000, 934000, 974000, 1000000]
      },
      "enduro": {
        "mean": [1.295, 276.99, 1300.82, 2219.975, 2210.24, 2151.37, 2291.19],
        "steps": [6000, 16000, 68000, 142000, 378000, 768000, 1000000]
      },
      "fishing_derby": {
        "mean": [-94.25, -52.765, -35.17, 6.88, 10.745, 10.62, 23.57, 10.59, 13.34, 2.51, 15.46, 15.95, 7.82, 12.545, 12.35, 9.385, 24.31, 6.7, 10.7, 12.68, 14.17, 9.86, 6.29, -0.61, 9.33, 6.26, 5.65, 15.075, 8.9, 17.46, 2.69, 9.15, 18.28, -0.56, 11.87, 21.505, 11.57, 15.86, -0.43, 20.095, 6.69, 4.25, 16.27, 7.485, 21.24, 21.27, 13.13, 12.78, 17.32, 13.22, 12.53, 5.48, 13.19, 11.58, 12.18, 6.68, 11.12, 11.19, 10.79, 12.23],
        "steps": [8000, 28000, 42000, 62000, 80000, 96000, 112000, 128000, 144000, 160000, 162000, 174000, 190000, 208000, 226000, 244000, 262000, 278000, 294000, 312000, 330000, 348000, 366000, 384000, 402000, 420000, 436000, 454000, 468000, 486000, 502000, 520000, 538000, 554000, 570000, 588000, 604000, 622000, 640000, 656000, 674000, 692000, 710000, 728000, 746000, 762000, 778000, 794000, 810000, 826000, 842000, 858000, 876000, 892000, 908000, 924000, 940000, 956000, 972000, 988000]
      },
      "freeway": {
        "mean": [2.135, 21.475, 21.41, 21.585, 21.925, 21.405, 20.675, 22.995, 23.605, 24.1, 24.195, 23.4, 20.87, 24.015, 23.91, 26.91, 25.77, 26.645, 17.845, 27.43, 24.015, 25.535, 23.755, 25.57, 24.775, 27.58, 27.865, 26.325, 26.445, 25.745, 25.09, 27.12, 27.4, 25.67, 26.47, 25.805, 27.275, 26.22, 25.925, 24.1, 26.35, 25.545, 26.355, 25.235, 26.135, 24.12, 24.31, 24.43],
        "steps": [0, 22000, 44000, 66000, 88000, 110000, 132000, 154000, 176000, 198000, 220000, 238000, 256000, 278000, 300000, 316000, 334000, 356000, 378000, 420000, 442000, 464000, 486000, 508000, 530000, 552000, 574000, 596000, 598000, 612000, 634000, 656000, 668000, 690000, 712000, 734000, 756000, 778000, 800000, 822000, 844000, 852000, 872000, 894000, 916000, 938000, 960000, 982000]
      },
      "frostbite": {
        "mean": [79.75, 2330.35, 3479.1, 3445.95, 3454.9, 4014.35, 3945.35, 3904.2, 4006.55, 4009.9, 3873.85, 4054.65, 4092.7, 4277.95, 4288.5, 4138.8, 4232.85, 4347.85, 4444.4, 4475.45, 4471.55, 4439.55, 4385.5, 4206.75, 4508.3, 5132.25, 4034.7, 4420.5, 4334.45, 4336.5, 4330.7, 4254.4, 4288.2, 4253.5],
        "steps": [8000, 38000, 82000, 86000, 126000, 184000, 212000, 232000, 260000, 322000, 336000, 390000, 436000, 456000, 504000, 530000, 550000, 592000, 612000, 660000, 688000, 708000, 734000, 754000, 774000, 802000, 830000, 850000, 878000, 898000, 918000, 946000, 974000, 1000000]
      },
      "gopher": {
        "mean": [493.1, 433.7, 3929.8, 9398.7, 22458.7, 29447.0, 32819.7, 40210.9, 28832.3, 27043.3, 53397.0, 37351.3, 86416.7, 83752.9],
        "steps": [0, 12000, 26000, 46000, 76000, 118000, 182000, 260000, 368000, 368000, 470000, 636000, 786000, 992000]
      },
      "gravitar": {
        "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 127.5, 93.75, 0.0, 32.5, 0.0, 0.0, 1.25, 5.0, 5.5, 94.25, 60.25, 224.5, 280.0, 276.75, 277.5, 299.5, 163.25, 367.25, 521.5, 56.0, 499.25, 413.25, 545.75, 427.5, 240.25, 425.75, 600.25, 496.5, 433.25, 601.25, 463.75, 511.5, 588.25, 376.0, 498.25, 509.0, 431.25, 509.25, 485.75, 444.75, 395.25, 550.0, 278.0, 397.0, 397.0, 541.0, 658.5, 559.25, 558.75, 577.75, 467.25, 533.0, 599.25, 625.25, 376.5, 581.75, 573.75, 434.0, 473.75, 678.5, 609.25, 584.25, 529.75, 560.75, 692.75, 530.0, 658.5, 457.0, 614.25, 520.25, 568.25, 578.0, 541.25, 588.75, 682.5, 676.5, 535.75, 672.0, 637.0, 538.0, 649.25, 565.0, 584.5, 592.25, 640.0, 585.25, 696.75, 664.75, 583.5, 698.5, 613.25, 578.0, 666.5, 762.5, 691.5, 647.5, 574.5, 623.75, 512.5, 654.75, 659.75, 638.0, 707.75, 686.25, 638.5, 552.75, 668.25, 658.5, 663.75, 653.5, 599.75, 536.75, 589.5, 621.25, 585.0, 608.25, 664.25, 623.0, 647.25, 618.0, 715.5, 624.0, 670.25],
        "steps": [2000, 10000, 18000, 26000, 34000, 42000, 48000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 106000, 114000, 124000, 132000, 142000, 150000, 158000, 168000, 176000, 186000, 194000, 204000, 212000, 220000, 228000, 234000, 242000, 252000, 260000, 270000, 278000, 286000, 298000, 306000, 314000, 322000, 330000, 338000, 346000, 348000, 356000, 364000, 372000, 378000, 386000, 394000, 402000, 410000, 418000, 426000, 434000, 442000, 450000, 458000, 466000, 474000, 482000, 490000, 498000, 506000, 514000, 522000, 530000, 538000, 546000, 554000, 562000, 570000, 578000, 586000, 594000, 604000, 612000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000, 694000, 702000, 710000, 718000, 726000, 734000, 742000, 750000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 946000, 954000, 962000, 964000, 972000, 980000, 988000, 996000]
      },
      "hero": {
        "mean": [720.875, 1303.7, 9731.375, 10324.2, 9862.85, 10533.725, 14049.275, 14176.05, 15144.775, 16008.65, 14951.6, 17145.35, 16657.075, 16632.075, 18226.65, 16297.375, 19174.175, 17510.7, 16907.95, 14916.675, 16212.025, 16793.2, 17645.9, 17962.175, 19891.8, 18724.4, 16896.7, 13699.175, 17225.925, 16988.275, 19578.775, 17421.825, 19386.05, 19606.625, 13990.65, 15415.05, 14599.0, 15578.55, 14276.3, 18436.825, 19555.25, 19322.9, 18061.7, 18437.025, 20030.3, 16177.8, 19616.0, 17690.0, 20476.875, 17787.05, 20127.025, 18973.525, 18755.9, 20077.2, 20276.35, 19796.925, 19844.775, 19363.375, 19758.375, 19084.875, 19731.55, 19514.125, 20024.675, 19901.15, 19849.525, 20074.75, 19876.25, 20211.05, 19875.1],
        "steps": [0, 8000, 30000, 42000, 52000, 58000, 92000, 100000, 112000, 124000, 138000, 150000, 164000, 182000, 196000, 210000, 224000, 230000, 244000, 258000, 270000, 290000, 308000, 326000, 344000, 358000, 372000, 392000, 404000, 418000, 432000, 454000, 474000, 488000, 502000, 514000, 526000, 540000, 548000, 562000, 576000, 596000, 610000, 628000, 644000, 658000, 674000, 690000, 704000, 718000, 734000, 748000, 768000, 778000, 798000, 814000, 828000, 846000, 860000, 874000, 888000, 904000, 920000, 938000, 952000, 966000, 980000, 994000, 1000000]
      },
      "ice_hockey": {
        "mean": [-2.02, -2.02, -2.04, -2.14, -1.88, -2.22, -2.04, -2.06, -2.26, -1.07, -2.06, -2.12, -2.1, -13.075, -2.02, -2.1, -2.14, -7.87, -9.595, -10.25, -8.745, -5.035, -3.79, -2.14, -1.905, -4.13, -3.695, -3.21],
        "steps": [12000, 50000, 88000, 112000, 150000, 188000, 226000, 264000, 302000, 340000, 378000, 416000, 454000, 492000, 530000, 568000, 606000, 644000, 682000, 720000, 746000, 784000, 822000, 860000, 898000, 916000, 956000, 968000]
      },
      "jamesbond": {
        "mean": [43.5, 73.75, 307.25, 387.25, 481.0, 519.5, 493.5, 505.5, 506.0, 503.0, 499.75, 529.5, 524.75, 502.75, 507.25, 506.75, 529.75, 578.0, 510.5, 601.75, 553.25, 631.75, 575.0, 556.0, 588.0, 559.0, 531.75, 631.25, 569.0, 665.0, 568.0, 613.25, 556.75, 633.5, 576.0, 661.25, 660.0, 636.75, 727.75, 756.75, 713.5, 673.75, 668.5, 700.75, 716.75, 707.25, 700.25, 717.75, 709.5, 723.25, 702.75, 700.0],
        "steps": [6000, 14000, 22000, 38000, 56000, 74000, 86000, 106000, 126000, 140000, 158000, 180000, 196000, 206000, 228000, 248000, 268000, 286000, 306000, 324000, 342000, 362000, 382000, 402000, 422000, 442000, 462000, 480000, 500000, 514000, 536000, 554000, 574000, 594000, 616000, 636000, 658000, 680000, 702000, 724000, 746000, 768000, 790000, 812000, 834000, 856000, 878000, 900000, 922000, 944000, 966000, 988000]
      },
      "kangaroo": {
        "mean": [56.0, 0.0, 861.0, 3334.0, 10598.0, 6797.5, 8927.5, 5528.5, 4168.0, 5336.5, 4176.5, 5531.0, 11969.0, 7438.5, 12977.5, 8835.5, 9354.5, 12303.5, 10984.0, 8625.0, 7483.0, 13223.0, 12357.5, 11527.5, 12150.5, 12115.0, 13038.5, 13043.5, 13615.5, 13402.0, 13383.5, 13617.5, 13635.0, 13641.5],
        "steps": [0, 4000, 10000, 20000, 36000, 66000, 96000, 132000, 150000, 178000, 196000, 226000, 256000, 280000, 312000, 352000, 380000, 416000, 422000, 456000, 492000, 526000, 566000, 604000, 642000, 656000, 696000, 736000, 774000, 814000, 854000, 894000, 934000, 974000]
      },
      "krull": {
        "mean": [892.635, 7045.4, 7261.685, 5973.1, 7369.695, 6628.39, 7061.5, 7122.035, 7424.675, 7348.09, 7481.735, 7913.585, 7510.315, 7579.925, 7651.035, 7890.7, 7523.025, 7688.015, 7720.57, 7881.44, 7745.305, 7706.245, 7570.27, 7807.14, 7804.305, 7790.42, 7706.18, 7745.395, 7727.39, 8039.705, 7776.375, 8002.69, 7227.585, 7833.14, 7947.695, 7712.165, 7867.2, 7783.385, 7659.215, 7940.73, 7845.73, 7842.54, 7704.27, 7779.705, 7968.235, 7884.035, 7893.545, 8155.985, 7927.425, 8140.055, 8038.26, 8173.52, 8157.7, 8267.355, 8154.615, 8190.285, 8387.265, 8511.465, 8050.27, 7976.04, 8102.61, 8286.31, 8411.08, 8421.965, 8381.19, 8546.58],
        "steps": [0, 12000, 28000, 38000, 52000, 56000, 72000, 86000, 102000, 118000, 134000, 150000, 152000, 168000, 184000, 200000, 216000, 232000, 268000, 284000, 294000, 310000, 326000, 342000, 358000, 374000, 390000, 406000, 416000, 432000, 448000, 464000, 480000, 496000, 512000, 528000, 544000, 560000, 576000, 592000, 608000, 624000, 640000, 656000, 672000, 688000, 704000, 710000, 726000, 738000, 752000, 768000, 784000, 800000, 816000, 832000, 848000, 864000, 880000, 896000, 912000, 928000, 944000, 960000, 976000, 992000]
      },
      "kung_fu_master": {
        "mean": [853.5, 458.5, 11053.5, 12166.0, 12784.5, 14803.0, 14087.0, 18637.5, 18982.0, 18661.5, 20008.0, 20121.5, 21818.0, 21040.0, 22402.5, 21943.0, 22581.0, 22098.5, 19428.0, 24549.5, 22493.0, 25992.5, 25885.0, 26819.0, 27574.0, 28609.5, 27539.5, 34501.5, 32985.5, 32900.5, 33460.5],
        "steps": [0, 10000, 26000, 52000, 70000, 100000, 128000, 144000, 174000, 206000, 238000, 270000, 302000, 334000, 438000, 462000, 488000, 500000, 534000, 568000, 604000, 638000, 674000, 702000, 740000, 778000, 816000, 856000, 886000, 928000, 972000]
      },
      "ms_pacman": {
        "mean": [234.85, 274.45, 505.9, 1697.85, 1932.5, 2069.25, 2435.0, 2256.1, 2278.5, 2716.15, 2237.85, 2252.75, 2219.85, 2144.6, 2490.7, 2286.85, 2565.15, 3041.7, 2009.65, 2424.1, 2558.25, 3075.65, 3345.85, 2548.8, 2616.5, 3462.45, 3898.755, 2897.5, 3673.1, 4234.35, 4077.65, 5666.85, 5637.81, 6613.015, 6144.35, 6090.8, 6932.855, 6258.81, 6858.355, 7029.61, 6910.615, 6913.65, 6967.11, 7393.425, 7103.205, 7092.18, 7047.985, 7190.335, 6923.62, 7088.82],
        "steps": [0, 8000, 16000, 24000, 36000, 50000, 64000, 80000, 96000, 114000, 132000, 138000, 152000, 170000, 186000, 194000, 212000, 230000, 250000, 268000, 286000, 306000, 326000, 348000, 368000, 388000, 410000, 432000, 452000, 470000, 492000, 514000, 540000, 564000, 590000, 616000, 640000, 666000, 692000, 718000, 744000, 772000, 798000, 828000, 864000, 892000, 920000, 920000, 946000, 972000]
      },
      "name_this_game": {
        "mean": [1681.15, 13906.1, 13651.25, 13687.4, 13730.3, 15085.65, 18330.65, 15350.3, 16678.05, 15464.55, 20052.3, 23118.3, 22517.0, 22679.5],
        "steps": [8000, 102000, 160000, 238000, 312000, 396000, 478000, 574000, 650000, 724000, 812000, 908000, 998000, 1000000]
      },
      "phoenix": {
        "mean": [649.95, 896.5, 1753.15, 6069.4, 6127.35, 4944.25, 10745.0, 6705.95, 9228.0, 9597.35, 8376.4, 5731.55, 12636.85, 5013.15, 6216.7, 6584.0],
        "steps": [0, 24000, 36000, 64000, 130000, 212000, 316000, 384000, 448000, 520000, 564000, 680000, 742000, 830000, 948000, 1000000]
      },
      "pong": {
        "mean": [-21.0, -21.0, -20.475, -20.33, -15.685, -17.245, -7.465, -8.005, -6.375, 4.405, -1.09, -6.855, 1.135, 5.065, 0.68, 0.805, -1.065, -2.575, -2.02, -1.155, 0.705, -0.34, 0.42, 1.23, 3.35, 2.61, 1.535, 1.115, 5.57, 2.25, 1.8, 2.065, 3.32, 2.34, 1.07, 3.09, 4.61, 2.76, 3.875, 4.83, 3.71, 5.845, 3.59, 4.305, 4.675],
        "steps": [8000, 18000, 28000, 38000, 50000, 66000, 88000, 116000, 140000, 164000, 190000, 216000, 240000, 266000, 284000, 310000, 334000, 360000, 386000, 410000, 436000, 462000, 488000, 514000, 540000, 566000, 590000, 616000, 642000, 666000, 682000, 708000, 734000, 758000, 782000, 806000, 824000, 848000, 874000, 898000, 922000, 924000, 948000, 970000, 994000]
      },
      "pooyan": {
        "mean": [0.0, 1120.525, 1009.225, 2672.375, 5150.6, 6737.325, 6780.125, 6178.775, 6859.525, 6907.25, 6830.725, 6606.975, 6746.2, 6253.85, 7843.45, 7038.575, 7568.575, 7376.35, 8506.9, 8848.125, 8163.825, 9087.8, 8607.225, 9575.65, 9227.375, 9493.4],
        "steps": [2000, 8000, 18000, 30000, 64000, 90000, 130000, 178000, 218000, 264000, 284000, 332000, 378000, 422000, 460000, 506000, 556000, 604000, 650000, 704000, 756000, 802000, 854000, 910000, 964000, 982000]
      },
      "qbert": {
        "mean": [36.625, 62.875, 68.125, 412.0, 575.75, 13227.375, 10333.375, 15465.25, 15248.625, 15350.0, 14238.5, 13528.125, 15856.25],
        "steps": [0, 4000, 10000, 16000, 22000, 34000, 124000, 412000, 464000, 516000, 570000, 802000, 1000000]
      },
      "riverraid": {
        "mean": [293.5, 539.15, 4419.35, 6420.4, 13505.3, 17613.2, 16243.35, 17841.8, 18180.35, 19746.1, 18012.8, 17230.65, 18454.5, 17009.15, 19142.75, 20571.0, 20168.0, 18746.8, 19825.15, 19809.75, 19538.0, 18107.75, 19705.55, 19661.0, 19964.6, 17741.6, 20410.65, 19582.65, 20454.7, 19970.1, 20912.6, 19510.7, 20770.8, 21039.55, 20388.05, 20643.9, 20621.2, 20715.25],
        "steps": [2000, 6000, 18000, 26000, 42000, 62000, 92000, 120000, 144000, 168000, 194000, 220000, 246000, 270000, 296000, 322000, 352000, 384000, 414000, 444000, 514000, 538000, 568000, 594000, 622000, 654000, 682000, 712000, 740000, 768000, 806000, 838000, 870000, 904000, 936000, 966000, 996000, 1000000]
      },
      "road_runner": {
        "mean": [1637.5, 35209.0, 52662.0, 53709.5, 55370.5, 53548.0, 57056.5, 50930.0, 54521.0, 54815.0, 58342.5, 57073.5, 56874.0, 56066.0, 56547.5, 57486.0, 59077.5, 57133.0, 58209.0, 57793.0, 58907.5, 58792.5, 59805.5, 60590.0, 60272.0, 60261.0],
        "steps": [6000, 14000, 92000, 144000, 158000, 210000, 260000, 274000, 300000, 338000, 358000, 416000, 476000, 494000, 544000, 594000, 650000, 668000, 720000, 734000, 778000, 814000, 868000, 922000, 972000, 1000000]
      },
      "robotank": {
        "mean": [2.775, 5.11, 27.585, 34.86, 58.68, 61.955, 62.595, 53.91, 55.345, 63.9, 68.39, 73.035, 72.125, 71.18, 73.615, 73.705, 73.635],
        "steps": [10000, 50000, 92000, 146000, 204000, 250000, 320000, 392000, 476000, 538000, 606000, 676000, 750000, 822000, 892000, 936000, 1000000]
      },
      "seaquest": {
        "mean": [27.3, 100.3, 2256.3, 5618.1, 6166.6, 6603.9, 6609.0, 6764.7, 7031.9, 6547.7, 6745.4, 6139.3, 6180.5, 6943.2, 6987.6, 7026.9, 7310.9, 7214.5, 7155.0, 7579.7, 7002.1, 7217.5, 7545.5, 7305.9, 7482.4, 7593.1, 7564.5, 7570.7],
        "steps": [0, 8000, 34000, 74000, 108000, 116000, 152000, 190000, 276000, 322000, 352000, 426000, 462000, 498000, 536000, 596000, 634000, 670000, 706000, 744000, 752000, 788000, 826000, 864000, 902000, 940000, 978000, 996000]
      },
      "space_invaders": {
        "mean": [143.175, 269.05, 346.9, 489.175, 781.55, 3012.075, 15660.45, 37769.875, 35475.5, 45952.3, 47839.4],
        "steps": [0, 6000, 14000, 22000, 32000, 40000, 92000, 230000, 438000, 892000, 1000000]
      },
      "star_gunner": {
        "mean": [632.5, 11110.5, 46884.5, 76440.5, 84105.0, 81976.0, 85783.0, 85933.5, 82785.0, 90480.0, 89034.5, 95128.5, 86315.0, 85235.5, 97485.0, 97044.5, 99658.0, 101858.5, 96700.5, 110358.5, 106822.5, 108977.0, 109904.5, 110146.0],
        "steps": [6000, 20000, 38000, 70000, 114000, 162000, 206000, 254000, 296000, 342000, 392000, 416000, 466000, 516000, 562000, 612000, 662000, 716000, 768000, 820000, 854000, 898000, 954000, 970000]
      },
      "time_pilot": {
        "mean": [1772.0, 481.5, 2997.5, 2434.5, 4617.5, 3017.0, 3138.0, 3867.0, 3992.5, 4585.5, 4191.5, 4228.0, 3485.5, 3891.5, 4304.0, 4015.0, 4828.0, 4617.5, 3970.5, 5064.5, 5009.5, 4358.5, 5028.5, 5423.0, 5379.0, 5198.0, 4793.0, 5617.5, 5875.5, 4853.5, 5889.0, 5484.5, 5552.0, 4380.5, 5954.5, 5081.5, 5716.0, 5503.0, 6143.5, 6515.0, 6870.0, 6069.0, 5291.0, 6005.5, 5742.0, 6241.0, 7114.5, 6170.0, 6072.0, 6803.0, 6092.5, 6931.5, 6665.0, 6031.5, 6824.0, 7733.5, 6722.5, 6880.5, 7450.0, 7102.5, 7902.5, 7066.0, 7713.5, 7668.0, 7326.5, 7789.5, 7906.5, 7952.5, 8073.5],
        "steps": [6000, 22000, 34000, 50000, 62000, 76000, 88000, 98000, 110000, 124000, 138000, 152000, 166000, 172000, 184000, 196000, 208000, 212000, 226000, 264000, 276000, 290000, 302000, 316000, 332000, 346000, 360000, 372000, 400000, 414000, 426000, 440000, 452000, 466000, 478000, 494000, 508000, 512000, 524000, 538000, 552000, 568000, 582000, 596000, 610000, 624000, 640000, 656000, 664000, 680000, 696000, 710000, 726000, 742000, 756000, 772000, 790000, 798000, 814000, 830000, 848000, 866000, 884000, 902000, 920000, 938000, 956000, 974000, 992000]
      },
      "up_n_down": {
        "mean": [1188.2, 57.95, 35.5, 1459.9, 502.55, 966.35, 1840.15, 5758.0, 23713.35, 67949.75, 154473.1, 159244.9, 219722.75, 142715.3, 121651.25],
        "steps": [0, 6000, 12000, 18000, 26000, 32000, 40000, 48000, 62000, 108000, 204000, 358000, 650000, 846000, 1000000]
      },
      "video_pinball": {
        "mean": [3569.68, 17955.845, 536293.71, 527190.91, 501066.34, 520068.895],
        "steps": [0, 22000, 82000, 290000, 444000, 694000]
      },
      "wizard_of_wor": {
        "mean": [795.5, 119.5, 1127.0, 963.0, 815.5, 611.5, 3078.0, 2258.0, 2042.5, 1318.5, 4260.5, 1423.0, 1969.5, 1771.0, 3105.0, 924.0, 1211.5, 2785.5, 4887.5, 2537.0, 4757.5, 4841.5, 4848.0, 5015.0, 1714.0, 3714.5, 3501.5, 1888.5, 6275.5, 5394.0, 3312.0, 3987.0, 6636.5, 5701.0, 7692.5, 2456.5, 5097.0, 6284.5, 4848.0, 11009.5, 6721.0, 9764.5, 7119.5, 11387.5, 12892.5, 14849.0, 12849.5, 16133.0, 11682.0, 13660.5, 12706.5],
        "steps": [0, 34000, 58000, 70000, 84000, 94000, 104000, 120000, 134000, 148000, 152000, 170000, 186000, 202000, 212000, 220000, 230000, 246000, 264000, 284000, 302000, 322000, 344000, 366000, 388000, 400000, 416000, 436000, 452000, 474000, 494000, 530000, 548000, 566000, 588000, 614000, 626000, 644000, 664000, 686000, 716000, 740000, 764000, 788000, 814000, 860000, 868000, 902000, 934000, 962000, 992000]
      },
      "yars_revenge": {
        "mean": [8628.675, 20512.4, 30663.55, 37584.4, 34621.835, 39031.635, 45347.745, 42905.605, 35819.41, 43772.465, 45741.705, 56116.455, 42871.505, 51161.225, 43992.505, 49561.665, 53395.435, 60233.21, 59398.62, 62679.265, 68618.92, 63446.785, 66096.525],
        "steps": [10000, 20000, 122000, 176000, 216000, 266000, 286000, 332000, 366000, 426000, 476000, 522000, 544000, 548000, 594000, 612000, 664000, 712000, 756000, 810000, 858000, 912000, 966000]
      },
      "zaxxon": {
        "mean": [0.0, 0.0, 6.0, 0.0, 0.0, 1.5, 6.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1177.5, 183.0, 4439.0, 4146.5, 6393.0, 7370.0, 5257.5, 8840.0, 6557.5, 8645.5, 4421.5, 3358.0, 6229.5, 5867.5, 8048.5, 8094.5, 5911.5, 6834.5, 9122.5, 8452.5, 8671.0, 8478.0, 8956.5, 8823.0, 9137.0, 8623.0, 7011.0, 9215.5, 10325.0, 8707.0, 10409.0, 9659.0, 10911.0, 11291.0, 13421.0, 11995.5, 12811.5],
        "steps": [0, 10000, 20000, 30000, 40000, 50000, 60000, 70000, 82000, 92000, 102000, 112000, 124000, 138000, 150000, 166000, 184000, 208000, 232000, 256000, 284000, 310000, 340000, 364000, 388000, 412000, 436000, 462000, 490000, 516000, 534000, 536000, 564000, 594000, 622000, 650000, 678000, 710000, 738000, 762000, 768000, 796000, 824000, 856000, 888000, 918000, 950000, 986000, 1000000]
      }
    }
  },
  "reanalyse": {
    "mcts": {
      "alien": {
        "mean": [238.5, 192.85, 417.25, 1200.0, 1762.55, 3211.1, 3594.75, 4162.15, 4122.45, 4449.8, 3934.95, 4906.25, 4484.3, 4118.55, 4535.0, 4088.5, 4887.25, 4870.15, 4523.4, 5101.75, 5449.25, 5792.8, 6335.4],
        "steps": [0, 6000, 24000, 46000, 64000, 92000, 130000, 176000, 228000, 280000, 330000, 374000, 426000, 468000, 516000, 574000, 622000, 678000, 732000, 788000, 848000, 902000, 968000]
      },
      "amidar": {
        "mean": [12.085, 69.445, 129.69, 205.525, 282.745, 152.95, 190.91, 229.505, 459.835, 531.305, 488.82, 457.05, 529.86, 509.345, 710.125, 794.13, 934.535, 959.52, 759.67, 615.165, 932.64, 780.88, 863.545, 822.325, 1171.185, 914.77, 959.015, 1101.045, 962.675],
        "steps": [0, 12000, 34000, 60000, 86000, 114000, 138000, 162000, 188000, 218000, 248000, 278000, 310000, 342000, 374000, 410000, 448000, 488000, 528000, 564000, 604000, 656000, 696000, 738000, 778000, 832000, 876000, 922000, 974000]
      },
      "assault": {
        "mean": [204.435, 483.84, 3327.065, 14042.77, 14470.095, 13858.77, 13406.905],
        "steps": [0, 10000, 38000, 98000, 344000, 598000, 822000]
      },
      "asterix": {
        "mean": [225.5, 243.75, 8172.75, 35256.0, 35008.5, 34579.0, 35764.0, 35086.0, 35166.0, 34616.0, 35350.0, 34674.0],
        "steps": [0, 2000, 10000, 52000, 152000, 308000, 404000, 512000, 608000, 728000, 834000, 928000]
      },
      "atlantis": {
        "mean": [8484.5, 27358.0, 784549.0, 873651.5],
        "steps": [0, 20000, 66000, 518000]
      },
      "bank_heist": {
        "mean": [7.5, 10.2, 608.2, 1054.8, 1111.7, 1128.15, 1178.6, 1111.95, 1119.55, 1112.3, 1120.55, 1113.25, 1139.75, 1123.95, 1112.6, 1112.85, 1119.1, 1157.15, 1151.55, 1158.55, 1212.45, 1180.3, 1206.35, 1168.35],
        "steps": [0, 2000, 44000, 82000, 124000, 170000, 200000, 246000, 290000, 334000, 372000, 416000, 460000, 506000, 552000, 596000, 640000, 684000, 730000, 776000, 822000, 868000, 914000, 962000]
      },
      "battle_zone": {
        "mean": [3495.0, 2200.0, 23780.0, 37695.0, 43050.0, 50730.0, 60435.0, 57930.0, 64825.0, 65815.0],
        "steps": [0, 20000, 74000, 230000, 372000, 434000, 572000, 702000, 852000, 980000]
      },
      "beam_rider": {
        "mean": [551.7, 4553.48, 20652.5, 18274.1, 28223.75, 33150.89],
        "steps": [0, 40000, 132000, 336000, 518000, 760000]
      },
      "boxing": {
        "mean": [-6.145, 97.255, 99.22, 99.54, 99.525, 99.575, 99.54, 99.46, 99.465, 99.385, 99.14, 99.26, 99.085, 99.305, 98.48, 99.175, 99.265, 99.47, 99.325, 99.09, 99.145, 99.17, 99.205, 99.095, 99.235, 99.33, 99.135, 99.41, 99.595, 99.47, 99.535, 99.495, 99.64, 99.63, 99.355, 99.575, 98.835, 99.48, 99.33, 99.45, 99.59, 99.52, 99.58, 99.395, 98.935, 99.365, 99.03, 99.305, 99.63, 99.41, 99.355, 99.31, 99.375, 99.31, 99.33, 98.985, 99.27, 98.73, 99.425, 99.385, 99.32, 99.35, 99.42, 99.4, 99.37, 99.295, 99.505, 99.32, 99.24, 99.24, 99.33, 99.385, 99.225, 99.335, 99.175, 99.31, 99.145, 99.19, 99.295, 99.19, 99.07, 99.405],
        "steps": [0, 30000, 44000, 56000, 68000, 80000, 92000, 104000, 116000, 128000, 140000, 152000, 164000, 176000, 188000, 200000, 212000, 224000, 236000, 248000, 260000, 272000, 284000, 296000, 308000, 320000, 332000, 344000, 356000, 368000, 380000, 392000, 404000, 416000, 428000, 440000, 452000, 464000, 476000, 488000, 500000, 512000, 524000, 536000, 548000, 560000, 572000, 584000, 596000, 608000, 620000, 632000, 644000, 656000, 668000, 680000, 692000, 704000, 716000, 728000, 740000, 752000, 764000, 776000, 788000, 800000, 812000, 824000, 836000, 848000, 860000, 872000, 884000, 896000, 908000, 920000, 932000, 944000, 956000, 968000, 980000, 992000]
      },
      "breakout": {
        "mean": [2.285, 1.245, 20.915, 580.165, 651.55, 592.785, 675.33, 582.18],
        "steps": [0, 2000, 24000, 154000, 324000, 508000, 700000, 920000]
      },
      "carnival": {
        "mean": [575.0, 485.3, 1163.9, 4757.0, 4155.35, 4462.8, 4371.25, 4697.0, 4896.75, 5042.5, 5080.4, 5087.0, 5402.75, 5037.25, 5081.25, 5401.9, 5367.15, 5587.9, 5542.75, 5344.0, 5455.5, 5468.5, 5467.4, 5483.0, 5402.15, 5425.75, 5458.75, 5650.75, 5351.3, 5569.25, 5465.3, 5368.0, 5426.75, 5676.75, 5620.25, 5382.25, 5357.25, 5450.25, 5287.75, 5291.0, 5215.5, 5308.75, 5303.0, 5390.0, 5415.65, 5334.75, 5280.0, 5266.75, 5381.0, 5563.25, 5306.5, 5528.0, 5373.9, 5539.75, 5341.25, 5331.9, 5517.75, 5399.25, 5498.75, 5404.75, 5452.0, 5277.75, 5440.75, 5425.5, 5485.25, 5383.75, 5489.75, 5401.5, 5653.0, 5497.75, 5477.0, 5490.0, 5496.4, 5391.25, 5421.0, 5309.4, 5353.25, 5444.0, 5362.0, 5457.0, 5399.4, 5479.05, 5487.9, 5400.5, 5466.5, 5446.4, 5460.75, 5580.75, 5486.75, 5535.0, 5452.5, 5452.0, 5377.5, 5525.0, 5471.15, 5405.65, 5478.5, 5430.75, 5513.25, 5481.25, 5375.5, 5493.0, 5387.75, 5466.75, 5523.25, 5424.25, 5377.75, 5414.0, 5313.25, 5424.75, 5379.0, 5459.75, 5501.0, 5542.75, 5451.25, 5448.75, 5363.75, 5432.75, 5364.0, 5512.75, 5312.0, 5409.0, 5501.9, 5460.0, 5451.25, 5459.5, 5442.5, 5396.5, 5452.0, 5528.0, 5556.25, 5407.75, 5514.8, 5473.25, 5398.75, 5507.75, 5427.25, 5465.75, 5596.0, 5550.25, 5588.0, 5552.25, 5480.75, 5563.75, 5640.25, 5527.3, 5532.0, 5652.25, 5605.0, 5571.25, 5617.0, 5651.75, 5596.0, 5639.5, 5603.75, 5621.75, 5625.25, 5678.5, 5558.0, 5637.0, 5609.5],
        "steps": [0, 2000, 16000, 32000, 48000, 56000, 64000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 666000, 672000, 678000, 684000, 690000, 696000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 996000, 1000000]
      },
      "centipede": {
        "mean": [2399.605, 3446.84, 4726.98, 4805.64, 5998.0, 5501.82, 4884.135, 5654.07, 5058.29, 7265.24, 5403.08, 6898.9, 7296.935, 7180.94, 5795.575, 6647.785, 5970.55, 10125.345, 8025.125, 6585.78, 7042.625, 6395.115, 6525.24, 6325.19, 7129.01, 7916.3, 6994.74, 6801.065, 9017.475, 6929.085, 8186.03, 9017.075, 7230.67, 8853.175, 9108.165, 8507.37, 9167.78, 10958.44, 9661.2, 9738.085, 8699.195, 10748.425, 10965.395, 9020.76, 10035.875, 8984.935, 10617.035, 10532.955, 10905.905, 10383.585, 10996.59, 10741.235, 10582.195, 9824.595, 10764.02],
        "steps": [0, 14000, 36000, 54000, 72000, 90000, 106000, 122000, 138000, 154000, 174000, 190000, 208000, 228000, 248000, 264000, 282000, 298000, 324000, 344000, 360000, 376000, 392000, 408000, 424000, 440000, 458000, 476000, 492000, 512000, 528000, 546000, 568000, 586000, 606000, 626000, 644000, 664000, 686000, 706000, 726000, 744000, 766000, 788000, 806000, 826000, 844000, 864000, 884000, 896000, 916000, 936000, 948000, 968000, 986000]
      },
      "chopper_command": {
        "mean": [891.0, 40816.0, 41567.0],
        "steps": [0, 460000, 842000]
      },
      "crazy_climber": {
        "mean": [2859.0, 131521.5, 148724.5, 148464.5, 154823.0, 156563.5, 157068.0, 163387.0, 167372.5],
        "steps": [0, 96000, 200000, 312000, 428000, 544000, 662000, 784000, 906000]
      },
      "demon_attack": {
        "mean": [80.45, 117550.15, 212935.575],
        "steps": [0, 408000, 880000]
      },
      "double_dunk": {
        "mean": [-20.84, -1.46, 19.29, 19.8, 20.87, 21.1, 21.23, 21.29, 21.24, 20.92],
        "steps": [0, 38000, 620000, 664000, 846000, 884000, 920000, 956000, 992000, 1000000]
      },
      "enduro": {
        "mean": [0.92, 2294.48, 2334.22],
        "steps": [0, 72000, 648000]
      },
      "fishing_derby": {
        "mean": [-90.39, 18.03, 23.48, 29.9, 30.155, 39.79, 40.395, 40.89, 44.41, 41.85, 46.47, 42.65, 47.8, 47.97, 47.2, 43.92, 47.05, 48.74, 46.12, 47.64, 50.36, 51.21, 47.98, 49.69, 49.41, 47.175, 51.095, 50.51, 50.12, 45.75, 46.09, 48.81, 48.72, 47.92, 45.68, 46.02],
        "steps": [0, 26000, 64000, 96000, 126000, 158000, 186000, 214000, 240000, 266000, 294000, 320000, 348000, 374000, 400000, 426000, 452000, 478000, 504000, 532000, 560000, 588000, 614000, 640000, 668000, 694000, 724000, 752000, 778000, 806000, 834000, 862000, 890000, 918000, 946000, 974000]
      },
      "freeway": {
        "mean": [0.06, 22.34, 22.79, 29.48, 31.385, 32.57, 31.28, 31.995, 33.64, 33.155, 33.135, 32.795, 33.715, 33.28, 33.215, 33.485, 33.44, 33.07, 33.47, 32.87, 32.355],
        "steps": [0, 38000, 88000, 128000, 178000, 228000, 278000, 328000, 378000, 428000, 478000, 528000, 578000, 628000, 678000, 728000, 778000, 828000, 878000, 928000, 970000]
      },
      "frostbite": {
        "mean": [29.05, 55.35, 3750.35, 5186.5, 4946.85, 4898.05, 4907.95, 5166.3, 5259.55, 5561.3, 5456.75, 5491.85, 5826.25, 4836.65, 5341.8, 4996.05, 4778.5, 4519.25, 5204.65, 4716.1, 5006.95, 4830.8, 4719.5, 5124.9, 4844.5, 4618.05, 4736.45, 4756.3, 5080.35, 4937.9, 4898.1, 4903.45, 5078.75, 5094.9],
        "steps": [0, 2000, 48000, 76000, 108000, 138000, 170000, 202000, 236000, 268000, 300000, 334000, 368000, 402000, 434000, 468000, 500000, 530000, 560000, 592000, 622000, 654000, 684000, 714000, 746000, 778000, 808000, 838000, 868000, 900000, 932000, 962000, 992000, 1000000]
      },
      "gopher": {
        "mean": [294.5, 1328.7, 45766.8, 81097.5, 101380.3],
        "steps": [0, 12000, 52000, 362000, 826000]
      },
      "gravitar": {
        "mean": [40.5, 33.75, 26.25, 99.25, 0.0, 120.75, 240.5, 319.25, 472.75, 627.0, 734.5, 960.5, 969.5, 1038.0, 1333.0, 1549.75, 1317.25, 1487.75, 1782.25, 1732.75, 1776.5, 1644.5, 1927.0, 1919.75, 1711.25, 1649.75, 1711.75, 1772.25, 2188.75, 1811.25, 1671.75, 1841.0, 1972.0, 2073.5, 2192.25, 1900.0, 1914.25, 1902.5, 1777.5, 1917.25, 1990.75, 2362.75, 2104.0, 1923.75, 1841.5, 2108.0, 1856.5, 1808.5, 1827.0, 1838.75, 1830.25, 1891.75],
        "steps": [0, 12000, 28000, 38000, 52000, 62000, 80000, 100000, 120000, 138000, 156000, 174000, 186000, 204000, 218000, 238000, 262000, 280000, 298000, 318000, 338000, 358000, 376000, 396000, 416000, 426000, 444000, 462000, 482000, 502000, 522000, 540000, 562000, 582000, 604000, 626000, 646000, 666000, 678000, 700000, 722000, 746000, 772000, 796000, 820000, 842000, 866000, 890000, 914000, 938000, 960000, 982000]
      },
      "hero": {
        "mean": [0.75, 5207.525, 8550.375, 14517.475, 17276.125, 20474.55, 19458.0, 20471.375, 20427.3, 17644.5, 14346.325, 15724.8, 19227.925, 20639.4, 20736.0, 20879.075, 20695.15, 20623.55, 20725.8, 20770.925, 20813.95, 20792.5, 20820.7, 20756.2, 20805.3, 20776.0, 20777.15, 20762.45, 20757.1],
        "steps": [0, 10000, 44000, 64000, 88000, 114000, 146000, 184000, 194000, 212000, 254000, 282000, 320000, 366000, 412000, 472000, 524000, 568000, 612000, 642000, 676000, 738000, 780000, 824000, 858000, 894000, 928000, 962000, 998000]
      },
      "ice_hockey": {
        "mean": [-12.675, -2.2, 10.09, 18.18, 16.36, 17.575, 18.355, 17.465, 22.005, 19.665, 19.47, 20.68],
        "steps": [0, 76000, 158000, 240000, 326000, 410000, 494000, 580000, 664000, 752000, 838000, 924000]
      },
      "jamesbond": {
        "mean": [51.0, 105.75, 247.25, 486.25, 626.5, 673.75, 695.25, 763.25, 1000.0, 1002.0, 1029.25, 1025.75, 982.5, 998.75, 1018.75, 975.0, 974.0, 1053.5, 960.75, 969.25, 945.25],
        "steps": [0, 6000, 26000, 50000, 90000, 134000, 182000, 230000, 282000, 342000, 404000, 466000, 526000, 586000, 646000, 704000, 748000, 808000, 868000, 926000, 986000]
      },
      "kangaroo": {
        "mean": [53.0, 768.0, 3396.0, 13872.0, 10598.5, 14590.5, 14608.5, 14815.5, 13789.5, 14837.5, 14709.0, 14592.0, 14722.5, 14736.0],
        "steps": [0, 8000, 26000, 60000, 144000, 216000, 308000, 400000, 494000, 584000, 670000, 764000, 858000, 952000]
      },
      "krull": {
        "mean": [80.705, 7809.62, 8668.335, 8904.57, 9274.245, 9598.515, 9621.165, 9801.255, 9670.62, 9851.61, 9718.905, 9525.825, 9760.5, 9815.88, 9838.08, 9785.085, 9747.285, 9804.495, 9772.65, 9759.27, 9912.675, 9779.685, 9882.645, 9874.425, 9835.56, 9903.975, 9999.795, 9929.625, 9781.71, 9815.295],
        "steps": [0, 18000, 52000, 86000, 120000, 156000, 184000, 220000, 256000, 292000, 328000, 364000, 398000, 434000, 470000, 506000, 542000, 570000, 606000, 642000, 678000, 706000, 742000, 778000, 814000, 850000, 886000, 922000, 958000, 994000]
      },
      "kung_fu_master": {
        "mean": [123.5, 1359.5, 10601.5, 23142.5, 29887.5, 32025.5, 39000.0, 50910.5, 56970.0, 61735.0, 61354.0],
        "steps": [0, 4000, 36000, 86000, 160000, 248000, 344000, 448000, 574000, 722000, 884000]
      },
      "ms_pacman": {
        "mean": [402.45, 267.65, 674.15, 932.15, 1563.35, 4339.25, 6283.255, 6762.805, 7746.25, 7521.63, 8096.045, 8610.545, 8423.23, 8420.7, 9725.68, 10337.94, 10934.115],
        "steps": [0, 8000, 22000, 40000, 50000, 76000, 118000, 178000, 234000, 302000, 388000, 476000, 564000, 652000, 740000, 838000, 934000]
      },
      "name_this_game": {
        "mean": [1824.7, 16731.3, 26414.75, 27926.15, 28083.45, 27429.35],
        "steps": [0, 54000, 184000, 420000, 656000, 892000]
      },
      "phoenix": {
        "mean": [560.3, 5624.45, 47790.55, 34508.25, 36067.65, 32532.85],
        "steps": [0, 56000, 258000, 474000, 630000, 840000]
      },
      "pong": {
        "mean": [-20.58, -20.63, -15.805, 16.67, 19.195, 19.805, 19.995, 19.815, 20.175, 20.265, 20.235, 20.4, 20.5, 20.435, 20.54, 20.555, 20.515, 20.555, 20.505, 20.485, 20.46, 20.575],
        "steps": [0, 12000, 34000, 74000, 126000, 178000, 230000, 280000, 324000, 382000, 432000, 482000, 532000, 582000, 632000, 682000, 732000, 782000, 830000, 880000, 928000, 976000]
      },
      "pooyan": {
        "mean": [257.225, 254.825, 4069.0, 9620.45, 13705.925, 13376.35, 12602.35, 14429.625, 14660.9, 13630.05],
        "steps": [0, 4000, 24000, 80000, 192000, 346000, 504000, 650000, 828000, 994000]
      },
      "qbert": {
        "mean": [6.5, 194.0, 14680.25, 15638.75, 10846.375, 14943.25],
        "steps": [0, 2000, 26000, 250000, 484000, 1000000]
      },
      "riverraid": {
        "mean": [731.75, 468.4, 602.05, 3562.8, 11063.2, 17116.85, 19162.15, 17357.05, 17440.7, 18534.6, 19059.7, 21649.9, 18962.5, 17929.4, 19559.2, 18772.8, 19980.45, 22848.2, 21303.5, 21182.5, 24272.35, 22245.7],
        "steps": [0, 2000, 12000, 20000, 34000, 70000, 88000, 142000, 192000, 242000, 296000, 352000, 412000, 474000, 526000, 582000, 636000, 692000, 754000, 816000, 874000, 940000]
      },
      "road_runner": {
        "mean": [986.5, 0.0, 4409.0, 45120.0, 55271.5, 59298.5, 60187.5, 61400.0, 61430.0, 60677.5, 60979.0, 61618.0, 61252.0, 61908.0, 61047.5, 61393.0, 61469.5, 60611.0, 61077.5, 61008.5, 60899.0, 60465.0],
        "steps": [0, 2000, 14000, 30000, 52000, 84000, 126000, 288000, 320000, 462000, 506000, 550000, 592000, 622000, 650000, 696000, 724000, 754000, 800000, 830000, 916000, 1000000]
      },
      "robotank": {
        "mean": [2.4, 14.835, 42.135, 76.955, 85.315, 87.255, 91.115],
        "steps": [0, 54000, 140000, 320000, 490000, 680000, 872000]
      },
      "seaquest": {
        "mean": [93.7, 501.6, 7735.9, 7882.4, 8012.2, 8166.1, 7984.0, 8401.9, 8221.9, 8366.9, 8565.4, 8411.8],
        "steps": [0, 14000, 66000, 142000, 216000, 292000, 370000, 542000, 706000, 782000, 860000, 940000]
      },
      "space_invaders": {
        "mean": [218.05, 211.375, 328.5, 2619.775, 47512.6, 55704.675],
        "steps": [0, 4000, 22000, 42000, 106000, 676000]
      },
      "star_gunner": {
        "mean": [565.0, 659.0, 92750.5, 118428.5, 117366.5, 121985.0, 137075.0, 134394.5, 141673.0, 145711.5],
        "steps": [0, 20000, 52000, 186000, 316000, 440000, 570000, 708000, 846000, 990000]
      },
      "time_pilot": {
        "mean": [2453.5, 1705.5, 3411.0, 3990.5, 7381.0, 9724.0, 9272.0, 10075.5, 9270.0, 8475.5, 8445.0, 9055.0, 8400.0, 9950.5, 10151.0, 10565.0, 10175.0, 10126.5, 10111.5, 8636.0, 10325.0, 9972.5, 9427.5],
        "steps": [0, 24000, 56000, 82000, 104000, 140000, 188000, 234000, 288000, 338000, 382000, 430000, 480000, 522000, 572000, 624000, 676000, 726000, 776000, 828000, 874000, 928000, 980000]
      },
      "up_n_down": {
        "mean": [357.85, 95.65, 304.9, 4054.65, 172242.6, 251927.85],
        "steps": [0, 6000, 16000, 28000, 48000, 450000]
      },
      "video_pinball": {
        "mean": [7456.09, 375689.9, 455673.745, 462317.545],
        "steps": [0, 34000, 354000, 984000]
      },
      "wizard_of_wor": {
        "mean": [665.0, 1212.0, 1279.5, 1957.0, 9457.5, 14792.0, 21468.0, 28870.0, 30277.5, 33787.5, 36299.0, 36761.0, 40662.0, 40651.0],
        "steps": [0, 26000, 52000, 76000, 110000, 168000, 238000, 322000, 418000, 516000, 608000, 694000, 844000, 954000]
      },
      "yars_revenge": {
        "mean": [1412.43, 29885.42, 66437.75, 97610.56, 128820.49, 128272.375, 136191.5, 137426.32, 141317.29],
        "steps": [0, 22000, 76000, 170000, 280000, 446000, 520000, 698000, 860000]
      },
      "zaxxon": {
        "mean": [0.0, 0.0, 0.0, 6275.0, 12551.5, 13150.0, 15110.5, 15061.0, 14376.5, 15845.0, 15428.0, 16603.0, 16378.5, 15855.5, 16143.5],
        "steps": [0, 10000, 32000, 54000, 100000, 182000, 266000, 350000, 432000, 514000, 602000, 686000, 776000, 858000, 942000]
      }
    },
    "policy": {
      "alien": {
        "mean": [214.75, 221.45, 283.85, 858.55, 1571.6, 2465.95, 3165.95, 3679.15, 3764.8, 3816.7, 3641.1, 4151.9, 3708.15, 3863.65, 4029.55, 4009.15, 3936.75, 4065.75, 4297.85, 4143.6, 4867.35, 5374.4, 5670.6],
        "steps": [0, 6000, 24000, 46000, 64000, 92000, 130000, 176000, 228000, 280000, 330000, 374000, 426000, 468000, 516000, 574000, 622000, 678000, 732000, 788000, 848000, 902000, 968000]
      },
      "amidar": {
        "mean": [1.235, 31.07, 72.15, 118.69, 202.745, 241.11, 274.845, 284.805, 361.395, 326.88, 378.255, 411.43, 429.88, 456.47, 487.94, 486.48, 499.47, 496.68, 543.92, 547.23, 543.795, 550.635, 521.28, 606.39, 588.445, 621.22, 661.32, 657.62, 494.21],
        "steps": [0, 12000, 34000, 60000, 86000, 114000, 138000, 162000, 188000, 218000, 248000, 278000, 310000, 342000, 374000, 410000, 448000, 488000, 528000, 564000, 604000, 656000, 696000, 738000, 778000, 832000, 876000, 922000, 974000]
      },
      "assault": {
        "mean": [316.365, 339.465, 936.78, 5936.755, 7005.22, 7086.965, 6805.48],
        "steps": [0, 10000, 38000, 98000, 344000, 598000, 822000]
      },
      "asterix": {
        "mean": [284.5, 258.75, 328.0, 30198.0, 24321.5, 27757.0, 31101.0, 33748.25, 31779.0, 32420.5, 33055.5, 32792.0],
        "steps": [0, 2000, 10000, 52000, 152000, 308000, 404000, 512000, 608000, 728000, 834000, 928000]
      },
      "atlantis": {
        "mean": [21948.5, 23825.0, 39096.5, 859480.0],
        "steps": [0, 20000, 66000, 518000]
      },
      "bank_heist": {
        "mean": [13.05, 11.65, 216.6, 597.1, 690.1, 701.8, 749.85, 728.85, 730.1, 742.35, 744.3, 724.2, 728.5, 728.6, 730.0, 750.2, 750.9, 731.25, 763.35, 747.35, 753.5, 763.45, 771.6, 770.15],
        "steps": [0, 2000, 44000, 82000, 124000, 170000, 200000, 246000, 290000, 334000, 372000, 416000, 460000, 506000, 552000, 596000, 640000, 684000, 730000, 776000, 822000, 868000, 914000, 962000]
      },
      "battle_zone": {
        "mean": [3500.0, 9380.0, 26305.0, 32640.0, 38285.0, 37310.0, 42685.0, 47095.0, 53625.0, 55855.0],
        "steps": [0, 20000, 74000, 230000, 372000, 434000, 572000, 702000, 852000, 980000]
      },
      "beam_rider": {
        "mean": [416.5, 1827.46, 15332.34, 16257.08, 22536.29, 26502.54],
        "steps": [0, 40000, 132000, 336000, 518000, 760000]
      },
      "boxing": {
        "mean": [0.515, 87.85, 96.705, 98.03, 98.38, 98.42, 98.38, 98.615, 98.565, 98.845, 98.545, 98.47, 98.225, 98.345, 98.47, 98.72, 98.605, 98.395, 98.68, 98.52, 98.62, 98.33, 98.76, 98.56, 98.54, 98.58, 98.75, 98.615, 98.645, 98.65, 98.915, 98.865, 98.835, 98.905, 98.815, 98.66, 99.03, 98.71, 99.005, 98.725, 98.715, 98.74, 98.705, 98.78, 98.665, 98.805, 98.46, 98.775, 98.89, 98.92, 98.575, 98.905, 98.61, 98.76, 98.785, 98.915, 98.925, 98.89, 99.01, 98.91, 99.0, 99.02, 98.64, 98.77, 98.535, 98.91, 98.735, 98.875, 98.715, 98.895, 99.045, 98.865, 98.77, 98.77, 98.825, 98.71, 98.585, 98.69, 98.425, 98.655, 98.605, 98.52],
        "steps": [0, 30000, 44000, 56000, 68000, 80000, 92000, 104000, 116000, 128000, 140000, 152000, 164000, 176000, 188000, 200000, 212000, 224000, 236000, 248000, 260000, 272000, 284000, 296000, 308000, 320000, 332000, 344000, 356000, 368000, 380000, 392000, 404000, 416000, 428000, 440000, 452000, 464000, 476000, 488000, 500000, 512000, 524000, 536000, 548000, 560000, 572000, 584000, 596000, 608000, 620000, 632000, 644000, 656000, 668000, 680000, 692000, 704000, 716000, 728000, 740000, 752000, 764000, 776000, 788000, 800000, 812000, 824000, 836000, 848000, 860000, 872000, 884000, 896000, 908000, 920000, 932000, 944000, 956000, 968000, 980000, 992000]
      },
      "breakout": {
        "mean": [1.55, 2.42, 5.675, 146.93, 103.705, 127.17, 153.195, 104.945],
        "steps": [0, 2000, 24000, 154000, 324000, 508000, 700000, 920000]
      },
      "carnival": {
        "mean": [708.5, 710.0, 639.8, 2920.3, 4721.75, 4663.15, 4503.3, 4534.35, 4488.4, 4538.85, 4516.45, 4565.8, 4568.75, 4596.2, 4603.85, 4621.0, 4573.75, 4596.65, 4604.35, 4569.9, 4718.5, 4592.25, 4582.55, 4747.25, 4650.95, 4652.7, 4556.3, 4684.6, 4668.0, 4666.2, 4642.8, 4645.3, 4597.95, 4690.3, 4598.0, 4673.1, 4648.25, 4555.2, 4583.3, 4638.6, 4665.9, 4629.35, 4679.3, 4612.5, 4576.8, 4593.95, 4577.25, 4618.4, 4619.25, 4600.85, 4625.45, 4626.2, 4642.95, 4625.9, 4557.45, 4574.6, 4576.85, 4726.35, 4564.2, 4588.2, 4609.55, 4646.4, 4676.9, 4571.0, 4619.55, 4576.15, 4621.6, 4591.5, 4708.35, 4624.4, 4670.5, 4658.05, 4665.55, 4655.9, 4698.45, 4544.55, 4627.6, 4635.95, 4679.55, 4662.85, 4667.65, 4684.5, 4653.1, 4689.85, 4656.2, 4594.2, 4612.4, 4561.3, 4579.7, 4599.95, 4661.7, 4590.05, 4653.55, 4547.35, 4651.1, 4730.55, 4709.25, 4696.75, 4667.5, 4668.8, 4589.95, 4684.45, 4659.15, 4714.4, 4709.75, 4779.4, 4741.05, 4605.2, 4648.7, 4671.15, 4658.65, 4634.8, 4618.2, 4739.45, 4671.8, 4623.45, 4688.85, 4651.8, 4649.1, 4702.0, 4708.55, 4714.3, 4596.8, 4700.25, 4678.5, 4713.9, 4677.25, 4792.5, 4743.85, 4702.05, 4720.55, 4668.9, 4736.95, 4857.05, 4704.05, 4809.4, 4681.8, 4736.85, 4675.7, 4744.6, 4714.7, 4764.05, 4738.55, 4774.25, 4751.0, 4740.55, 4628.55, 4752.7, 4783.8, 4737.85, 4739.15, 4725.85, 4665.25, 4735.15, 4679.6, 4679.0, 4764.2, 4750.8, 4648.4, 4722.2],
        "steps": [0, 2000, 16000, 32000, 48000, 56000, 64000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 666000, 672000, 678000, 684000, 690000, 696000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 996000]
      },
      "centipede": {
        "mean": [2125.91, 2642.535, 4281.905, 4280.92, 4408.93, 4308.16, 4492.44, 5197.44, 5419.115, 5424.84, 5848.51, 6001.48, 6690.475, 5594.725, 5978.275, 6094.005, 6080.245, 6341.035, 6152.05, 6099.34, 6235.895, 5777.575, 6252.47, 5630.845, 6299.33, 5715.665, 6301.375, 6432.415, 6957.54, 6791.925, 7342.55, 6686.6, 6933.355, 7087.765, 8210.425, 7329.56, 7274.2, 7233.805, 7735.865, 7782.09, 7869.175, 8415.625, 7775.145, 8437.38, 8086.27, 8382.62, 8248.105, 8574.39, 9435.5, 8775.5, 9080.97, 9739.18, 9433.17, 9382.825, 9548.855],
        "steps": [0, 14000, 36000, 54000, 72000, 90000, 106000, 122000, 138000, 154000, 174000, 190000, 208000, 228000, 248000, 264000, 282000, 298000, 324000, 344000, 360000, 376000, 392000, 408000, 424000, 440000, 458000, 476000, 492000, 512000, 528000, 546000, 568000, 586000, 606000, 626000, 644000, 664000, 686000, 706000, 726000, 744000, 766000, 788000, 806000, 826000, 844000, 864000, 884000, 896000, 916000, 936000, 948000, 968000, 986000]
      },
      "chopper_command": {
        "mean": [771.5, 30137.5, 36490.5],
        "steps": [0, 460000, 842000]
      },
      "crazy_climber": {
        "mean": [8133.5, 88229.5, 112190.5, 113291.0, 117894.0, 123262.5, 121668.0, 131032.5, 134906.0],
        "steps": [0, 96000, 200000, 312000, 428000, 544000, 662000, 784000, 906000]
      },
      "demon_attack": {
        "mean": [162.9, 66119.8, 171681.25],
        "steps": [0, 408000, 880000]
      },
      "double_dunk": {
        "mean": [-18.36, -17.28, 16.85, 16.25, 18.72, 19.38, 19.79, 19.48, 19.84, 19.47],
        "steps": [0, 38000, 620000, 664000, 846000, 884000, 920000, 956000, 992000, 1000000]
      },
      "enduro": {
        "mean": [0.03, 1041.14, 1901.375],
        "steps": [0, 72000, 648000]
      },
      "fishing_derby": {
        "mean": [-93.16, -47.37, 25.48, 32.565, 29.61, 36.215, 36.775, 38.33, 40.28, 38.04, 41.61, 40.745, 43.215, 43.06, 44.14, 42.79, 44.64, 45.915, 48.26, 45.72, 46.4, 48.32, 47.82, 49.155, 48.285, 47.06, 47.935, 46.43, 49.075, 47.795, 47.505, 47.045, 47.53, 47.695, 48.195, 47.05],
        "steps": [0, 26000, 64000, 96000, 126000, 158000, 186000, 214000, 240000, 266000, 294000, 320000, 348000, 374000, 400000, 426000, 452000, 478000, 504000, 532000, 560000, 588000, 614000, 640000, 668000, 694000, 724000, 752000, 778000, 806000, 834000, 862000, 890000, 918000, 946000, 974000]
      },
      "freeway": {
        "mean": [0.0, 18.01, 16.2, 18.335, 19.9, 21.455, 20.725, 21.38, 20.955, 21.795, 21.765, 21.415, 21.935, 22.215, 21.63, 21.12, 22.735, 21.04, 20.945, 19.15, 20.03],
        "steps": [0, 38000, 88000, 128000, 178000, 228000, 278000, 328000, 378000, 428000, 478000, 528000, 578000, 628000, 678000, 728000, 778000, 828000, 878000, 928000, 970000]
      },
      "frostbite": {
        "mean": [70.7, 71.35, 3698.75, 4227.75, 4482.05, 4315.0, 4381.55, 4635.3, 4609.4, 4845.5, 4937.0, 4812.05, 5187.25, 4972.45, 4757.9, 5000.3, 4624.75, 4677.45, 5153.2, 4673.25, 4922.85, 4736.1, 4915.0, 4701.1, 4839.5, 4864.35, 4779.5, 4712.3, 4635.95, 4711.5, 4736.3, 4800.15, 4789.65, 4823.9],
        "steps": [0, 2000, 48000, 76000, 108000, 138000, 170000, 202000, 236000, 268000, 300000, 334000, 368000, 402000, 434000, 468000, 500000, 530000, 560000, 592000, 622000, 654000, 684000, 714000, 746000, 778000, 808000, 838000, 868000, 900000, 932000, 962000, 992000, 1000000]
      },
      "gopher": {
        "mean": [368.1, 430.2, 8293.5, 10639.2, 14357.0],
        "steps": [0, 12000, 52000, 362000, 826000]
      },
      "gravitar": {
        "mean": [186.0, 145.25, 26.25, 20.75, 207.5, 175.5, 262.0, 380.0, 432.0, 524.25, 698.5, 922.0, 1001.75, 1013.25, 1262.75, 1307.75, 1277.75, 1463.25, 1666.25, 1615.5, 1714.75, 1559.25, 1940.75, 1761.25, 1777.75, 1614.0, 1462.75, 1621.0, 1722.25, 1740.75, 1683.75, 1892.25, 1877.25, 1955.5, 2001.5, 2019.25, 2020.25, 2152.25, 1898.5, 2104.25, 2045.0, 2551.75, 2110.5, 1953.5, 1869.25, 1996.75, 1980.5, 2022.75, 1831.5, 1821.75, 1850.0, 1905.25],
        "steps": [0, 12000, 28000, 38000, 52000, 62000, 80000, 100000, 120000, 138000, 156000, 174000, 186000, 204000, 218000, 238000, 262000, 280000, 298000, 318000, 338000, 358000, 376000, 396000, 416000, 426000, 444000, 462000, 482000, 502000, 522000, 540000, 562000, 582000, 604000, 626000, 646000, 666000, 678000, 700000, 722000, 746000, 772000, 796000, 820000, 842000, 866000, 890000, 914000, 938000, 960000, 982000]
      },
      "hero": {
        "mean": [693.125, 2822.025, 4795.075, 11207.9, 15951.875, 17027.475, 18340.85, 18684.125, 17825.675, 18004.95, 16286.425, 17058.275, 18595.65, 18896.825, 19610.1, 19935.525, 19606.6, 19735.675, 20015.975, 19845.85, 20372.45, 20108.45, 20612.0, 20636.575, 20633.825, 20676.8, 20560.55, 20562.125, 20587.55],
        "steps": [0, 10000, 44000, 64000, 88000, 114000, 146000, 184000, 194000, 212000, 254000, 282000, 320000, 366000, 412000, 472000, 524000, 568000, 612000, 642000, 676000, 738000, 780000, 824000, 858000, 894000, 928000, 962000, 998000]
      },
      "ice_hockey": {
        "mean": [-10.2, -7.815, 6.755, 13.145, 14.015, 13.74, 15.81, 14.93, 18.635, 17.745, 17.24, 19.1],
        "steps": [0, 76000, 158000, 240000, 326000, 410000, 494000, 580000, 664000, 752000, 838000, 924000]
      },
      "jamesbond": {
        "mean": [25.75, 41.5, 78.75, 286.25, 515.25, 618.0, 653.0, 728.75, 730.25, 831.25, 894.5, 854.0, 831.75, 833.0, 867.75, 850.75, 915.5, 933.75, 845.0, 838.0, 825.75],
        "steps": [0, 6000, 26000, 50000, 90000, 134000, 182000, 230000, 282000, 342000, 404000, 466000, 526000, 586000, 646000, 704000, 748000, 808000, 868000, 926000, 986000]
      },
      "kangaroo": {
        "mean": [44.0, 50.0, 1305.0, 7745.0, 10271.0, 12879.5, 12953.0, 12571.0, 13004.5, 13442.5, 13387.5, 13929.0, 13647.0, 13662.5],
        "steps": [0, 8000, 26000, 60000, 144000, 216000, 308000, 400000, 494000, 584000, 670000, 764000, 858000, 952000]
      },
      "krull": {
        "mean": [1531.17, 5212.09, 8248.23, 8458.5, 8465.715, 8467.635, 9216.135, 9027.255, 9163.44, 9079.83, 9333.375, 9228.855, 9168.555, 9413.64, 9115.275, 9240.915, 9359.415, 9269.28, 9435.75, 9423.105, 9328.8, 9597.54, 9383.715, 9599.22, 9405.54, 9446.805, 9521.73, 9609.15, 9540.945, 9552.06],
        "steps": [0, 18000, 52000, 86000, 120000, 156000, 184000, 220000, 256000, 292000, 328000, 364000, 398000, 434000, 470000, 506000, 542000, 570000, 606000, 642000, 678000, 706000, 742000, 778000, 814000, 850000, 886000, 922000, 958000, 994000]
      },
      "kung_fu_master": {
        "mean": [427.5, 1027.0, 4834.0, 18712.0, 25563.5, 27054.5, 31371.5, 38689.5, 43409.5, 47594.0, 50950.5],
        "steps": [0, 4000, 36000, 86000, 160000, 248000, 344000, 448000, 574000, 722000, 884000]
      },
      "ms_pacman": {
        "mean": [246.4, 230.75, 412.85, 762.55, 1143.65, 2791.95, 5721.45, 6371.555, 6915.51, 7050.38, 7159.235, 7549.875, 7872.35, 7951.66, 8517.74, 9151.255, 9356.665],
        "steps": [0, 8000, 22000, 40000, 50000, 76000, 118000, 178000, 234000, 302000, 388000, 476000, 564000, 652000, 740000, 838000, 934000]
      },
      "name_this_game": {
        "mean": [2299.1, 14536.6, 24176.45, 26023.35, 26242.35, 26059.2],
        "steps": [0, 54000, 184000, 420000, 656000, 892000]
      },
      "phoenix": {
        "mean": [724.8, 4070.85, 16836.25, 13319.8, 18901.15, 16955.35],
        "steps": [0, 56000, 258000, 474000, 630000, 840000]
      },
      "pong": {
        "mean": [-20.345, -20.58, -20.37, 4.035, 9.15, 13.18, 13.44, 13.78, 13.795, 14.05, 14.295, 15.12, 14.975, 15.87, 15.835, 15.93, 16.29, 16.77, 16.675, 17.065, 17.055, 17.175],
        "steps": [0, 12000, 34000, 74000, 126000, 178000, 230000, 280000, 324000, 382000, 432000, 482000, 532000, 582000, 632000, 682000, 732000, 782000, 830000, 880000, 928000, 976000]
      },
      "pooyan": {
        "mean": [385.525, 382.95, 1018.0, 4306.0, 6342.375, 6823.05, 6924.175, 7028.2, 7630.475, 7538.775],
        "steps": [0, 4000, 24000, 80000, 192000, 346000, 504000, 650000, 828000, 994000]
      },
      "qbert": {
        "mean": [153.375, 226.5, 3472.0, 9793.25, 10112.25],
        "steps": [0, 2000, 26000, 250000, 484000]
      },
      "riverraid": {
        "mean": [1453.45, 1465.1, 723.4, 1329.65, 5525.45, 15603.1, 17111.7, 17670.4, 17772.65, 17181.85, 18445.6, 18270.9, 18295.75, 18497.75, 18831.2, 18267.95, 19381.55, 20822.15, 21035.55, 21113.0, 22256.75, 20599.45],
        "steps": [0, 2000, 12000, 20000, 34000, 70000, 88000, 142000, 192000, 242000, 296000, 352000, 412000, 474000, 526000, 582000, 636000, 692000, 754000, 816000, 874000, 940000]
      },
      "road_runner": {
        "mean": [18.5, 4.5, 1466.0, 10486.0, 30659.0, 38931.0, 42150.0, 45284.0, 46042.0, 46710.5, 47085.0, 47486.0, 48415.0, 48142.0, 47095.5, 49425.5, 48972.5, 47279.5, 48148.5, 49238.5, 49983.5],
        "steps": [0, 2000, 14000, 30000, 52000, 84000, 126000, 288000, 320000, 462000, 506000, 550000, 592000, 622000, 650000, 696000, 724000, 754000, 800000, 830000, 916000]
      },
      "robotank": {
        "mean": [2.525, 8.355, 36.665, 73.455, 77.14, 80.55, 86.925],
        "steps": [0, 54000, 140000, 320000, 490000, 680000, 872000]
      },
      "seaquest": {
        "mean": [80.4, 289.5, 7364.4, 7719.1, 7786.4, 7956.7, 7603.5, 8078.9, 8190.0, 8403.9, 8835.2, 8873.4],
        "steps": [0, 14000, 66000, 142000, 216000, 292000, 370000, 542000, 706000, 782000, 860000, 940000]
      },
      "space_invaders": {
        "mean": [147.75, 142.575, 250.325, 703.925, 4374.375, 12247.5],
        "steps": [0, 4000, 22000, 42000, 106000, 676000]
      },
      "star_gunner": {
        "mean": [685.5, 463.5, 43345.0, 111057.5, 108090.5, 110722.0, 123308.5, 126117.5, 134590.0, 137564.5],
        "steps": [0, 20000, 52000, 186000, 316000, 440000, 570000, 708000, 846000, 990000]
      },
      "time_pilot": {
        "mean": [3247.0, 2029.5, 3047.5, 4404.5, 5568.0, 8399.5, 9095.5, 9967.0, 9726.5, 9812.0, 9984.0, 9950.0, 9779.0, 10589.0, 10136.0, 10859.0, 10781.0, 10924.0, 10340.0, 10363.0, 10879.0, 10971.0, 10457.5],
        "steps": [0, 24000, 56000, 82000, 104000, 140000, 188000, 234000, 288000, 338000, 382000, 430000, 480000, 522000, 572000, 624000, 676000, 726000, 776000, 828000, 874000, 928000, 980000]
      },
      "up_n_down": {
        "mean": [514.65, 1767.2, 1606.5, 1448.5, 5171.85, 68055.55],
        "steps": [0, 6000, 16000, 28000, 48000, 450000]
      },
      "video_pinball": {
        "mean": [17984.95, 74351.535, 507699.595, 534925.575],
        "steps": [0, 34000, 354000, 984000]
      },
      "wizard_of_wor": {
        "mean": [726.0, 693.0, 1190.0, 1700.5, 5147.0, 8076.0, 17540.5, 24032.0, 27013.0, 27880.0, 29851.5, 34116.5, 37430.5, 38779.0],
        "steps": [0, 26000, 52000, 76000, 110000, 168000, 238000, 322000, 418000, 516000, 608000, 694000, 844000, 954000]
      },
      "yars_revenge": {
        "mean": [3484.83, 11173.81, 47417.53, 81974.52, 95049.85, 104704.92, 113076.25, 113998.475, 128744.33],
        "steps": [0, 22000, 76000, 170000, 280000, 446000, 520000, 698000, 860000]
      },
      "zaxxon": {
        "mean": [12.5, 0.0, 0.0, 0.0, 11161.5, 12494.0, 14429.0, 14779.0, 14828.0, 17988.5, 15624.0, 17560.5, 16112.5, 16146.0, 16034.5],
        "steps": [0, 10000, 32000, 54000, 100000, 182000, 266000, 350000, 432000, 514000, 602000, 686000, 776000, 858000, 942000]
      }
    },
    "value_max": {
      "alien": {
        "mean": [165.6, 259.8, 500.05, 1269.65, 1535.4, 2716.0, 3676.1, 3856.6, 3858.45, 4227.35, 4182.35, 4376.35, 4195.0, 4045.75, 4722.0, 4079.85, 4645.3, 4773.25, 4359.1, 5692.0, 5780.05, 6062.1, 6422.75],
        "steps": [0, 6000, 24000, 46000, 64000, 92000, 130000, 176000, 228000, 280000, 330000, 374000, 426000, 468000, 516000, 574000, 622000, 678000, 732000, 788000, 848000, 902000, 968000]
      },
      "amidar": {
        "mean": [20.87, 59.84, 121.235, 142.49, 216.195, 177.75, 203.895, 252.045, 295.755, 419.085, 280.685, 487.71, 423.275, 483.27, 684.435, 857.2, 802.62, 620.265, 774.195, 634.7, 973.155, 865.345, 908.475, 864.965, 1052.66, 922.405, 893.66, 973.115, 979.93],
        "steps": [0, 12000, 34000, 60000, 86000, 114000, 138000, 162000, 188000, 218000, 248000, 278000, 310000, 342000, 374000, 410000, 448000, 488000, 528000, 564000, 604000, 656000, 696000, 738000, 778000, 832000, 876000, 922000, 974000]
      },
      "assault": {
        "mean": [237.195, 467.46, 2563.585, 13371.01, 14490.85, 11673.645, 11184.2],
        "steps": [0, 10000, 38000, 98000, 344000, 598000, 822000]
      },
      "asterix": {
        "mean": [208.5, 246.5, 4982.25, 35736.5, 33551.5, 31981.5, 35765.5, 35078.0, 34576.0, 34324.5, 34678.0, 34622.0],
        "steps": [0, 2000, 10000, 52000, 152000, 308000, 404000, 512000, 608000, 728000, 834000, 928000]
      },
      "atlantis": {
        "mean": [21575.0, 22331.0, 91667.5, 897970.0],
        "steps": [0, 20000, 66000, 518000]
      },
      "bank_heist": {
        "mean": [12.6, 19.7, 452.5, 854.65, 997.7, 955.8, 924.25, 869.85, 910.8, 927.2, 917.15, 861.2, 1022.05, 926.75, 916.55, 905.9, 934.3, 922.55, 954.5, 1003.6, 967.1, 989.85, 981.7, 947.65],
        "steps": [0, 2000, 44000, 82000, 124000, 170000, 200000, 246000, 290000, 334000, 372000, 416000, 460000, 506000, 552000, 596000, 640000, 684000, 730000, 776000, 822000, 868000, 914000, 962000]
      },
      "battle_zone": {
        "mean": [3335.0, 3625.0, 22330.0, 35165.0, 39000.0, 41155.0, 46660.0, 50210.0, 58700.0, 58960.0],
        "steps": [0, 20000, 74000, 230000, 372000, 434000, 572000, 702000, 852000, 980000]
      },
      "beam_rider": {
        "mean": [492.04, 4684.22, 18354.13, 17877.61, 31942.22, 30145.62],
        "steps": [0, 40000, 132000, 336000, 518000, 760000]
      },
      "boxing": {
        "mean": [-5.97, 94.85, 99.34, 99.295, 99.195, 99.445, 99.355, 99.395, 98.97, 99.545, 98.955, 99.13, 98.395, 99.03, 98.71, 98.445, 98.98, 99.105, 98.99, 98.81, 98.97, 98.81, 98.225, 99.1, 98.5, 98.935, 98.55, 99.115, 99.38, 99.165, 99.14, 99.44, 99.415, 99.335, 98.77, 99.44, 99.12, 99.28, 98.965, 99.395, 99.35, 98.77, 99.49, 99.125, 99.125, 99.16, 98.78, 99.31, 99.38, 98.915, 99.0, 99.3, 99.105, 99.23, 98.96, 98.845, 99.26, 99.135, 98.86, 99.565, 99.2, 99.07, 99.05, 99.37, 99.32, 99.395, 99.32, 99.02, 99.48, 99.17, 99.335, 98.99, 99.435, 98.745, 99.0, 99.17, 99.325, 99.2, 99.24, 99.34, 99.295, 99.18],
        "steps": [0, 30000, 44000, 56000, 68000, 80000, 92000, 104000, 116000, 128000, 140000, 152000, 164000, 176000, 188000, 200000, 212000, 224000, 236000, 248000, 260000, 272000, 284000, 296000, 308000, 320000, 332000, 344000, 356000, 368000, 380000, 392000, 404000, 416000, 428000, 440000, 452000, 464000, 476000, 488000, 500000, 512000, 524000, 536000, 548000, 560000, 572000, 584000, 596000, 608000, 620000, 632000, 644000, 656000, 668000, 680000, 692000, 704000, 716000, 728000, 740000, 752000, 764000, 776000, 788000, 800000, 812000, 824000, 836000, 848000, 860000, 872000, 884000, 896000, 908000, 920000, 932000, 944000, 956000, 968000, 980000, 992000]
      },
      "breakout": {
        "mean": [1.865, 2.855, 15.195, 553.845, 559.895, 510.165, 602.425, 562.95, 505.215],
        "steps": [0, 2000, 24000, 154000, 324000, 508000, 700000, 920000, 1000000]
      },
      "carnival": {
        "mean": [874.6, 524.6, 837.4, 4386.85, 4679.6, 4554.1, 4541.55, 4539.9, 4616.2, 4412.2, 4607.45, 4635.35, 4744.0, 4877.45, 4822.2, 4731.85, 5000.85, 4998.35, 4960.25, 4889.8, 4914.75, 5070.4, 5030.3, 5083.95, 5110.35, 5164.65, 4825.4, 4861.4, 4952.15, 4922.45, 4850.8, 5055.6, 4888.9, 4868.15, 4836.0, 5016.2, 4959.6, 5116.85, 5117.6, 5096.25, 5148.6, 5058.35, 5003.1, 5005.4, 5086.8, 5030.85, 5002.35, 5066.4, 5045.7, 5045.05, 5106.85, 4980.8, 5124.75, 5069.8, 4952.55, 5040.5, 4985.15, 5021.0, 4976.45, 4972.45, 5150.3, 5037.6, 5110.25, 5024.25, 5079.2, 5085.0, 5184.25, 4894.65, 5179.0, 4983.95, 5034.05, 5059.05, 5098.1, 5008.75, 4927.75, 5022.45, 4992.7, 5063.85, 5135.05, 5176.95, 5111.45, 5008.35, 5126.55, 5118.0, 5177.1, 5031.5, 5120.1, 5181.35, 5298.4, 5141.15, 5195.6, 5132.5, 5170.6, 5133.3, 5071.45, 5053.1, 5220.2, 5175.9, 5124.1, 5014.6, 5143.5, 5115.9, 5216.75, 4565.95, 5084.65, 5045.25, 5076.25, 5146.0, 5070.55, 4987.75, 4926.95, 4945.9, 5016.5, 5203.6, 4865.9, 4905.75, 5039.0, 4895.25, 4969.0, 5285.0, 5125.95, 5141.65, 5112.0, 5220.5, 5127.65, 5282.45, 5250.0, 5182.0, 5185.0, 5297.0, 5220.5, 5297.55, 5218.0, 5286.9, 5279.25, 5154.15, 5255.25, 5211.5, 5166.55, 5189.25, 5213.15, 5168.95, 5269.5, 5211.75, 5165.2, 5055.0, 5137.25, 5148.5, 5130.25, 5103.5, 5126.9, 5149.5, 5172.15, 5092.1, 5084.25, 5101.75, 5115.65, 5147.2, 5104.15, 5106.4, 5165.75],
        "steps": [0, 2000, 16000, 32000, 48000, 56000, 64000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 666000, 672000, 678000, 684000, 690000, 696000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 996000, 1000000]
      },
      "centipede": {
        "mean": [2134.93, 3371.85, 4016.04, 3888.135, 4852.465, 4669.595, 3904.34, 4464.765, 4449.26, 6311.36, 4444.07, 5746.54, 6232.28, 6297.835, 5105.565, 5006.08, 4758.755, 8670.25, 6898.915, 5727.01, 4811.1, 5532.56, 5537.72, 5173.54, 5797.26, 6280.74, 5807.09, 5811.78, 7024.905, 5659.935, 6373.755, 7358.125, 6081.09, 7311.045, 7823.235, 6772.92, 7114.635, 8856.225, 7588.92, 7381.62, 7049.185, 8650.505, 8681.13, 7798.45, 8641.735, 7433.66, 8454.165, 9021.815, 8558.48, 8600.045, 8913.36, 8706.255, 8802.48, 8770.66, 8735.095],
        "steps": [0, 14000, 36000, 54000, 72000, 90000, 106000, 122000, 138000, 154000, 174000, 190000, 208000, 228000, 248000, 264000, 282000, 298000, 324000, 344000, 360000, 376000, 392000, 408000, 424000, 440000, 458000, 476000, 492000, 512000, 528000, 546000, 568000, 586000, 606000, 626000, 644000, 664000, 686000, 706000, 726000, 744000, 766000, 788000, 806000, 826000, 844000, 864000, 884000, 896000, 916000, 936000, 948000, 968000, 986000]
      },
      "chopper_command": {
        "mean": [614.0, 36878.5, 39637.5],
        "steps": [0, 460000, 842000]
      },
      "crazy_climber": {
        "mean": [2856.0, 93720.5, 130323.5, 142637.5, 142344.0, 145962.0, 146209.0, 149895.5, 154063.5],
        "steps": [0, 96000, 200000, 312000, 428000, 544000, 662000, 784000, 906000]
      },
      "demon_attack": {
        "mean": [105.95, 115055.525, 200480.2],
        "steps": [0, 408000, 880000]
      },
      "double_dunk": {
        "mean": [-17.93, -1.28, 17.76, 12.68, 19.45, 20.17, 20.12, 20.91, 20.35, 20.43],
        "steps": [0, 38000, 620000, 664000, 846000, 884000, 920000, 956000, 992000, 1000000]
      },
      "enduro": {
        "mean": [3.865, 1857.54, 2290.11],
        "steps": [0, 72000, 648000]
      },
      "fishing_derby": {
        "mean": [-98.75, 22.0, 28.62, 33.78, 28.22, 44.59, 40.42, 38.65, 44.09, 40.48, 46.165, 44.22, 46.94, 46.58, 46.385, 47.19, 48.16, 48.76, 49.055, 47.655, 49.9, 50.58, 46.88, 49.38, 49.69, 48.49, 48.305, 49.11, 51.14, 49.505, 46.365, 49.43, 49.76, 47.74, 47.495, 45.97],
        "steps": [0, 26000, 64000, 96000, 126000, 158000, 186000, 214000, 240000, 266000, 294000, 320000, 348000, 374000, 400000, 426000, 452000, 478000, 504000, 532000, 560000, 588000, 614000, 640000, 668000, 694000, 724000, 752000, 778000, 806000, 834000, 862000, 890000, 918000, 946000, 974000]
      },
      "freeway": {
        "mean": [2.545, 21.31, 20.015, 25.44, 29.235, 28.935, 29.595, 26.455, 32.425, 30.73, 30.93, 28.335, 31.245, 30.26, 30.785, 32.405, 31.51, 30.435, 30.465, 27.68, 29.835],
        "steps": [0, 38000, 88000, 128000, 178000, 228000, 278000, 328000, 378000, 428000, 478000, 528000, 578000, 628000, 678000, 728000, 778000, 828000, 878000, 928000, 970000]
      },
      "frostbite": {
        "mean": [39.35, 83.05, 3880.85, 4848.45, 5027.2, 5229.35, 4809.05, 5136.15, 5026.4, 4962.6, 5332.45, 5329.6, 5884.6, 5179.15, 5556.2, 5212.5, 4499.0, 5172.1, 5329.85, 4723.05, 4837.7, 4814.2, 4622.85, 4847.8, 4999.9, 4499.6, 4372.05, 4898.05, 4890.95, 4755.7, 4612.4, 4999.65, 4833.8, 5057.55],
        "steps": [0, 2000, 48000, 76000, 108000, 138000, 170000, 202000, 236000, 268000, 300000, 334000, 368000, 402000, 434000, 468000, 500000, 530000, 560000, 592000, 622000, 654000, 684000, 714000, 746000, 778000, 808000, 838000, 868000, 900000, 932000, 962000, 992000, 1000000]
      },
      "gopher": {
        "mean": [496.1, 1906.2, 41375.0, 91823.0, 105488.1],
        "steps": [0, 12000, 52000, 362000, 826000]
      },
      "gravitar": {
        "mean": [105.75, 0.0, 14.5, 40.0, 67.25, 229.0, 263.0, 402.75, 527.5, 648.5, 779.75, 945.0, 982.0, 1004.25, 1104.25, 1262.25, 1388.25, 1426.0, 1553.75, 1543.5, 1880.0, 1682.0, 1838.5, 1885.5, 1711.5, 1524.5, 1438.75, 1619.75, 1753.5, 1768.5, 1594.0, 1686.25, 1841.25, 1716.25, 1943.75, 1655.5, 1685.5, 1860.0, 1894.0, 1868.0, 2106.0, 2143.75, 2100.0, 1777.75, 1652.0, 1837.75, 1662.75, 1878.25, 1677.0, 1740.0, 1708.0, 1823.75],
        "steps": [0, 12000, 28000, 38000, 52000, 62000, 80000, 100000, 120000, 138000, 156000, 174000, 186000, 204000, 218000, 238000, 262000, 280000, 298000, 318000, 338000, 358000, 376000, 396000, 416000, 426000, 444000, 462000, 482000, 502000, 522000, 540000, 562000, 582000, 604000, 626000, 646000, 666000, 678000, 700000, 722000, 746000, 772000, 796000, 820000, 842000, 866000, 890000, 914000, 938000, 960000, 982000]
      },
      "hero": {
        "mean": [209.65, 5481.575, 8427.675, 14356.675, 15304.525, 18890.6, 20046.775, 14324.825, 20412.225, 15080.075, 14455.675, 16545.225, 19811.775, 20719.125, 19721.075, 19252.325, 20688.75, 20712.725, 20586.6, 20745.4, 20750.3, 20563.3, 20278.25, 20576.075, 20735.825, 20755.9, 20550.1, 20705.575, 20694.425],
        "steps": [0, 10000, 44000, 64000, 88000, 114000, 146000, 184000, 194000, 212000, 254000, 282000, 320000, 366000, 412000, 472000, 524000, 568000, 612000, 642000, 676000, 738000, 780000, 824000, 858000, 894000, 928000, 962000, 998000]
      },
      "ice_hockey": {
        "mean": [-7.195, -0.45, 8.905, 12.11, 14.23, 15.135, 14.24, 15.125, 16.695, 17.705, 17.01, 18.425],
        "steps": [0, 76000, 158000, 240000, 326000, 410000, 494000, 580000, 664000, 752000, 838000, 924000]
      },
      "jamesbond": {
        "mean": [82.25, 39.5, 214.5, 441.25, 565.0, 697.25, 642.5, 744.0, 916.25, 972.75, 1103.25, 1022.75, 968.25, 995.0, 916.0, 967.0, 1039.0, 1008.75, 861.75, 894.25, 865.25],
        "steps": [0, 6000, 26000, 50000, 90000, 134000, 182000, 230000, 282000, 342000, 404000, 466000, 526000, 586000, 646000, 704000, 748000, 808000, 868000, 926000, 986000]
      },
      "kangaroo": {
        "mean": [52.0, 1905.0, 2060.0, 9075.0, 7294.0, 13409.0, 14216.0, 14264.0, 13609.0, 14214.0, 14504.0, 14539.5, 14574.5, 14575.0],
        "steps": [0, 8000, 26000, 60000, 144000, 216000, 308000, 400000, 494000, 584000, 670000, 764000, 858000, 952000]
      },
      "krull": {
        "mean": [1136.52, 7064.72, 8604.39, 8550.885, 8797.155, 9193.92, 9248.79, 9254.34, 9205.815, 9360.255, 9334.575, 9164.625, 9468.795, 9241.875, 9173.445, 9132.855, 9222.255, 9335.19, 9457.035, 9365.325, 9394.485, 9345.195, 9465.315, 9509.4, 9391.725, 9404.205, 9461.535, 9558.855, 9473.82, 9516.81],
        "steps": [0, 18000, 52000, 86000, 120000, 156000, 184000, 220000, 256000, 292000, 328000, 364000, 398000, 434000, 470000, 506000, 542000, 570000, 606000, 642000, 678000, 706000, 742000, 778000, 814000, 850000, 886000, 922000, 958000, 994000]
      },
      "kung_fu_master": {
        "mean": [827.0, 686.5, 7481.0, 19770.5, 26671.0, 26786.5, 24205.5, 21811.0, 38509.0, 52118.0, 54764.0],
        "steps": [0, 4000, 36000, 86000, 160000, 248000, 344000, 448000, 574000, 722000, 884000]
      },
      "ms_pacman": {
        "mean": [291.5, 344.2, 668.1, 981.8, 1217.05, 2493.4, 6171.85, 3395.4, 5147.005, 7760.895, 7938.06, 8173.705, 8946.195, 8733.44, 9604.86, 10086.5, 10556.975],
        "steps": [0, 8000, 22000, 40000, 50000, 76000, 118000, 178000, 234000, 302000, 388000, 476000, 564000, 652000, 740000, 838000, 934000]
      },
      "name_this_game": {
        "mean": [2220.6, 16294.65, 26380.55, 27504.15, 27522.9, 26863.65],
        "steps": [0, 54000, 184000, 420000, 656000, 892000]
      },
      "phoenix": {
        "mean": [567.7, 4582.2, 64157.45, 6107.5, 16427.85, 7460.9],
        "steps": [0, 56000, 258000, 474000, 630000, 840000]
      },
      "pong": {
        "mean": [-20.135, -20.74, -18.16, -10.955, -0.735, -1.1, -1.165, 3.79, -0.075, -1.0, 0.005, 0.985, 0.67, 1.775, 1.295, -0.45, 0.165, -1.0, -1.0, -0.33, -1.0, -1.0],
        "steps": [0, 12000, 34000, 74000, 126000, 178000, 230000, 280000, 324000, 382000, 432000, 482000, 532000, 582000, 632000, 682000, 732000, 782000, 830000, 880000, 928000, 976000]
      },
      "pooyan": {
        "mean": [790.275, 318.825, 2913.4, 7114.65, 13586.675, 12691.475, 11643.3, 14188.125, 13599.625, 13120.375],
        "steps": [0, 4000, 24000, 80000, 192000, 346000, 504000, 650000, 828000, 994000]
      },
      "qbert": {
        "mean": [69.75, 106.25, 14777.375, 15898.875, 11972.125, 15850.375],
        "steps": [0, 2000, 26000, 250000, 484000, 1000000]
      },
      "riverraid": {
        "mean": [1176.05, 926.75, 690.6, 3084.75, 10657.35, 16985.1, 19103.85, 17729.35, 18108.9, 20357.3, 19450.85, 21897.2, 18540.6, 17823.35, 19711.15, 19312.5, 20349.35, 22458.05, 22943.75, 22216.65, 24383.55, 23128.45],
        "steps": [0, 2000, 12000, 20000, 34000, 70000, 88000, 142000, 192000, 242000, 296000, 352000, 412000, 474000, 526000, 582000, 636000, 692000, 754000, 816000, 874000, 940000]
      },
      "road_runner": {
        "mean": [0.0, 1489.0, 6668.5, 38436.5, 51888.5, 57801.5, 59215.0, 61025.5, 60916.5, 60852.0, 60982.5, 60942.5, 61447.5, 62121.0, 61739.0, 61330.5, 61378.5, 60714.0, 60673.5, 60544.0, 60683.0, 60438.0],
        "steps": [0, 2000, 14000, 30000, 52000, 84000, 126000, 288000, 320000, 462000, 506000, 550000, 592000, 622000, 650000, 696000, 724000, 754000, 800000, 830000, 916000, 1000000]
      },
      "robotank": {
        "mean": [2.845, 10.42, 39.745, 75.26, 82.31, 84.38, 89.74],
        "steps": [0, 54000, 140000, 320000, 490000, 680000, 872000]
      },
      "seaquest": {
        "mean": [7.5, 545.8, 7381.4, 7317.9, 7747.4, 7859.8, 7623.7, 8075.8, 8108.7, 8288.7, 8341.1, 8397.7],
        "steps": [0, 14000, 66000, 142000, 216000, 292000, 370000, 542000, 706000, 782000, 860000, 940000]
      },
      "space_invaders": {
        "mean": [165.95, 169.225, 306.525, 1618.225, 38192.225, 54179.85],
        "steps": [0, 4000, 22000, 42000, 106000, 676000]
      },
      "star_gunner": {
        "mean": [366.0, 407.5, 97258.5, 116762.0, 116928.0, 122901.5, 135940.0, 132034.0, 137260.0, 142995.5],
        "steps": [0, 20000, 52000, 186000, 316000, 440000, 570000, 708000, 846000, 990000]
      },
      "time_pilot": {
        "mean": [3016.0, 2266.5, 3316.5, 3595.5, 6562.0, 8487.5, 8242.0, 9865.5, 9031.5, 8510.5, 8295.0, 8623.5, 8460.0, 8813.0, 9236.5, 9930.0, 9350.5, 10331.5, 9880.0, 9262.5, 10468.5, 10642.5, 10515.0],
        "steps": [0, 24000, 56000, 82000, 104000, 140000, 188000, 234000, 288000, 338000, 382000, 430000, 480000, 522000, 572000, 624000, 676000, 726000, 776000, 828000, 874000, 928000, 980000]
      },
      "up_n_down": {
        "mean": [1500.75, 52.3, 869.0, 2768.4, 91703.95, 229663.85],
        "steps": [0, 6000, 16000, 28000, 48000, 450000]
      },
      "video_pinball": {
        "mean": [2248.975, 260656.825, 443473.955, 449496.2],
        "steps": [0, 34000, 354000, 984000]
      },
      "wizard_of_wor": {
        "mean": [675.5, 285.0, 1165.5, 2286.0, 5947.5, 12664.0, 18948.5, 26447.0, 31253.5, 32778.0, 32143.5, 33575.5, 38641.0, 34785.0],
        "steps": [0, 26000, 52000, 76000, 110000, 168000, 238000, 322000, 418000, 516000, 608000, 694000, 844000, 954000]
      },
      "yars_revenge": {
        "mean": [3556.605, 30067.995, 45236.655, 92542.965, 72694.84, 107331.28, 116881.15, 125344.425, 136469.975],
        "steps": [0, 22000, 76000, 170000, 280000, 446000, 520000, 698000, 860000]
      },
      "zaxxon": {
        "mean": [0.0, 2.0, 0.0, 4754.0, 10967.5, 12934.0, 14459.0, 14144.5, 13928.0, 14035.0, 15327.0, 14838.0, 15755.5, 15317.5, 15755.0],
        "steps": [0, 10000, 32000, 54000, 100000, 182000, 266000, 350000, 432000, 514000, 602000, 686000, 776000, 858000, 942000]
      }
    }
  },
  "supervised": {
    "mcts": {
      "alien": {
        "mean": [240.65, 151.55, 294.6, 118.05, 377.45, 1049.95, 2058.85, 1954.25, 2404.9, 2652.2, 2495.15, 3060.15, 2830.05, 2902.2, 2559.6, 3153.6, 2818.3, 2820.1, 3245.6, 3116.75, 3377.25, 3154.1, 2737.4, 3026.65, 2989.85, 3268.65, 3069.35, 3036.3, 3146.15, 3040.15, 3154.8, 3448.4, 3150.4, 3408.85, 3202.3, 3523.5, 3764.7, 3381.8, 2962.05, 3156.7, 3396.3, 3515.45, 3433.6, 3650.05, 3576.0, 3473.5, 3601.9, 3403.75, 3953.1, 4170.85, 3515.75, 3727.3, 4348.7, 3699.65],
        "steps": [0, 6000, 14000, 22000, 30000, 40000, 50000, 60000, 72000, 84000, 98000, 112000, 126000, 140000, 156000, 170000, 184000, 198000, 214000, 230000, 246000, 264000, 272000, 286000, 302000, 320000, 338000, 354000, 366000, 376000, 392000, 408000, 426000, 442000, 458000, 476000, 494000, 514000, 532000, 548000, 564000, 582000, 596000, 614000, 634000, 654000, 674000, 694000, 708000, 728000, 750000, 768000, 788000, 810000]
      },
      "amidar": {
        "mean": [9.925, 53.255, 77.07, 52.43, 485.705, 273.945, 499.78, 496.155, 406.215, 313.345, 419.785, 441.205, 446.765, 443.465, 406.665, 443.585, 447.025, 524.84, 412.81, 518.7, 536.31, 558.84, 504.935, 541.16, 483.245, 469.78, 426.385, 522.23, 453.46, 554.635, 476.33, 485.415, 429.77, 411.38, 458.555, 394.295, 610.755, 495.735, 600.53, 446.81, 532.525, 650.795, 547.42, 510.16, 617.885, 513.07, 533.145, 534.875, 515.175, 466.65, 675.37, 440.29, 549.845, 533.825, 629.12, 483.98, 502.295, 462.48, 590.85, 633.32, 483.345, 542.225, 535.065, 477.65, 527.22, 487.99, 595.805, 613.87, 492.115, 540.74],
        "steps": [0, 6000, 14000, 22000, 30000, 44000, 56000, 68000, 80000, 92000, 104000, 116000, 128000, 140000, 152000, 164000, 176000, 188000, 202000, 216000, 230000, 244000, 260000, 274000, 278000, 292000, 306000, 318000, 332000, 346000, 360000, 374000, 388000, 400000, 412000, 424000, 436000, 450000, 464000, 478000, 490000, 504000, 518000, 532000, 546000, 560000, 574000, 588000, 602000, 616000, 624000, 638000, 652000, 666000, 674000, 688000, 702000, 716000, 730000, 744000, 758000, 772000, 786000, 800000, 814000, 828000, 842000, 856000, 870000, 884000]
      },
      "assault": {
        "mean": [205.485, 2479.22, 3076.195, 9404.985, 6612.16, 12283.19, 9802.36, 11273.625, 14875.795, 15030.87, 12575.01, 13781.135, 13517.58],
        "steps": [0, 8000, 28000, 50000, 106000, 150000, 240000, 312000, 380000, 484000, 544000, 606000, 706000]
      },
      "asterix": {
        "mean": [224.0, 195.0, 1023.0, 10013.25, 18839.0, 28043.0, 25913.0, 26922.0, 30089.5, 33356.0, 26392.0, 24016.0],
        "steps": [0, 4000, 10000, 16000, 34000, 210000, 264000, 350000, 436000, 480000, 594000, 616000]
      },
      "atlantis": {
        "mean": [8116.0, 597014.5, 893635.5],
        "steps": [0, 12000, 108000]
      },
      "bank_heist": {
        "mean": [7.75, 1091.55, 1156.1, 1149.95, 1122.35, 1119.7, 1158.8, 1090.65, 1178.7, 1057.95, 1067.8, 1191.95, 1110.8, 1132.9, 1129.15, 1165.35, 1114.35, 1184.2, 1142.25, 1049.45, 1038.85, 1056.15, 1164.95, 1210.35],
        "steps": [0, 6000, 26000, 46000, 66000, 80000, 92000, 112000, 132000, 154000, 174000, 194000, 214000, 234000, 246000, 266000, 286000, 306000, 326000, 346000, 364000, 384000, 390000, 396000]
      },
      "battle_zone": {
        "mean": [3320.0, 11700.0, 25190.0, 30260.0, 33485.0, 31345.0, 35390.0, 34015.0, 32885.0, 32015.0, 35810.0, 36390.0, 35800.0, 44020.0, 43375.0],
        "steps": [0, 42000, 94000, 158000, 210000, 264000, 322000, 394000, 446000, 492000, 562000, 632000, 666000, 730000, 798000]
      },
      "beam_rider": {
        "mean": [571.7, 6057.32, 12381.72, 12223.52, 13766.0, 20362.33, 21887.61, 15961.9, 19976.89, 20901.7, 18499.69],
        "steps": [0, 22000, 62000, 122000, 188000, 222000, 298000, 326000, 382000, 444000, 520000]
      },
      "boxing": {
        "mean": [-6.165, 91.295, 90.93, 94.84, 94.215, 94.405, 96.04, 95.58, 96.645, 85.895, 82.1, 96.08, 84.99, 97.345, 94.16, 96.49, 81.38, 98.735, 97.7, 92.95, 97.705, 96.985, 98.705, 97.995, 94.465, 97.005, 98.13, 98.255, 97.63, 78.86, 96.27, 97.085, 97.855, 97.855, 97.085, 96.03, 97.355, 97.72, 96.985, 97.45, 97.24, 98.635, 92.805, 98.2, 98.035, 98.69, 83.965, 97.56, 89.79, 86.17, 98.13, 97.45, 97.45, 96.89, 94.915, 93.97, 95.865, 91.42, 98.53, 94.78, 97.17, 94.79, 96.35, 92.865, 97.23, 94.335, 94.315, 97.355, 81.445, 93.835, 97.875, 95.56, 97.085, 95.75, 97.6, 97.96, 98.1, 96.685, 94.91, 97.125, 96.29, 97.39, 98.05, 97.615, 97.47, 96.84, 97.055, 97.655, 95.735, 97.64, 97.795, 95.7, 97.885, 96.88, 97.345, 97.7, 96.945, 96.12, 98.005, 96.38, 97.225, 97.5, 98.165, 94.5, 96.73, 96.52, 97.195, 95.785, 94.665, 94.555, 95.11, 96.7, 96.03, 96.525, 94.45, 94.64, 97.14, 95.38, 95.505, 95.83],
        "steps": [0, 18000, 28000, 38000, 46000, 54000, 62000, 70000, 80000, 88000, 98000, 108000, 116000, 126000, 134000, 144000, 152000, 162000, 170000, 178000, 188000, 196000, 204000, 212000, 220000, 228000, 236000, 244000, 252000, 260000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 342000, 350000, 358000, 366000, 376000, 384000, 392000, 400000, 410000, 418000, 428000, 438000, 446000, 454000, 462000, 470000, 476000, 484000, 492000, 502000, 510000, 520000, 528000, 536000, 544000, 554000, 562000, 570000, 578000, 586000, 596000, 604000, 612000, 622000, 630000, 640000, 648000, 656000, 664000, 672000, 680000, 688000, 696000, 704000, 712000, 720000, 728000, 736000, 744000, 752000, 760000, 768000, 776000, 784000, 792000, 800000, 808000, 816000, 824000, 832000, 840000, 848000, 856000, 864000, 872000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 946000, 954000, 962000, 970000, 978000, 980000, 988000, 998000]
      },
      "breakout": {
        "mean": [2.12, 0.0, 251.85, 429.695, 455.7, 446.185, 488.755, 474.425, 496.905, 465.325, 490.145, 538.49, 527.055, 521.75, 534.32, 537.105, 557.595, 508.47, 494.73, 503.18, 511.195, 503.82],
        "steps": [0, 2000, 14000, 32000, 90000, 134000, 178000, 260000, 304000, 354000, 444000, 466000, 520000, 574000, 648000, 730000, 788000, 844000, 896000, 946000, 970000, 1000000]
      },
      "carnival": {
        "mean": [593.4, 4102.2, 4443.35, 4927.1, 4870.1, 5290.6, 5237.1, 5385.25, 5419.5, 5300.75, 5231.9, 5519.65, 5379.0, 5314.5, 5417.25, 5289.65, 5420.4, 5446.5, 5560.9, 5493.65, 5523.0, 5430.25, 5582.9, 5395.4, 5198.0, 5390.0, 5479.0, 5593.75, 5473.75, 5548.5, 5370.0, 5543.0, 5498.75, 5430.5, 5401.0, 5567.9, 5490.0, 5481.75, 5543.5, 5491.5, 5632.4, 5595.75, 5637.75, 5652.75, 5471.75, 5479.5, 5454.75, 5542.75, 5465.25, 5482.75, 5603.75, 5660.5, 5456.25, 5701.0, 5412.0, 5499.4, 5524.15, 5562.4, 5693.4, 5468.25, 5527.65, 5607.9, 5539.25, 5624.75, 5650.75, 5526.75, 5541.4, 5520.25, 5452.25, 5571.25, 5650.25, 5731.25, 5451.85, 5490.0, 5498.75, 5379.05, 5535.75, 5533.75, 5426.75, 5588.25, 5559.75, 5576.75, 5614.0, 5462.0, 5452.4, 5554.15, 5574.5, 5649.0, 5594.5, 5359.25, 5401.25, 5520.25, 5557.0, 5561.0, 5514.4, 5449.5, 5464.5, 5526.3, 5467.25, 5499.9, 5682.15, 5709.75, 5337.4, 5456.35, 5555.75, 5462.5, 5542.5, 5501.6, 5534.75, 5511.75, 5554.0, 5464.0, 5500.75, 5509.5, 5362.45, 5479.75, 5556.75, 5461.0, 5576.75, 5525.25],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000]
      },
      "centipede": {
        "mean": [2666.395, 2892.565, 3470.9, 4076.625, 4548.425, 3770.76, 3953.08, 4237.99, 4179.52, 3629.275, 3952.495, 4485.99, 4393.73, 4490.94, 4122.635, 4707.485, 4182.825, 4493.71, 4052.195, 4583.59, 4166.97, 4082.425, 4544.915, 4541.405, 3874.52, 5101.095, 4028.425, 5032.06, 4669.055, 5244.6, 4951.48, 3973.82, 4696.08, 4061.8, 4238.675, 4192.965, 4692.55, 3998.92, 4762.79, 4213.21, 4331.42, 4853.945, 4447.845, 5044.1, 3973.695, 4667.0, 4512.655, 4224.995, 4870.465, 4375.88, 4306.485, 4889.9, 4342.645, 4350.64, 4907.97, 4558.18, 4529.26, 3857.19, 5013.78, 4511.825, 4542.005, 4554.29, 4346.8, 4616.705, 4476.255, 4770.135, 4183.3, 4428.295, 4457.635, 4584.255, 4392.095, 4432.22, 4961.6, 4718.265, 3945.53, 4918.69, 4374.24, 5091.53, 4049.645, 5400.545, 4861.525, 4666.185, 4471.28, 4644.615, 4497.295, 4397.65],
        "steps": [0, 10000, 20000, 30000, 38000, 44000, 52000, 60000, 68000, 76000, 84000, 92000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 166000, 174000, 182000, 192000, 200000, 208000, 218000, 226000, 234000, 240000, 248000, 258000, 266000, 274000, 282000, 290000, 298000, 306000, 314000, 322000, 330000, 338000, 346000, 354000, 362000, 370000, 380000, 388000, 396000, 404000, 412000, 420000, 428000, 436000, 444000, 452000, 460000, 468000, 476000, 484000, 492000, 500000, 508000, 516000, 524000, 532000, 540000, 548000, 556000, 564000, 572000, 574000, 582000, 590000, 598000, 606000, 614000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000]
      },
      "chopper_command": {
        "mean": [954.0, 12533.0, 13758.5, 14828.0, 16929.5],
        "steps": [0, 194000, 292000, 382000, 474000]
      },
      "crazy_climber": {
        "mean": [3013.5, 122438.0, 139616.0, 130574.0, 136233.0, 144578.0, 131249.5, 137196.5, 132265.0, 137537.5, 140751.5, 140476.5, 151743.5, 147854.5, 143749.5, 150201.5],
        "steps": [0, 44000, 100000, 148000, 196000, 246000, 270000, 318000, 340000, 388000, 438000, 488000, 528000, 578000, 630000, 650000]
      },
      "demon_attack": {
        "mean": [74.125, 99654.1, 118643.125],
        "steps": [0, 134000, 348000]
      },
      "double_dunk": {
        "mean": [-20.79, -19.54, -1.85, -1.12, -0.41, -1.2, -0.78],
        "steps": [0, 26000, 82000, 214000, 300000, 382000, 424000]
      },
      "enduro": {
        "mean": [0.9, 1975.275, 1916.14, 2193.84],
        "steps": [0, 26000, 192000, 422000]
      },
      "fishing_derby": {
        "mean": [-90.24, 16.39, 26.465, 27.37, 10.67, 6.79, 24.79, 8.0, 8.17, 21.12, 18.18, 20.31, 20.81, 14.69, 20.13, 11.67, 5.04, 24.86, 21.56, 18.16, 18.15, 12.31, 2.98, 9.57, 23.955, 6.29, 32.04, 17.13, 9.63, 13.59, 19.55, 22.16, 28.845, 25.33, 31.92, 30.0, 11.5, 12.86, 35.73, 11.72],
        "steps": [0, 18000, 36000, 46000, 62000, 82000, 102000, 118000, 138000, 158000, 176000, 190000, 208000, 212000, 230000, 248000, 266000, 286000, 304000, 320000, 338000, 356000, 376000, 396000, 416000, 424000, 444000, 456000, 474000, 484000, 494000, 512000, 530000, 548000, 566000, 582000, 598000, 616000, 636000, 652000]
      },
      "freeway": {
        "mean": [0.03, 31.04, 32.28, 32.415, 32.37, 32.74, 32.255, 32.28, 31.73, 32.125, 32.455, 32.315, 31.885, 32.165, 32.475, 32.7, 32.17, 31.98, 32.34, 32.405, 32.705, 32.655, 33.18, 32.645, 31.835, 32.495, 32.25, 32.425, 32.79, 31.965, 32.865, 32.615, 32.36, 32.785, 33.155, 32.585, 32.59, 32.865, 32.81, 32.7, 32.615, 32.78, 33.16, 32.805, 32.96, 33.005, 33.015, 33.045, 33.1],
        "steps": [0, 22000, 44000, 66000, 88000, 110000, 132000, 154000, 176000, 198000, 220000, 242000, 264000, 278000, 300000, 322000, 344000, 366000, 388000, 410000, 432000, 448000, 462000, 466000, 488000, 510000, 532000, 554000, 576000, 598000, 620000, 642000, 664000, 686000, 708000, 730000, 752000, 774000, 796000, 818000, 840000, 854000, 876000, 898000, 920000, 942000, 964000, 986000, 1000000]
      },
      "frostbite": {
        "mean": [30.75, 0.9, 166.45, 1730.35, 3606.35, 3527.25, 3912.45, 3902.2, 3967.95, 4332.1, 4348.25, 4132.6, 4478.55, 4387.2, 4305.5, 4479.65, 4213.65, 4716.05, 4151.0, 4461.75, 4364.4, 4410.65, 4377.4],
        "steps": [0, 4000, 24000, 38000, 94000, 124000, 142000, 202000, 252000, 382000, 446000, 464000, 578000, 622000, 658000, 716000, 772000, 792000, 828000, 884000, 904000, 958000, 1000000]
      },
      "gopher": {
        "mean": [284.3, 8043.5, 20337.7, 42357.8, 60711.5, 60883.4, 60505.6, 67671.5, 72470.0, 83799.2],
        "steps": [0, 10000, 40000, 96000, 216000, 352000, 472000, 572000, 668000, 826000]
      },
      "gravitar": {
        "mean": [89.0, 0.0, 0.0, 69.5, 2.25, 162.0, 140.25, 81.0, 167.0, 142.75, 262.25, 235.25, 343.0, 167.75, 319.75, 452.0, 391.75, 23.5, 317.5, 551.0, 386.25, 382.5, 407.5, 350.5, 493.5, 404.75, 529.0, 298.75, 428.25, 444.5, 518.5, 391.25, 533.75, 442.5, 355.5, 448.5, 589.75, 471.0, 458.25, 344.25, 433.75, 373.0, 487.75, 582.5, 597.0, 424.25, 561.5, 540.25, 535.0, 481.5, 589.75, 464.0, 613.5, 615.0, 507.5, 536.25, 541.5, 503.25, 503.0, 505.25, 635.5, 633.5, 465.75, 624.0, 673.75, 607.75, 536.0, 727.25, 473.75, 586.75, 591.75, 596.75, 579.25, 666.0, 524.5, 688.5, 506.25, 647.25, 616.5, 597.25, 602.75, 655.75, 558.5, 519.0, 572.25, 594.25, 609.0, 589.25, 629.75, 672.75, 579.0, 689.0, 684.5, 656.5, 663.0, 607.0, 542.25, 631.0, 651.75, 715.75, 634.0, 668.5, 719.75, 693.5, 577.5, 564.75, 666.75, 688.25, 729.25, 743.0, 709.25],
        "steps": [0, 8000, 16000, 24000, 32000, 40000, 48000, 56000, 64000, 72000, 80000, 88000, 96000, 104000, 112000, 122000, 130000, 140000, 146000, 148000, 156000, 164000, 174000, 182000, 190000, 198000, 208000, 216000, 224000, 232000, 242000, 250000, 258000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 336000, 344000, 352000, 360000, 368000, 376000, 384000, 392000, 400000, 408000, 416000, 424000, 432000, 440000, 448000, 456000, 464000, 472000, 480000, 488000, 496000, 504000, 512000, 520000, 528000, 536000, 544000, 552000, 560000, 568000, 578000, 586000, 596000, 606000, 616000, 624000, 632000, 642000, 650000, 658000, 666000, 674000, 682000, 690000, 698000, 706000, 714000, 722000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000]
      },
      "hero": {
        "mean": [1.875, 10957.625, 14043.45, 15956.825, 15960.3, 20541.425, 20416.0, 20510.8, 20271.675, 20352.15, 20517.725, 20349.325, 17969.925, 19351.65, 19410.85, 20468.55, 19991.625, 18569.475, 18489.4, 20706.65, 18447.6, 20119.85, 20519.2, 19612.875, 20560.75, 19486.325, 17462.95, 20383.6, 18921.5, 18910.525, 20665.65, 19365.575, 20673.875, 20611.325, 20663.375, 20076.575, 20683.45, 20687.875, 20744.25, 20670.925, 20726.425, 20761.2, 20755.275],
        "steps": [0, 10000, 24000, 52000, 70000, 78000, 94000, 114000, 128000, 144000, 152000, 168000, 178000, 198000, 218000, 232000, 254000, 268000, 284000, 302000, 324000, 328000, 342000, 358000, 376000, 418000, 438000, 460000, 480000, 500000, 516000, 536000, 550000, 572000, 594000, 618000, 640000, 660000, 674000, 694000, 710000, 732000, 754000]
      },
      "ice_hockey": {
        "mean": [-12.485, -2.22, -2.28, -2.81, -1.25, -3.18, -6.74, -4.1, -2.69, -5.645, -4.46, -5.725, -2.28, -5.26, -6.255, -5.405, -4.155, -5.635, -4.36, -5.48, -2.925, -5.83, -4.07, -4.935, -4.245, -3.92, -4.4, -3.925, -4.265, -3.95],
        "steps": [0, 34000, 70000, 86000, 126000, 132000, 172000, 192000, 198000, 238000, 278000, 318000, 354000, 392000, 432000, 472000, 512000, 538000, 580000, 594000, 626000, 650000, 678000, 718000, 758000, 798000, 840000, 882000, 922000, 964000]
      },
      "jamesbond": {
        "mean": [54.25, 295.25, 531.75, 510.5, 507.75, 529.5, 527.75, 520.25, 573.0, 592.25, 616.0, 531.0, 682.5, 661.0, 574.25, 721.5, 731.25, 596.0, 710.0, 643.25, 565.5, 678.5, 704.75, 687.0, 575.5, 626.25, 680.25, 646.5, 660.5, 717.25, 655.5, 795.25, 690.5, 676.0, 783.25, 798.5, 765.0, 715.5, 753.5],
        "steps": [0, 8000, 20000, 38000, 58000, 78000, 96000, 114000, 132000, 152000, 172000, 192000, 210000, 230000, 250000, 268000, 288000, 308000, 328000, 338000, 358000, 378000, 398000, 418000, 440000, 460000, 480000, 500000, 520000, 540000, 562000, 582000, 592000, 612000, 634000, 648000, 662000, 684000, 706000]
      },
      "kangaroo": {
        "mean": [43.0, 1.0, 2066.0, 11144.0, 10432.5, 9661.5, 14426.5, 14310.0, 13626.5, 14209.0, 14125.5, 13981.0, 14664.0, 14649.0, 14619.5, 14365.5, 14431.5, 12427.5, 14395.5, 12045.5],
        "steps": [0, 4000, 10000, 20000, 46000, 74000, 100000, 138000, 172000, 204000, 208000, 222000, 256000, 294000, 330000, 366000, 402000, 438000, 456000, 490000]
      },
      "krull": {
        "mean": [85.195, 7546.01, 8489.615, 8701.975, 8657.725, 8675.52, 8634.825, 8359.735, 9040.605, 8778.945, 9002.43, 8652.735, 8650.305, 8935.2, 8819.865, 9034.335, 8863.77, 8804.37, 8896.53, 8711.49, 8720.805, 8539.455, 8781.015, 8917.425, 9114.21, 8664.6, 8916.27, 8882.58, 8702.055, 9338.73, 9341.97, 8933.625, 8997.675, 9224.58, 9040.17, 8787.555, 9063.135, 9056.58, 9182.595, 8952.57, 9060.855, 8884.185, 9229.005, 9028.53, 9087.465, 9166.155, 9284.205, 9098.535, 9070.845, 8923.125, 9109.77, 9163.17, 9308.49, 9204.66, 9094.275, 9346.02, 9451.035, 9328.725, 9448.62, 9154.755, 9150.51, 9166.17, 9302.835, 9363.33, 9392.37, 9386.475, 9267.27, 9236.64, 9347.265],
        "steps": [0, 8000, 24000, 26000, 44000, 60000, 80000, 96000, 102000, 118000, 134000, 150000, 166000, 182000, 198000, 214000, 230000, 246000, 262000, 278000, 294000, 310000, 326000, 342000, 358000, 374000, 390000, 396000, 414000, 434000, 450000, 466000, 482000, 498000, 524000, 540000, 556000, 574000, 590000, 606000, 622000, 638000, 660000, 680000, 690000, 706000, 722000, 726000, 742000, 758000, 776000, 792000, 808000, 824000, 840000, 846000, 852000, 858000, 874000, 890000, 906000, 922000, 930000, 946000, 962000, 966000, 982000, 998000, 1000000]
      },
      "kung_fu_master": {
        "mean": [127.0, 5307.0, 17723.5, 19288.5, 20076.0, 21915.5, 25461.5, 20839.5, 22614.5, 23046.5, 26145.5, 29202.5, 24308.0, 24212.0, 24304.0, 24279.0, 27109.5, 28147.5, 28090.5, 24553.5, 24967.5, 24797.0, 29398.0, 34947.5, 33160.0, 29451.0, 35666.0, 35990.0, 36751.0, 39628.5],
        "steps": [0, 10000, 26000, 54000, 82000, 104000, 110000, 142000, 156000, 186000, 216000, 248000, 278000, 308000, 340000, 372000, 402000, 432000, 464000, 494000, 528000, 558000, 590000, 624000, 660000, 696000, 730000, 772000, 814000, 842000]
      },
      "ms_pacman": {
        "mean": [376.7, 145.5, 519.85, 2449.5, 3629.7, 4510.6, 4840.1, 4915.65, 4986.0, 5571.25, 5314.3, 5356.75, 5422.05, 5778.05, 5383.55, 5543.9, 5751.25, 5974.405, 5886.4, 5408.05, 5767.55, 6262.1, 6058.55, 5989.85, 5847.35, 6358.405, 6083.715, 6134.7, 6177.15, 5826.4, 6303.45, 6268.85, 6502.255, 6461.75, 6526.35, 6767.105, 6564.755, 6621.21, 6817.455, 6062.0, 6599.01, 6815.0, 6657.65, 6612.85, 6839.15],
        "steps": [0, 6000, 14000, 22000, 34000, 48000, 64000, 82000, 98000, 116000, 128000, 146000, 164000, 182000, 194000, 202000, 222000, 242000, 262000, 284000, 306000, 328000, 352000, 374000, 396000, 418000, 442000, 466000, 490000, 514000, 536000, 560000, 574000, 598000, 622000, 646000, 670000, 696000, 720000, 722000, 746000, 758000, 768000, 792000, 816000]
      },
      "name_this_game": {
        "mean": [1895.75, 11923.2, 13882.6, 14676.9, 16703.55, 16295.05, 18963.05, 16813.35, 21089.35, 17290.5, 19090.15],
        "steps": [0, 28000, 70000, 120000, 196000, 278000, 360000, 454000, 544000, 630000, 686000]
      },
      "phoenix": {
        "mean": [482.7, 9629.3, 12157.4, 5084.6, 50579.6, 11179.3, 53554.25, 49113.5, 38667.5],
        "steps": [0, 32000, 130000, 160000, 314000, 420000, 548000, 642000, 734000]
      },
      "pong": {
        "mean": [-20.545, -15.43, -0.675, 2.34, 3.93, 4.195, 3.575, 3.63, 14.63, 3.945, 4.245, 14.475, 12.1, 1.08, 9.95, 6.42, 7.21, 12.925, 16.62, 9.61, 7.74, 12.975, 11.76, 13.97, 11.225, 8.175, 1.595, 10.83, 11.4, 15.6, 9.045, 12.51, 12.445, 14.49],
        "steps": [0, 10000, 26000, 52000, 78000, 104000, 130000, 146000, 172000, 196000, 216000, 242000, 266000, 292000, 310000, 336000, 354000, 372000, 398000, 422000, 448000, 474000, 500000, 526000, 552000, 576000, 600000, 626000, 652000, 678000, 702000, 726000, 752000, 778000]
      },
      "pooyan": {
        "mean": [269.9, 973.775, 2029.6, 6809.975, 8360.375, 9867.6, 8990.225, 9379.525, 11014.375, 10249.375, 8418.3, 10000.95, 12726.6, 10957.475, 9277.25, 9548.35, 7897.05, 8617.175, 11494.975, 8916.225],
        "steps": [0, 6000, 16000, 30000, 46000, 60000, 104000, 146000, 192000, 246000, 288000, 304000, 340000, 390000, 394000, 440000, 486000, 524000, 550000, 584000]
      },
      "qbert": {
        "mean": [8.625, 28.5, 981.375, 14346.375, 12767.125, 11737.5, 10985.5, 11520.75, 13428.0],
        "steps": [0, 4000, 10000, 18000, 42000, 208000, 548000, 732000, 834000]
      },
      "riverraid": {
        "mean": [705.7, 551.4, 5057.2, 7731.7, 13472.35, 18022.1, 17943.45, 17904.8, 19786.8, 19976.2, 15877.55, 13748.95, 19545.7, 17991.95, 14390.8, 14174.65, 16190.95, 18582.15, 15110.4, 14728.45, 14002.2, 15923.15, 18643.65, 19435.6, 19664.2, 17831.2, 16003.0, 13142.05, 14709.6, 19085.8, 16982.4, 15678.0, 15664.7, 18196.85, 21019.5, 20237.4, 20408.55, 19391.9, 20191.75, 21147.25, 21021.85, 20902.85, 21345.5, 21271.1, 21509.6],
        "steps": [0, 6000, 12000, 20000, 32000, 48000, 60000, 80000, 100000, 122000, 146000, 172000, 190000, 212000, 232000, 250000, 268000, 290000, 316000, 334000, 346000, 364000, 384000, 406000, 432000, 454000, 476000, 496000, 514000, 534000, 556000, 578000, 598000, 618000, 640000, 664000, 686000, 712000, 724000, 748000, 772000, 796000, 820000, 848000, 874000]
      },
      "road_runner": {
        "mean": [952.0, 19742.0, 43689.5, 53792.5, 56332.5, 57362.5, 55594.5, 56520.5, 58185.0, 57346.0, 57303.0, 58935.5, 58130.5, 60578.0, 60542.5, 60856.0],
        "steps": [0, 6000, 20000, 34000, 66000, 118000, 170000, 214000, 270000, 284000, 342000, 356000, 394000, 472000, 504000, 590000]
      },
      "robotank": {
        "mean": [2.62, 11.225, 57.445, 67.18, 65.165, 70.73, 69.81, 71.085, 69.405, 70.625, 74.175, 74.315, 73.5, 74.13, 75.78, 75.15],
        "steps": [0, 22000, 64000, 120000, 142000, 208000, 276000, 346000, 414000, 462000, 530000, 602000, 672000, 734000, 802000, 872000]
      },
      "seaquest": {
        "mean": [101.6, 215.9, 4916.9, 7149.7, 7476.6, 7838.4, 7711.0, 7234.0, 7621.0, 7780.0, 7745.6, 7681.7, 7768.0, 7644.3, 7714.5],
        "steps": [0, 8000, 32000, 82000, 134000, 168000, 204000, 254000, 296000, 348000, 400000, 446000, 492000, 544000, 594000]
      },
      "space_invaders": {
        "mean": [221.1, 240.325, 532.6, 2678.675, 32983.125, 38714.4, 46519.75, 46391.15],
        "steps": [0, 6000, 14000, 24000, 48000, 222000, 558000, 774000]
      },
      "star_gunner": {
        "mean": [554.5, 18823.0, 61930.5, 79613.5, 82398.0, 89932.5, 91908.0, 85521.0, 91562.0, 90025.0, 85992.0, 98076.0, 87823.5, 91455.0, 92917.5, 104369.0, 109316.0, 101024.5, 99221.0, 94860.5, 105112.5, 104432.5, 100109.5, 100148.0, 101587.5, 101165.0],
        "steps": [0, 12000, 30000, 52000, 86000, 130000, 178000, 226000, 272000, 322000, 360000, 376000, 428000, 458000, 482000, 528000, 580000, 636000, 684000, 734000, 780000, 830000, 882000, 930000, 960000, 1000000]
      },
      "time_pilot": {
        "mean": [2632.5, 677.0, 3579.0, 2900.0, 3354.0, 4237.0, 4006.5, 4776.0, 5614.5, 4882.5, 4394.0, 4932.0, 4992.0, 4777.0, 5392.0, 5810.5, 5397.0, 5583.0, 5939.0, 6532.0, 6020.5, 6064.0, 5571.0, 5675.0, 7511.5, 6686.0, 6851.5, 6661.5, 6477.5, 6704.0, 7091.0, 6597.0, 7234.0, 7035.0, 7664.5, 7361.0, 7588.5, 7564.5, 7608.5, 7395.0, 7719.0, 7786.0],
        "steps": [0, 16000, 30000, 44000, 56000, 58000, 70000, 84000, 98000, 112000, 124000, 136000, 150000, 164000, 178000, 192000, 206000, 220000, 230000, 246000, 262000, 276000, 292000, 306000, 320000, 332000, 348000, 364000, 380000, 394000, 410000, 426000, 442000, 460000, 476000, 494000, 510000, 526000, 536000, 552000, 568000, 586000]
      },
      "up_n_down": {
        "mean": [359.65, 690.5, 1572.35, 2155.35, 10695.05, 72752.45, 249391.05, 201788.85, 244367.5],
        "steps": [0, 6000, 12000, 20000, 28000, 44000, 114000, 552000, 694000]
      },
      "video_pinball": {
        "mean": [7036.985, 386702.47, 469470.165, 465922.825],
        "steps": [0, 18000, 192000, 418000]
      },
      "wizard_of_wor": {
        "mean": [729.0, 786.0, 895.0, 1081.0, 2021.5, 1751.0, 4219.0, 4426.5, 3518.0, 4540.5, 5523.0, 5945.0, 6993.0, 7896.5, 6884.0, 6882.0, 1328.5, 5189.0, 5971.5, 9630.5, 10066.5, 4733.0, 6511.5, 5768.5, 7183.0, 9350.5, 5755.0, 7070.5, 9354.5, 7269.5, 9266.0, 9966.0, 11977.0, 11042.0, 12326.5, 11424.5, 10196.5, 13325.5, 12892.5, 14940.5, 16317.5, 15224.0, 17221.5, 17020.5, 19133.0, 18848.0, 17587.5, 17866.0, 18634.5],
        "steps": [0, 18000, 20000, 32000, 44000, 58000, 74000, 96000, 114000, 130000, 150000, 170000, 190000, 212000, 236000, 258000, 280000, 294000, 312000, 332000, 356000, 380000, 396000, 416000, 436000, 456000, 478000, 498000, 518000, 524000, 544000, 566000, 582000, 608000, 632000, 658000, 686000, 710000, 736000, 754000, 782000, 812000, 840000, 870000, 896000, 914000, 944000, 974000, 1000000]
      },
      "yars_revenge": {
        "mean": [1428.99, 28520.045, 33072.37, 51999.475, 50244.71, 47814.865, 54080.105, 63961.33, 84939.18, 77773.775],
        "steps": [0, 14000, 104000, 252000, 340000, 466000, 642000, 800000, 936000, 1000000]
      },
      "zaxxon": {
        "mean": [0.0, 2.0, 4.0, 42.0, 21.0, 881.0, 3127.0, 7621.5, 7315.0, 8883.0, 9214.0, 9670.5, 9790.0, 9820.5, 9779.5, 10215.5, 9984.0, 10142.0, 10256.5, 12073.0, 10379.0, 10739.0, 11355.0, 11622.5, 11054.0, 11066.0, 10485.0, 10716.5, 10990.0, 11549.5, 12017.0, 11541.5, 11957.0, 11752.5, 11892.0, 12164.0, 12102.5],
        "steps": [0, 10000, 20000, 30000, 40000, 50000, 62000, 78000, 104000, 128000, 156000, 188000, 216000, 244000, 274000, 304000, 334000, 364000, 396000, 428000, 460000, 490000, 520000, 552000, 584000, 616000, 648000, 680000, 714000, 748000, 782000, 816000, 852000, 888000, 922000, 956000, 990000]
      }
    },
    "policy": {
      "alien": {
        "mean": [205.55, 289.6, 355.25, 313.55, 364.25, 556.45, 1196.35, 1176.3, 1237.6, 1506.2, 1348.8, 1428.55, 1193.05, 1325.4, 1300.65, 1370.3, 1478.1, 1462.45, 1466.3, 1378.0, 1412.25, 1396.45, 1533.15, 1386.05, 1454.55, 1458.15, 1415.85, 1310.45, 1285.3, 1697.5, 1382.65, 1493.45, 1483.5, 1602.3, 1374.7, 1586.95, 1462.45, 1503.5, 1413.35, 1614.6, 1739.35, 1479.5, 1489.2, 1532.8, 1439.45, 1595.75, 1489.2, 1521.15, 1594.15, 1582.25, 1530.55, 1646.05, 1599.2, 1621.05],
        "steps": [0, 6000, 14000, 22000, 30000, 40000, 50000, 60000, 72000, 84000, 98000, 112000, 126000, 140000, 156000, 170000, 184000, 198000, 214000, 230000, 246000, 264000, 272000, 286000, 302000, 320000, 338000, 354000, 366000, 376000, 392000, 408000, 426000, 442000, 458000, 476000, 494000, 514000, 532000, 548000, 564000, 582000, 596000, 614000, 634000, 654000, 674000, 694000, 708000, 728000, 750000, 768000, 788000, 810000]
      },
      "amidar": {
        "mean": [1.355, 33.125, 37.21, 56.47, 103.245, 86.305, 128.975, 63.3, 135.175, 114.155, 105.05, 136.63, 109.58, 111.045, 116.115, 130.295, 124.055, 127.6, 132.575, 148.67, 129.205, 148.685, 151.81, 150.925, 155.995, 128.83, 111.72, 145.985, 155.385, 136.245, 140.16, 144.34, 130.925, 136.11, 135.795, 148.915, 99.78, 148.2, 147.535, 153.13, 171.415, 136.495, 154.625, 152.635, 152.035, 131.915, 138.395, 129.98, 142.24, 164.195, 143.99, 157.395, 160.265, 181.28, 162.135, 149.02, 149.165, 157.905, 160.81, 155.59, 166.34, 144.38, 147.49, 156.255, 152.19, 154.565, 158.47, 162.855, 159.46, 157.72],
        "steps": [0, 6000, 14000, 22000, 30000, 44000, 56000, 68000, 80000, 92000, 104000, 116000, 128000, 140000, 152000, 164000, 176000, 188000, 202000, 216000, 230000, 244000, 260000, 274000, 278000, 292000, 306000, 318000, 332000, 346000, 360000, 374000, 388000, 400000, 412000, 424000, 436000, 450000, 464000, 478000, 490000, 504000, 518000, 532000, 546000, 560000, 574000, 588000, 602000, 616000, 624000, 638000, 652000, 666000, 674000, 688000, 702000, 716000, 730000, 744000, 758000, 772000, 786000, 800000, 814000, 828000, 842000, 856000, 870000, 884000]
      },
      "assault": {
        "mean": [316.47, 1063.95, 1293.18, 1469.005, 1198.86, 1510.52, 1235.955, 1381.655, 1260.36, 1609.485, 1369.185, 1445.43, 1461.27],
        "steps": [0, 8000, 28000, 50000, 106000, 150000, 240000, 312000, 380000, 484000, 544000, 606000, 706000]
      },
      "asterix": {
        "mean": [281.0, 257.75, 635.0, 1495.75, 2039.5, 2582.5, 2307.75, 2481.25, 2615.25, 2427.5, 2910.5, 2742.25],
        "steps": [0, 4000, 10000, 16000, 34000, 210000, 264000, 350000, 436000, 480000, 594000, 616000]
      },
      "atlantis": {
        "mean": [20909.0, 21208.5, 175194.0],
        "steps": [0, 12000, 108000]
      },
      "bank_heist": {
        "mean": [13.65, 518.05, 543.95, 517.05, 592.55, 532.3, 566.75, 589.5, 586.2, 581.7, 589.25, 577.1, 596.85, 558.95, 591.55, 600.8, 593.0, 595.65, 638.4, 535.7, 588.95, 620.75, 571.4, 619.0],
        "steps": [0, 6000, 26000, 46000, 66000, 80000, 92000, 112000, 132000, 154000, 174000, 194000, 214000, 234000, 246000, 266000, 286000, 306000, 326000, 346000, 364000, 384000, 390000, 396000]
      },
      "battle_zone": {
        "mean": [4280.0, 9625.0, 14685.0, 13530.0, 15140.0, 14535.0, 13795.0, 13735.0, 13805.0, 15015.0, 17130.0, 13595.0, 16040.0, 15950.0, 15180.0],
        "steps": [0, 42000, 94000, 158000, 210000, 264000, 322000, 394000, 446000, 492000, 562000, 632000, 666000, 730000, 798000]
      },
      "beam_rider": {
        "mean": [430.04, 2275.18, 3449.82, 3325.07, 3006.94, 3953.89, 3217.51, 3068.74, 3786.98, 3977.59, 2418.01],
        "steps": [0, 22000, 62000, 122000, 188000, 222000, 298000, 326000, 382000, 444000, 520000]
      },
      "boxing": {
        "mean": [0.105, 58.52, 65.685, 66.785, 66.86, 66.245, 73.665, 66.685, 69.31, 70.765, 58.415, 72.195, 70.97, 66.595, 73.125, 73.05, 68.875, 70.29, 73.235, 69.52, 73.455, 68.46, 66.795, 67.84, 70.32, 69.235, 71.195, 67.945, 71.225, 71.405, 70.51, 65.635, 73.095, 71.105, 72.765, 71.165, 70.845, 69.17, 71.42, 67.585, 70.545, 65.37, 74.23, 69.61, 69.77, 70.63, 64.115, 69.76, 67.31, 72.88, 70.435, 70.38, 70.115, 74.37, 66.49, 67.595, 59.515, 70.21, 66.72, 66.265, 71.135, 69.105, 68.915, 70.785, 71.68, 72.075, 72.75, 73.435, 71.475, 73.655, 75.925, 68.72, 71.385, 74.31, 67.33, 71.56, 69.93, 70.975, 68.305, 74.78, 69.345, 69.5, 69.03, 74.335, 71.495, 72.79, 72.485, 75.575, 69.895, 68.965, 72.855, 72.625, 73.4, 74.785, 71.22, 73.075, 71.76, 75.27, 75.08, 75.03, 70.17, 73.48, 70.45, 73.23, 76.015, 72.61, 72.885, 72.03, 76.205, 72.72, 74.025, 76.105, 72.34, 72.92, 71.295, 73.285, 74.265, 75.905, 73.755, 74.88],
        "steps": [0, 18000, 28000, 38000, 46000, 54000, 62000, 70000, 80000, 88000, 98000, 108000, 116000, 126000, 134000, 144000, 152000, 162000, 170000, 178000, 188000, 196000, 204000, 212000, 220000, 228000, 236000, 244000, 252000, 260000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 342000, 350000, 358000, 366000, 376000, 384000, 392000, 400000, 410000, 418000, 428000, 438000, 446000, 454000, 462000, 470000, 476000, 484000, 492000, 502000, 510000, 520000, 528000, 536000, 544000, 554000, 562000, 570000, 578000, 586000, 596000, 604000, 612000, 622000, 630000, 640000, 648000, 656000, 664000, 672000, 680000, 688000, 696000, 704000, 712000, 720000, 728000, 736000, 744000, 752000, 760000, 768000, 776000, 784000, 792000, 800000, 808000, 816000, 824000, 832000, 840000, 848000, 856000, 864000, 872000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 946000, 954000, 962000, 970000, 978000, 980000, 988000, 998000]
      },
      "breakout": {
        "mean": [1.405, 1.745, 27.805, 70.945, 75.465, 44.06, 61.415, 49.935, 49.8, 66.82, 53.83, 79.72, 74.39, 61.53, 69.78, 96.99, 93.56, 110.99, 97.81, 105.355, 117.565, 97.775],
        "steps": [0, 2000, 14000, 32000, 90000, 134000, 178000, 260000, 304000, 354000, 444000, 466000, 520000, 574000, 648000, 730000, 788000, 844000, 896000, 946000, 970000, 1000000]
      },
      "carnival": {
        "mean": [718.3, 3814.2, 4647.5, 4938.15, 4845.75, 5004.1, 4918.9, 4901.75, 4840.6, 5025.35, 4633.2, 4966.15, 5140.8, 5074.95, 4737.3, 5044.45, 5059.8, 5011.4, 4767.1, 5134.6, 5002.45, 5101.35, 4909.2, 4851.85, 5153.15, 5188.8, 5238.15, 5142.7, 5008.15, 5079.0, 5182.0, 4891.3, 4963.15, 4919.55, 5035.55, 5134.3, 5036.15, 5198.65, 5032.45, 4881.65, 5030.9, 5169.8, 5006.45, 5110.6, 5054.25, 5023.5, 5119.5, 5083.15, 4997.4, 4955.5, 4957.75, 5041.5, 5107.5, 4930.0, 5112.45, 4872.35, 5135.55, 5027.35, 4968.1, 5028.3, 5013.05, 5031.65, 4798.35, 4924.75, 5170.6, 4831.95, 5094.15, 5010.3, 5111.0, 5142.35, 5166.4, 5121.3, 5125.05, 5196.6, 5134.45, 5000.6, 5126.15, 5185.15, 5131.6, 5049.35, 5038.5, 5145.35, 5123.35, 5300.2, 5159.5, 4876.05, 5063.9, 5117.3, 5065.1, 5012.2, 5168.7, 5116.3, 5289.85, 5266.4, 5113.85, 5049.8, 5222.0, 5163.95, 5250.1, 5202.15, 5142.55, 5195.4, 5306.55, 5044.5, 5113.75, 5256.75, 5046.1, 4989.95, 4994.4, 5205.05, 5428.35, 5216.2, 5259.35, 5314.3, 5090.7, 5264.8, 5292.4, 5140.15, 5214.6, 5160.7],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000]
      },
      "centipede": {
        "mean": [2086.03, 1698.36, 2352.745, 2354.245, 2104.615, 1933.455, 1946.51, 2307.795, 2041.03, 2258.39, 2238.01, 2105.54, 2189.075, 2403.795, 1995.35, 1735.145, 2032.91, 2483.55, 2084.01, 2014.51, 2078.185, 2007.64, 1987.14, 2140.125, 2217.28, 2369.925, 2071.265, 2239.23, 2088.74, 2078.43, 2230.86, 1996.7, 2176.32, 2265.64, 2283.11, 2335.765, 2076.825, 2468.87, 1965.76, 2101.035, 2312.58, 2520.315, 2171.305, 2189.61, 2037.88, 2129.94, 1920.75, 2772.68, 1902.495, 2259.565, 2188.83, 2065.485, 2373.185, 2154.83, 2314.375, 2500.07, 1914.865, 2015.285, 2322.77, 2115.635, 2051.22, 2431.96, 2201.245, 1870.735, 2132.18, 2272.72, 2170.56, 2150.665, 2152.74, 2044.94, 2057.965, 1981.705, 2079.395, 2018.79, 2296.31, 1888.875, 2123.28, 2433.17, 2229.945, 2107.565, 2000.045, 2153.53, 2168.43, 2159.82, 2167.355, 2304.85],
        "steps": [0, 10000, 20000, 30000, 38000, 44000, 52000, 60000, 68000, 76000, 84000, 92000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 166000, 174000, 182000, 192000, 200000, 208000, 218000, 226000, 234000, 240000, 248000, 258000, 266000, 274000, 282000, 290000, 298000, 306000, 314000, 322000, 330000, 338000, 346000, 354000, 362000, 370000, 380000, 388000, 396000, 404000, 412000, 420000, 428000, 436000, 444000, 452000, 460000, 468000, 476000, 484000, 492000, 500000, 508000, 516000, 524000, 532000, 540000, 548000, 556000, 564000, 572000, 574000, 582000, 590000, 598000, 606000, 614000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000]
      },
      "chopper_command": {
        "mean": [788.0, 1570.5, 1486.5, 1151.0, 1409.0],
        "steps": [0, 194000, 292000, 382000, 474000]
      },
      "crazy_climber": {
        "mean": [7969.5, 78206.5, 87211.0, 92758.0, 86923.0, 94157.5, 92924.0, 97353.5, 98773.5, 95135.0, 96647.5, 96013.0, 91012.0, 92998.5, 93976.5, 94845.5],
        "steps": [0, 44000, 100000, 148000, 196000, 246000, 270000, 318000, 340000, 388000, 438000, 488000, 528000, 578000, 630000, 650000]
      },
      "demon_attack": {
        "mean": [164.275, 2433.875, 2983.975],
        "steps": [0, 134000, 348000]
      },
      "double_dunk": {
        "mean": [-18.26, -17.92, -15.47, -16.74, -15.42, -13.64, -16.95],
        "steps": [0, 26000, 82000, 214000, 300000, 382000, 424000]
      },
      "enduro": {
        "mean": [0.06, 169.14, 689.33, 534.22],
        "steps": [0, 26000, 192000, 422000]
      },
      "fishing_derby": {
        "mean": [-92.77, -56.645, -11.045, -7.725, -9.28, -27.53, -6.25, -5.42, -8.315, -27.485, -19.26, -10.43, -7.655, -36.675, -4.605, -6.4, -8.505, -18.405, -5.71, -9.22, -20.75, -21.005, -8.7, -9.655, -6.88, -23.475, 1.395, -9.475, -11.57, -16.53, 4.63, 1.055, -7.25, -10.515, -6.985, -9.095, 0.705, -8.36, -10.29, -6.085],
        "steps": [0, 18000, 36000, 46000, 62000, 82000, 102000, 118000, 138000, 158000, 176000, 190000, 208000, 212000, 230000, 248000, 266000, 286000, 304000, 320000, 338000, 356000, 376000, 396000, 416000, 424000, 444000, 456000, 474000, 484000, 494000, 512000, 530000, 548000, 566000, 582000, 598000, 616000, 636000, 652000]
      },
      "freeway": {
        "mean": [0.0, 26.655, 28.745, 21.625, 28.41, 25.83, 27.435, 27.955, 28.805, 25.97, 26.795, 27.53, 25.355, 26.725, 29.835, 24.445, 27.9, 26.57, 26.455, 27.085, 25.155, 27.62, 26.985, 26.835, 26.97, 27.735, 25.36, 27.685, 25.715, 28.45, 27.07, 27.54, 27.29, 28.985, 27.05, 28.26, 28.415, 26.99, 29.315, 28.765, 27.84, 26.72, 27.045, 27.685, 29.49, 28.145, 27.805, 28.01],
        "steps": [0, 22000, 44000, 66000, 88000, 110000, 132000, 154000, 176000, 198000, 220000, 242000, 264000, 278000, 300000, 322000, 344000, 366000, 388000, 410000, 432000, 448000, 462000, 466000, 488000, 510000, 532000, 554000, 576000, 598000, 620000, 642000, 664000, 686000, 708000, 730000, 752000, 774000, 796000, 818000, 840000, 854000, 876000, 898000, 920000, 942000, 964000, 986000]
      },
      "frostbite": {
        "mean": [74.35, 75.7, 333.95, 414.15, 783.0, 1002.6, 508.25, 565.95, 521.45, 780.4, 722.9, 771.85, 682.95, 718.85, 803.3, 746.0, 902.35, 738.1, 897.65, 965.85, 751.6, 865.55, 828.6],
        "steps": [0, 4000, 24000, 38000, 94000, 124000, 142000, 202000, 252000, 382000, 446000, 464000, 578000, 622000, 658000, 716000, 772000, 792000, 828000, 884000, 904000, 958000, 1000000]
      },
      "gopher": {
        "mean": [398.7, 2927.5, 3821.0, 3780.8, 4163.4, 3735.7, 3801.1, 3519.2, 3821.3, 3854.7],
        "steps": [0, 10000, 40000, 96000, 216000, 352000, 472000, 572000, 668000, 826000]
      },
      "gravitar": {
        "mean": [212.25, 180.75, 125.0, 172.25, 176.25, 170.75, 174.5, 123.0, 158.5, 213.25, 200.75, 134.25, 135.75, 156.25, 252.25, 275.25, 157.25, 202.75, 236.5, 230.0, 219.25, 218.25, 222.0, 236.5, 194.25, 218.5, 218.5, 268.25, 165.75, 176.0, 225.5, 214.75, 227.75, 232.75, 182.5, 166.25, 266.25, 226.0, 210.25, 154.5, 172.5, 223.25, 213.25, 223.75, 222.25, 227.75, 229.5, 201.75, 248.0, 185.5, 203.0, 212.5, 177.5, 248.75, 230.75, 216.75, 209.25, 176.75, 197.0, 155.25, 202.25, 209.5, 267.25, 200.5, 246.0, 243.5, 247.5, 190.5, 158.75, 269.0, 226.0, 229.75, 203.0, 258.25, 226.75, 171.25, 177.75, 203.75, 212.0, 259.5, 183.5, 227.75, 198.0, 210.25, 202.25, 203.25, 235.0, 215.0, 241.0, 225.0, 200.75, 203.75, 202.25, 214.5, 199.75, 166.75, 222.75, 206.75, 203.5, 204.75, 219.25, 190.25, 221.25, 224.0, 222.25, 209.0, 193.25, 214.0, 272.0, 220.75, 229.75],
        "steps": [0, 8000, 16000, 24000, 32000, 40000, 48000, 56000, 64000, 72000, 80000, 88000, 96000, 104000, 112000, 122000, 130000, 140000, 146000, 148000, 156000, 164000, 174000, 182000, 190000, 198000, 208000, 216000, 224000, 232000, 242000, 250000, 258000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 336000, 344000, 352000, 360000, 368000, 376000, 384000, 392000, 400000, 408000, 416000, 424000, 432000, 440000, 448000, 456000, 464000, 472000, 480000, 488000, 496000, 504000, 512000, 520000, 528000, 536000, 544000, 552000, 560000, 568000, 578000, 586000, 596000, 606000, 616000, 624000, 632000, 642000, 650000, 658000, 666000, 674000, 682000, 690000, 698000, 706000, 714000, 722000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000]
      },
      "hero": {
        "mean": [741.85, 4275.75, 7941.425, 10218.3, 10374.825, 9671.1, 9060.35, 10509.15, 9882.4, 11669.05, 10697.925, 8244.525, 9143.75, 9563.275, 10200.45, 11697.675, 11748.575, 11352.65, 11599.8, 10316.275, 11278.3, 9431.875, 8922.525, 11436.525, 10275.725, 10590.025, 9746.3, 9567.775, 11383.95, 11737.45, 10650.975, 11059.05, 11951.7, 11383.75, 10179.625, 9983.65, 12194.3, 11157.85, 11256.725, 11357.425, 11383.225, 10760.875, 11251.575],
        "steps": [0, 10000, 24000, 52000, 70000, 78000, 94000, 114000, 128000, 144000, 152000, 168000, 178000, 198000, 218000, 232000, 254000, 268000, 284000, 302000, 324000, 328000, 342000, 358000, 376000, 418000, 438000, 460000, 480000, 500000, 516000, 536000, 550000, 572000, 594000, 618000, 640000, 660000, 674000, 694000, 710000, 732000, 754000]
      },
      "ice_hockey": {
        "mean": [-10.2, -10.605, -7.965, -8.615, -7.27, -6.97, -6.97, -7.91, -7.175, -4.72, -7.47, -7.92, -8.52, -7.18, -7.29, -7.02, -8.165, -7.505, -6.88, -6.2, -7.98, -6.505, -8.675, -5.795, -8.25, -6.99, -6.245, -7.155, -6.95, -6.33],
        "steps": [0, 34000, 70000, 86000, 126000, 132000, 172000, 192000, 198000, 238000, 278000, 318000, 354000, 392000, 432000, 472000, 512000, 538000, 580000, 594000, 626000, 650000, 678000, 718000, 758000, 798000, 840000, 882000, 922000, 964000]
      },
      "jamesbond": {
        "mean": [32.25, 228.0, 303.75, 334.5, 278.0, 384.25, 352.5, 390.25, 339.0, 468.5, 340.0, 406.0, 361.0, 408.75, 323.75, 330.25, 308.75, 392.25, 365.25, 421.5, 430.25, 417.0, 408.5, 393.25, 396.75, 433.25, 316.5, 306.5, 390.75, 360.75, 354.25, 414.75, 371.75, 360.5, 348.25, 381.0, 270.75, 330.5, 393.0],
        "steps": [0, 8000, 20000, 38000, 58000, 78000, 96000, 114000, 132000, 152000, 172000, 192000, 210000, 230000, 250000, 268000, 288000, 308000, 328000, 338000, 358000, 378000, 398000, 418000, 440000, 460000, 480000, 500000, 520000, 540000, 562000, 582000, 592000, 612000, 634000, 648000, 662000, 684000, 706000]
      },
      "kangaroo": {
        "mean": [43.0, 600.5, 1044.5, 1866.0, 3211.5, 3511.0, 5854.0, 5378.5, 4337.0, 4092.5, 3644.5, 4521.5, 5986.5, 4819.0, 5363.0, 4784.0, 4371.0, 5149.0, 7097.5, 4701.0],
        "steps": [0, 4000, 10000, 20000, 46000, 74000, 100000, 138000, 172000, 204000, 208000, 222000, 256000, 294000, 330000, 366000, 402000, 438000, 456000, 490000]
      },
      "krull": {
        "mean": [1501.99, 4817.065, 5040.025, 5702.425, 5292.44, 5383.395, 5314.625, 6003.6, 5636.73, 5083.8, 5314.74, 5818.21, 6045.03, 5341.395, 5634.89, 5656.565, 5685.945, 5902.5, 5308.685, 5694.735, 5888.875, 5761.015, 5678.755, 5732.69, 5844.785, 5634.225, 5663.205, 5976.29, 6129.63, 5681.965, 5622.04, 5955.44, 5494.005, 5698.655, 5902.21, 5497.82, 5967.905, 5834.64, 5575.77, 5650.99, 5775.08, 5276.425, 5545.45, 5595.39, 5631.55, 5278.11, 5911.46, 5670.255, 5930.54, 5782.8, 5786.115, 5866.355, 5631.15, 5903.3, 5913.295, 5917.8, 5499.32, 5829.47, 5975.865, 5733.49, 5809.85, 5827.365, 5880.13, 5769.685, 5793.64, 5736.385, 5722.75, 5783.735, 5835.93],
        "steps": [0, 8000, 24000, 26000, 44000, 60000, 80000, 96000, 102000, 118000, 134000, 150000, 166000, 182000, 198000, 214000, 230000, 246000, 262000, 278000, 294000, 310000, 326000, 342000, 358000, 374000, 390000, 396000, 414000, 434000, 450000, 466000, 482000, 498000, 524000, 540000, 556000, 574000, 590000, 606000, 622000, 638000, 660000, 680000, 690000, 706000, 722000, 726000, 742000, 758000, 776000, 792000, 808000, 824000, 840000, 846000, 852000, 858000, 874000, 890000, 906000, 922000, 930000, 946000, 962000, 966000, 982000, 998000, 1000000]
      },
      "kung_fu_master": {
        "mean": [372.0, 7290.5, 13612.5, 11527.5, 9104.5, 11337.0, 11435.0, 9291.0, 9155.5, 11006.0, 8790.0, 11259.0, 12323.0, 7026.0, 10552.0, 6762.0, 7011.5, 6081.0, 6851.0, 7886.0, 9250.0, 7835.0, 9323.5, 9637.5, 9698.0, 8923.0, 6994.5, 10875.5, 9416.0, 8998.0],
        "steps": [0, 10000, 26000, 54000, 82000, 104000, 110000, 142000, 156000, 186000, 216000, 248000, 278000, 308000, 340000, 372000, 402000, 432000, 464000, 494000, 528000, 558000, 590000, 624000, 660000, 696000, 730000, 772000, 814000, 842000]
      },
      "ms_pacman": {
        "mean": [267.8, 533.8, 661.75, 1866.5, 2061.45, 2447.45, 2571.0, 2311.05, 2478.5, 2593.75, 2227.75, 2605.5, 2745.65, 2684.0, 2985.8, 2706.2, 2701.05, 2838.25, 2865.8, 2744.0, 2803.0, 2509.2, 2579.7, 2794.65, 2853.7, 2595.25, 2696.4, 2673.15, 2920.5, 3004.9, 2736.75, 2873.75, 2858.1, 2640.95, 2669.95, 2963.65, 2749.8, 2795.85, 2832.45, 2749.75, 2704.35, 2879.05, 2813.05, 2796.85, 2946.75],
        "steps": [0, 6000, 14000, 22000, 34000, 48000, 64000, 82000, 98000, 116000, 128000, 146000, 164000, 182000, 194000, 202000, 222000, 242000, 262000, 284000, 306000, 328000, 352000, 374000, 396000, 418000, 442000, 466000, 490000, 514000, 536000, 560000, 574000, 598000, 622000, 646000, 670000, 696000, 720000, 722000, 746000, 758000, 768000, 792000, 816000]
      },
      "name_this_game": {
        "mean": [2399.2, 6338.3, 5688.0, 6081.9, 5841.7, 6305.45, 6004.1, 5247.9, 6102.8, 6835.9, 6043.25],
        "steps": [0, 28000, 70000, 120000, 196000, 278000, 360000, 454000, 544000, 630000, 686000]
      },
      "phoenix": {
        "mean": [742.0, 3735.8, 3640.25, 4146.3, 3076.65, 3763.0, 4181.3, 4241.0, 4376.55],
        "steps": [0, 32000, 130000, 160000, 314000, 420000, 548000, 642000, 734000]
      },
      "pong": {
        "mean": [-20.295, -0.705, 4.68, 7.065, 11.915, 12.815, 14.055, 12.48, 15.275, 11.515, 14.175, 13.44, 12.635, 15.43, 14.455, 13.89, 15.475, 12.155, 14.935, 15.82, 13.815, 13.49, 13.49, 15.825, 13.04, 15.085, 14.965, 15.345, 14.68, 15.26, 16.42, 16.56, 16.92, 14.96],
        "steps": [0, 10000, 26000, 52000, 78000, 104000, 130000, 146000, 172000, 196000, 216000, 242000, 266000, 292000, 310000, 336000, 354000, 372000, 398000, 422000, 448000, 474000, 500000, 526000, 552000, 576000, 600000, 626000, 652000, 678000, 702000, 726000, 752000, 778000]
      },
      "pooyan": {
        "mean": [424.525, 827.3, 1728.95, 2302.525, 2794.35, 2708.6, 2685.4, 2945.5, 2392.775, 2714.65, 2546.875, 2940.525, 3289.425, 3067.25, 3020.95, 3108.2, 2916.575, 2571.85, 3261.75, 2703.8],
        "steps": [0, 6000, 16000, 30000, 46000, 60000, 104000, 146000, 192000, 246000, 288000, 304000, 340000, 390000, 394000, 440000, 486000, 524000, 550000, 584000]
      },
      "qbert": {
        "mean": [157.875, 218.25, 1119.25, 6539.5, 8535.75, 6197.5, 7853.875, 8943.375, 8296.625],
        "steps": [0, 4000, 10000, 18000, 42000, 208000, 548000, 732000, 834000]
      },
      "riverraid": {
        "mean": [1473.1, 2171.85, 3260.65, 3948.4, 5995.3, 7474.1, 6750.2, 6246.0, 6342.55, 7458.05, 7162.5, 6855.2, 5982.45, 7765.75, 6539.75, 6702.3, 6856.8, 5973.1, 6851.5, 7433.45, 7395.85, 7663.8, 7002.7, 7726.45, 7851.85, 8688.05, 7688.95, 7552.8, 7523.95, 7401.45, 7453.1, 6820.95, 8437.8, 7903.1, 7518.0, 7881.35, 8106.6, 8174.85, 9033.0, 8499.0, 8313.9, 8593.6, 8979.8, 8775.4, 8476.6],
        "steps": [0, 6000, 12000, 20000, 32000, 48000, 60000, 80000, 100000, 122000, 146000, 172000, 190000, 212000, 232000, 250000, 268000, 290000, 316000, 334000, 346000, 364000, 384000, 406000, 432000, 454000, 476000, 496000, 514000, 534000, 556000, 578000, 598000, 618000, 640000, 664000, 686000, 712000, 724000, 748000, 772000, 796000, 820000, 848000, 874000]
      },
      "road_runner": {
        "mean": [20.0, 5847.5, 16113.5, 20874.0, 31381.5, 30929.0, 25791.0, 32538.5, 27605.0, 31380.0, 30617.5, 30728.5, 23568.5, 33519.5, 29676.5, 31321.5],
        "steps": [0, 6000, 20000, 34000, 66000, 118000, 170000, 214000, 270000, 284000, 342000, 356000, 394000, 472000, 504000, 590000]
      },
      "robotank": {
        "mean": [2.37, 3.575, 24.36, 21.995, 25.365, 23.41, 25.46, 26.055, 23.975, 27.66, 25.345, 23.99, 27.61, 25.73, 30.93, 27.55],
        "steps": [0, 22000, 64000, 120000, 142000, 208000, 276000, 346000, 414000, 462000, 530000, 602000, 672000, 734000, 802000, 872000]
      },
      "seaquest": {
        "mean": [78.9, 159.3, 665.6, 691.5, 835.35, 891.3, 1071.8, 809.5, 729.4, 658.4, 719.5, 788.8, 946.0, 1112.6, 802.7],
        "steps": [0, 8000, 32000, 82000, 134000, 168000, 204000, 254000, 296000, 348000, 400000, 446000, 492000, 544000, 594000]
      },
      "space_invaders": {
        "mean": [146.5, 145.725, 344.575, 813.775, 1023.975, 1057.425, 1178.9, 1235.475],
        "steps": [0, 6000, 14000, 24000, 48000, 222000, 558000, 774000]
      },
      "star_gunner": {
        "mean": [653.0, 2151.0, 4858.0, 5122.0, 8379.0, 5807.5, 3910.0, 3939.0, 11993.5, 6725.0, 5106.0, 8327.5, 6707.0, 4692.0, 6108.0, 11096.0, 9236.0, 5856.5, 7255.0, 8898.5, 6212.5, 9874.5, 10178.0, 8778.5, 9858.5, 11661.0],
        "steps": [0, 12000, 30000, 52000, 86000, 130000, 178000, 226000, 272000, 322000, 360000, 376000, 428000, 458000, 482000, 528000, 580000, 636000, 684000, 734000, 780000, 830000, 882000, 930000, 960000, 1000000]
      },
      "time_pilot": {
        "mean": [3521.5, 1900.5, 2332.0, 2412.5, 2361.5, 2154.0, 2732.5, 2145.0, 1914.0, 2205.5, 1989.0, 2352.5, 2380.5, 2279.5, 2153.0, 2172.5, 2613.5, 2363.5, 2403.0, 2516.5, 2282.5, 2203.0, 2218.5, 2411.5, 2365.0, 2478.0, 2190.0, 2306.0, 2260.0, 2460.0, 2119.5, 2063.0, 2306.5, 2288.5, 2369.0, 2361.5, 2140.5, 2180.0, 2392.0, 2166.0, 2239.0, 2157.5],
        "steps": [0, 16000, 30000, 44000, 56000, 58000, 70000, 84000, 98000, 112000, 124000, 136000, 150000, 164000, 178000, 192000, 206000, 220000, 230000, 246000, 262000, 276000, 292000, 306000, 320000, 332000, 348000, 364000, 380000, 394000, 410000, 426000, 442000, 460000, 476000, 494000, 510000, 526000, 536000, 552000, 568000, 586000]
      },
      "up_n_down": {
        "mean": [447.6, 1245.9, 2274.05, 3341.55, 3854.4, 4311.5, 4940.5, 4649.5, 6127.25],
        "steps": [0, 6000, 12000, 20000, 28000, 44000, 114000, 552000, 694000]
      },
      "video_pinball": {
        "mean": [17899.9, 14287.03, 97246.205, 100872.985],
        "steps": [0, 18000, 192000, 418000]
      },
      "wizard_of_wor": {
        "mean": [720.5, 408.5, 364.0, 513.0, 850.5, 1142.0, 1198.0, 1003.5, 907.0, 1397.5, 1135.5, 750.0, 929.0, 869.0, 694.0, 866.0, 806.0, 989.0, 980.0, 933.0, 889.5, 861.0, 926.5, 1015.5, 735.5, 1004.0, 916.0, 1139.5, 1259.0, 901.0, 987.0, 970.5, 1042.0, 893.0, 830.5, 530.0, 646.5, 595.0, 574.0, 778.0, 1059.5, 1114.0, 818.5, 761.0, 1088.0, 871.0, 776.5, 851.0, 846.0],
        "steps": [0, 18000, 20000, 32000, 44000, 58000, 74000, 96000, 114000, 130000, 150000, 170000, 190000, 212000, 236000, 258000, 280000, 294000, 312000, 332000, 356000, 380000, 396000, 416000, 436000, 456000, 478000, 498000, 518000, 524000, 544000, 566000, 582000, 608000, 632000, 658000, 686000, 710000, 736000, 754000, 782000, 812000, 840000, 870000, 896000, 914000, 944000, 974000, 1000000]
      },
      "yars_revenge": {
        "mean": [3563.755, 15460.265, 19090.41, 17144.83, 19463.575, 18837.495, 19463.865, 19140.735, 20384.305, 20572.525],
        "steps": [0, 14000, 104000, 252000, 340000, 466000, 642000, 800000, 936000, 1000000]
      },
      "zaxxon": {
        "mean": [23.5, 85.0, 86.5, 291.0, 375.0, 131.0, 764.5, 1879.0, 1614.0, 1845.5, 1868.5, 1263.5, 1755.0, 1702.0, 1846.5, 1504.0, 2200.5, 1445.5, 1294.5, 2258.5, 2502.0, 1863.0, 2109.5, 2181.0, 1753.5, 1897.5, 1993.5, 1798.0, 1520.0, 2466.5, 2614.0, 2587.0, 2737.0, 2587.0, 2525.5, 2604.0, 2457.0],
        "steps": [0, 10000, 20000, 30000, 40000, 50000, 62000, 78000, 104000, 128000, 156000, 188000, 216000, 244000, 274000, 304000, 334000, 364000, 396000, 428000, 460000, 490000, 520000, 552000, 584000, 616000, 648000, 680000, 714000, 748000, 782000, 816000, 852000, 888000, 922000, 956000, 990000]
      }
    },
    "value_max": {
      "alien": {
        "mean": [169.35, 281.5, 296.4, 258.25, 365.15, 897.65, 1428.25, 1576.55, 2150.9, 2398.6, 2532.8, 2558.3, 2609.9, 2769.1, 2711.2, 2863.95, 2725.75, 3004.65, 2950.8, 2905.95, 2969.9, 3185.1, 2528.15, 3131.35, 3340.7, 3190.0, 3202.35, 3138.5, 3138.55, 3217.9, 3140.9, 3215.95, 3035.65, 3212.4, 3492.4, 3524.45, 3631.0, 3331.9, 2876.6, 3363.15, 3603.7, 3561.4, 3563.15, 3534.3, 3717.75, 3787.8, 3430.15, 3376.8, 3615.4, 3859.4, 3787.2, 4125.15, 3895.45, 3414.65],
        "steps": [0, 6000, 14000, 22000, 30000, 40000, 50000, 60000, 72000, 84000, 98000, 112000, 126000, 140000, 156000, 170000, 184000, 198000, 214000, 230000, 246000, 264000, 272000, 286000, 302000, 320000, 338000, 354000, 366000, 376000, 392000, 408000, 426000, 442000, 458000, 476000, 494000, 514000, 532000, 548000, 564000, 582000, 596000, 614000, 634000, 654000, 674000, 694000, 708000, 728000, 750000, 768000, 788000, 810000]
      },
      "amidar": {
        "mean": [19.135, 41.32, 54.775, 24.685, 335.68, 223.355, 268.47, 142.94, 124.165, 152.625, 212.28, 104.225, 148.235, 171.33, 176.835, 224.035, 180.535, 247.745, 257.07, 249.075, 197.035, 355.005, 275.42, 276.55, 270.02, 333.855, 302.65, 547.23, 324.9, 211.625, 420.81, 438.52, 266.91, 441.915, 317.43, 356.05, 580.41, 351.41, 375.465, 364.33, 385.45, 373.14, 576.38, 475.945, 390.295, 323.62, 340.305, 417.585, 541.27, 406.09, 627.1, 473.78, 408.235, 395.845, 505.08, 408.785, 408.075, 404.99, 370.81, 444.835, 369.955, 406.965, 249.3, 396.08, 369.855, 424.59, 394.175, 419.415, 350.915, 399.375],
        "steps": [0, 6000, 14000, 22000, 30000, 44000, 56000, 68000, 80000, 92000, 104000, 116000, 128000, 140000, 152000, 164000, 176000, 188000, 202000, 216000, 230000, 244000, 260000, 274000, 278000, 292000, 306000, 318000, 332000, 346000, 360000, 374000, 388000, 400000, 412000, 424000, 436000, 450000, 464000, 478000, 490000, 504000, 518000, 532000, 546000, 560000, 574000, 588000, 602000, 616000, 624000, 638000, 652000, 666000, 674000, 688000, 702000, 716000, 730000, 744000, 758000, 772000, 786000, 800000, 814000, 828000, 842000, 856000, 870000, 884000]
      },
      "assault": {
        "mean": [244.335, 1543.57, 3063.285, 8300.065, 4987.735, 10230.655, 6318.73, 8717.305, 13207.585, 12276.795, 9981.925, 11450.76, 11063.505],
        "steps": [0, 8000, 28000, 50000, 106000, 150000, 240000, 312000, 380000, 484000, 544000, 606000, 706000]
      },
      "asterix": {
        "mean": [191.75, 291.25, 996.75, 9135.25, 18635.5, 28815.0, 22558.0, 20691.0, 23426.0, 33786.0, 29958.0, 28217.5],
        "steps": [0, 4000, 10000, 16000, 34000, 210000, 264000, 350000, 436000, 480000, 594000, 616000]
      },
      "atlantis": {
        "mean": [20708.0, 28042.0, 399428.5],
        "steps": [0, 12000, 108000]
      },
      "bank_heist": {
        "mean": [14.0, 795.1, 841.9, 809.7, 756.6, 1041.05, 759.0, 846.95, 1005.6, 884.8, 861.15, 1033.05, 852.5, 970.6, 904.1, 919.2, 919.0, 893.5, 898.9, 835.05, 870.2, 830.0, 898.05, 1057.2],
        "steps": [0, 6000, 26000, 46000, 66000, 80000, 92000, 112000, 132000, 154000, 174000, 194000, 214000, 234000, 246000, 266000, 286000, 306000, 326000, 346000, 364000, 384000, 390000, 396000]
      },
      "battle_zone": {
        "mean": [3820.0, 6925.0, 20270.0, 27760.0, 30885.0, 31745.0, 32810.0, 31625.0, 32950.0, 29105.0, 32245.0, 32010.0, 33770.0, 37025.0, 33290.0],
        "steps": [0, 42000, 94000, 158000, 210000, 264000, 322000, 394000, 446000, 492000, 562000, 632000, 666000, 730000, 798000]
      },
      "beam_rider": {
        "mean": [492.82, 4483.92, 6683.61, 9801.31, 1954.12, 1656.62, 7879.67, 8184.21, 4689.52, 9261.31, 15268.1],
        "steps": [0, 22000, 62000, 122000, 188000, 222000, 298000, 326000, 382000, 444000, 520000]
      },
      "boxing": {
        "mean": [-5.09, 83.94, 82.435, 88.505, 96.125, 94.165, 94.98, 94.79, 95.77, 96.105, 90.21, 97.715, 93.61, 95.01, 93.28, 96.44, 94.26, 97.14, 97.66, 89.95, 97.65, 96.66, 98.4, 97.26, 96.535, 96.81, 97.87, 97.585, 96.01, 95.465, 96.385, 96.37, 97.72, 95.985, 95.735, 96.395, 96.875, 96.605, 97.535, 97.725, 95.95, 97.435, 95.235, 97.785, 97.78, 97.965, 97.445, 97.0, 97.11, 95.535, 96.985, 97.235, 97.65, 96.865, 96.12, 97.55, 98.165, 93.49, 97.885, 98.005, 96.475, 97.13, 97.32, 94.815, 96.125, 97.305, 98.195, 98.115, 96.985, 97.54, 97.78, 94.535, 97.735, 98.32, 98.085, 98.085, 97.745, 96.86, 97.86, 97.765, 97.415, 97.28, 95.985, 96.6, 96.57, 97.68, 97.52, 97.81, 97.85, 97.865, 97.84, 96.865, 97.95, 97.75, 97.805, 98.01, 97.155, 98.04, 97.895, 96.59, 97.27, 97.795, 98.145, 97.46, 97.68, 98.07, 97.825, 97.855, 97.79, 97.115, 97.55, 97.54, 97.12, 97.59, 97.485, 96.935, 97.27, 97.48, 97.085, 97.68],
        "steps": [0, 18000, 28000, 38000, 46000, 54000, 62000, 70000, 80000, 88000, 98000, 108000, 116000, 126000, 134000, 144000, 152000, 162000, 170000, 178000, 188000, 196000, 204000, 212000, 220000, 228000, 236000, 244000, 252000, 260000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 342000, 350000, 358000, 366000, 376000, 384000, 392000, 400000, 410000, 418000, 428000, 438000, 446000, 454000, 462000, 470000, 476000, 484000, 492000, 502000, 510000, 520000, 528000, 536000, 544000, 554000, 562000, 570000, 578000, 586000, 596000, 604000, 612000, 622000, 630000, 640000, 648000, 656000, 664000, 672000, 680000, 688000, 696000, 704000, 712000, 720000, 728000, 736000, 744000, 752000, 760000, 768000, 776000, 784000, 792000, 800000, 808000, 816000, 824000, 832000, 840000, 848000, 856000, 864000, 872000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 946000, 954000, 962000, 970000, 978000, 980000, 988000, 998000]
      },
      "breakout": {
        "mean": [1.89, 0.0, 117.6, 251.935, 416.665, 452.705, 482.68, 456.005, 477.47, 427.77, 489.395, 502.42, 503.78, 493.61, 501.315, 493.88, 531.125, 474.73, 481.43, 479.795, 466.505, 458.56],
        "steps": [0, 2000, 14000, 32000, 90000, 134000, 178000, 260000, 304000, 354000, 444000, 466000, 520000, 574000, 648000, 730000, 788000, 844000, 896000, 946000, 970000, 1000000]
      },
      "carnival": {
        "mean": [821.5, 482.9, 859.5, 800.8, 2119.7, 2035.75, 2551.5, 3207.55, 3639.15, 4155.55, 4482.7, 4269.75, 4190.45, 4449.8, 4573.15, 4463.25, 4498.95, 4549.8, 4579.85, 4773.85, 4719.95, 4672.9, 4621.2, 4708.3, 4372.85, 4627.45, 4867.25, 4649.85, 4550.0, 4788.4, 4792.85, 4645.3, 4606.45, 4905.3, 4521.6, 4652.95, 4860.15, 4792.7, 4486.85, 4803.15, 4468.9, 4821.65, 4605.05, 4682.2, 4672.75, 4602.55, 4595.85, 4790.35, 4947.3, 4711.15, 4784.75, 4613.75, 4757.45, 4598.2, 4495.55, 4654.55, 4683.55, 4775.4, 4687.45, 4697.8, 4743.45, 4740.55, 4753.2, 4614.65, 4865.15, 4782.8, 4692.85, 4731.7, 4664.25, 4795.0, 4605.8, 4787.35, 4634.4, 4892.45, 4679.7, 4770.8, 4764.3, 4763.3, 4610.75, 4749.6, 4800.7, 4816.35, 4687.1, 4831.9, 4910.85, 4822.0, 4830.35, 4833.95, 4763.0, 4904.5, 4941.2, 4668.65, 5004.1, 4862.15, 4982.5, 4885.8, 4824.6, 4670.2, 4701.45, 4666.95, 4770.4, 4898.5, 4902.25, 4986.4, 4683.7, 4895.05, 4837.8, 4746.45, 4840.05, 4897.7, 4720.25, 4684.8, 4731.4, 4855.25, 4800.6, 4839.9, 4846.2, 4976.15, 4867.7, 4945.75],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000]
      },
      "centipede": {
        "mean": [2103.915, 2976.475, 2787.82, 3622.615, 3966.27, 3897.43, 3616.075, 3763.905, 3875.69, 3576.48, 3467.71, 3931.89, 3564.34, 3945.245, 3357.17, 4273.405, 2998.205, 4102.87, 3789.625, 3755.755, 4574.25, 3800.195, 4449.215, 4077.1, 3373.62, 4281.58, 3886.89, 4861.735, 4290.76, 4299.94, 4359.025, 3681.3, 4131.91, 3886.455, 3303.61, 3683.895, 4324.13, 3274.89, 3944.025, 3802.455, 4198.66, 4254.045, 3856.905, 3433.17, 4199.84, 4035.285, 4036.88, 3921.75, 3943.875, 4305.365, 3697.765, 4396.885, 4109.985, 3995.64, 3927.855, 3888.46, 4122.345, 3508.635, 4221.785, 3972.11, 3782.57, 4361.99, 3688.38, 4528.44, 4742.41, 4089.825, 3991.755, 3973.23, 3902.355, 4209.12, 3706.85, 4254.67, 4845.78, 4846.32, 4046.76, 4865.78, 4171.16, 4741.51, 4302.635, 5336.66, 4207.91, 4721.835, 4381.695, 4353.01, 4150.98, 4460.725],
        "steps": [0, 10000, 20000, 30000, 38000, 44000, 52000, 60000, 68000, 76000, 84000, 92000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 166000, 174000, 182000, 192000, 200000, 208000, 218000, 226000, 234000, 240000, 248000, 258000, 266000, 274000, 282000, 290000, 298000, 306000, 314000, 322000, 330000, 338000, 346000, 354000, 362000, 370000, 380000, 388000, 396000, 404000, 412000, 420000, 428000, 436000, 444000, 452000, 460000, 468000, 476000, 484000, 492000, 500000, 508000, 516000, 524000, 532000, 540000, 548000, 556000, 564000, 572000, 574000, 582000, 590000, 598000, 606000, 614000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000]
      },
      "chopper_command": {
        "mean": [645.0, 10333.0, 13014.5, 13300.5, 15332.0],
        "steps": [0, 194000, 292000, 382000, 474000]
      },
      "crazy_climber": {
        "mean": [2825.0, 68760.5, 93571.0, 117060.0, 125169.5, 125485.5, 130566.0, 131858.0, 134151.5, 136285.0, 131169.5, 135086.5, 139022.5, 144709.0, 140707.5, 140857.0],
        "steps": [0, 44000, 100000, 148000, 196000, 246000, 270000, 318000, 340000, 388000, 438000, 488000, 528000, 578000, 630000, 650000]
      },
      "demon_attack": {
        "mean": [102.3, 68942.65, 101440.525],
        "steps": [0, 134000, 348000]
      },
      "double_dunk": {
        "mean": [-17.88, -19.91, -9.44, -7.43, -9.78, -0.94, -3.0],
        "steps": [0, 26000, 82000, 214000, 300000, 382000, 424000]
      },
      "enduro": {
        "mean": [4.265, 1292.525, 1829.14, 1830.135],
        "steps": [0, 26000, 192000, 422000]
      },
      "fishing_derby": {
        "mean": [-98.71, 3.675, 17.45, 22.56, 5.28, 3.0, 21.8, 10.1, 5.06, 15.8, 14.45, 16.94, 9.93, 7.65, 4.68, 10.24, 0.89, 14.38, 22.85, 5.14, 15.48, 5.545, 3.98, 5.78, 18.36, 5.34, 1.2, 5.99, 12.88, 5.74, 24.93, 11.31, 20.21, 6.49, 17.05, 17.53, 10.7, 13.88, 25.31, 14.13],
        "steps": [0, 18000, 36000, 46000, 62000, 82000, 102000, 118000, 138000, 158000, 176000, 190000, 208000, 212000, 230000, 248000, 266000, 286000, 304000, 320000, 338000, 356000, 376000, 396000, 416000, 424000, 444000, 456000, 474000, 484000, 494000, 512000, 530000, 548000, 566000, 582000, 598000, 616000, 636000, 652000]
      },
      "freeway": {
        "mean": [2.675, 25.695, 27.28, 27.695, 28.135, 26.525, 24.065, 28.26, 20.02, 26.19, 20.785, 16.825, 24.06, 25.5, 25.18, 25.375, 25.56, 22.005, 22.24, 27.765, 23.44, 25.58, 28.37, 26.595, 24.125, 28.21, 27.065, 28.105, 26.51, 27.155, 28.1, 28.085, 26.18, 24.87, 24.68, 27.32, 29.285, 28.32, 27.63, 27.955, 27.06, 28.48, 29.19, 28.945, 27.895, 27.335, 27.415, 27.605, 27.63],
        "steps": [0, 22000, 44000, 66000, 88000, 110000, 132000, 154000, 176000, 198000, 220000, 242000, 264000, 278000, 300000, 322000, 344000, 366000, 388000, 410000, 432000, 448000, 462000, 466000, 488000, 510000, 532000, 554000, 576000, 598000, 620000, 642000, 664000, 686000, 708000, 730000, 752000, 774000, 796000, 818000, 840000, 854000, 876000, 898000, 920000, 942000, 964000, 986000, 1000000]
      },
      "frostbite": {
        "mean": [36.15, 43.3, 158.35, 1877.0, 3557.9, 3710.05, 3842.65, 3802.2, 4072.1, 4468.8, 4663.2, 4448.85, 4601.8, 4630.25, 4663.1, 4549.3, 4601.7, 4804.45, 4604.75, 4346.6, 4545.0, 4567.45, 4518.3],
        "steps": [0, 4000, 24000, 38000, 94000, 124000, 142000, 202000, 252000, 382000, 446000, 464000, 578000, 622000, 658000, 716000, 772000, 792000, 828000, 884000, 904000, 958000, 1000000]
      },
      "gopher": {
        "mean": [458.3, 6625.2, 18548.0, 62009.6, 82990.0, 61105.9, 77657.2, 80031.6, 94779.1, 93322.6],
        "steps": [0, 10000, 40000, 96000, 216000, 352000, 472000, 572000, 668000, 826000]
      },
      "gravitar": {
        "mean": [88.25, 0.0, 0.0, 82.0, 20.75, 85.0, 7.5, 89.5, 309.5, 205.75, 338.25, 396.5, 421.75, 290.0, 417.0, 394.25, 507.25, 434.0, 498.0, 407.25, 372.75, 555.0, 489.75, 505.25, 556.5, 471.25, 586.5, 402.0, 622.25, 606.0, 599.25, 587.0, 449.0, 633.0, 401.25, 591.0, 522.75, 551.75, 481.25, 477.0, 418.0, 522.5, 525.75, 514.5, 511.25, 518.5, 518.5, 516.25, 602.5, 495.5, 580.0, 564.25, 529.5, 614.5, 547.0, 505.25, 703.75, 574.25, 549.0, 626.75, 602.0, 586.5, 614.25, 562.0, 600.5, 572.25, 584.75, 653.5, 668.5, 586.0, 697.5, 679.75, 636.75, 588.0, 754.75, 610.25, 607.0, 596.0, 564.0, 640.75, 708.5, 594.0, 663.75, 603.25, 457.0, 597.75, 658.5, 688.5, 615.5, 650.5, 590.25, 622.25, 564.75, 601.75, 569.0, 583.25, 672.25, 684.0, 586.5, 599.75, 611.75, 498.25, 667.75, 673.25, 561.25, 620.25, 694.0, 540.75, 626.75, 722.75, 648.25],
        "steps": [0, 8000, 16000, 24000, 32000, 40000, 48000, 56000, 64000, 72000, 80000, 88000, 96000, 104000, 112000, 122000, 130000, 140000, 146000, 148000, 156000, 164000, 174000, 182000, 190000, 198000, 208000, 216000, 224000, 232000, 242000, 250000, 258000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 336000, 344000, 352000, 360000, 368000, 376000, 384000, 392000, 400000, 408000, 416000, 424000, 432000, 440000, 448000, 456000, 464000, 472000, 480000, 488000, 496000, 504000, 512000, 520000, 528000, 536000, 544000, 552000, 560000, 568000, 578000, 586000, 596000, 606000, 616000, 624000, 632000, 642000, 650000, 658000, 666000, 674000, 682000, 690000, 698000, 706000, 714000, 722000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000]
      },
      "hero": {
        "mean": [274.175, 3133.975, 8931.175, 14332.5, 15607.125, 16677.825, 19357.525, 17102.975, 18927.325, 19184.875, 17906.65, 17464.525, 16919.95, 14361.35, 17414.425, 13723.175, 13971.05, 13862.05, 14402.525, 13817.95, 14269.6, 18863.65, 15238.975, 14476.725, 15398.0, 17596.025, 16828.875, 18077.45, 15287.25, 19004.625, 20171.725, 16057.225, 14446.9, 17851.475, 17688.85, 15199.025, 17944.6, 15806.775, 19710.725, 17557.15, 19981.95, 20255.15, 20485.125],
        "steps": [0, 10000, 24000, 52000, 70000, 78000, 94000, 114000, 128000, 144000, 152000, 168000, 178000, 198000, 218000, 232000, 254000, 268000, 284000, 302000, 324000, 328000, 342000, 358000, 376000, 418000, 438000, 460000, 480000, 500000, 516000, 536000, 550000, 572000, 594000, 618000, 640000, 660000, 674000, 694000, 710000, 732000, 754000]
      },
      "ice_hockey": {
        "mean": [-7.02, -2.32, -2.32, -7.03, -2.01, -5.46, -8.375, -3.605, -5.16, -5.8, -6.13, -6.67, -3.12, -7.19, -6.125, -5.045, -5.61, -4.33, -5.595, -5.555, -3.865, -6.285, -5.385, -6.795, -5.235, -5.415, -5.89, -5.215, -4.255, -4.3],
        "steps": [0, 34000, 70000, 86000, 126000, 132000, 172000, 192000, 198000, 238000, 278000, 318000, 354000, 392000, 432000, 472000, 512000, 538000, 580000, 594000, 626000, 650000, 678000, 718000, 758000, 798000, 840000, 882000, 922000, 964000]
      },
      "jamesbond": {
        "mean": [85.25, 77.0, 375.75, 485.5, 484.5, 501.5, 514.25, 498.5, 543.5, 535.75, 532.5, 505.5, 513.0, 499.0, 504.0, 529.5, 526.0, 513.5, 581.5, 569.5, 548.25, 593.5, 596.75, 577.75, 542.75, 592.25, 554.25, 601.75, 629.75, 605.5, 603.75, 642.75, 639.25, 675.25, 610.0, 700.75, 700.25, 648.5, 649.25],
        "steps": [0, 8000, 20000, 38000, 58000, 78000, 96000, 114000, 132000, 152000, 172000, 192000, 210000, 230000, 250000, 268000, 288000, 308000, 328000, 338000, 358000, 378000, 398000, 418000, 440000, 460000, 480000, 500000, 520000, 540000, 562000, 582000, 592000, 612000, 634000, 648000, 662000, 684000, 706000]
      },
      "kangaroo": {
        "mean": [41.0, 0.0, 362.0, 4911.0, 7315.5, 6467.5, 11428.0, 7125.5, 6982.5, 9200.5, 9915.0, 9051.5, 12241.0, 8825.5, 9579.5, 11399.0, 11513.0, 5479.5, 8004.5, 5817.0],
        "steps": [0, 4000, 10000, 20000, 46000, 74000, 100000, 138000, 172000, 204000, 208000, 222000, 256000, 294000, 330000, 366000, 402000, 438000, 456000, 490000]
      },
      "krull": {
        "mean": [1115.74, 6784.22, 7206.945, 7590.94, 8056.135, 7821.74, 7902.045, 8093.205, 8137.89, 8200.26, 8324.46, 8346.48, 8375.925, 8309.415, 8099.745, 8264.61, 8390.625, 8225.475, 8530.935, 8277.135, 8032.215, 8227.545, 8561.04, 8121.235, 8503.08, 8478.855, 8492.655, 8528.565, 8407.815, 8531.715, 8393.175, 8456.775, 8547.975, 8741.97, 8565.435, 8733.18, 8654.205, 8630.025, 8774.01, 8520.435, 8611.215, 8850.45, 8912.655, 8596.245, 8972.625, 8785.905, 8547.705, 8698.095, 8612.94, 8680.53, 8429.145, 8781.375, 8700.96, 8743.425, 8700.735, 8807.865, 8896.68, 8724.795, 8701.59, 8893.755, 8819.16, 8915.31, 8809.26, 8851.425, 8969.895, 8938.935, 8772.585, 8788.755, 8803.32],
        "steps": [0, 8000, 24000, 26000, 44000, 60000, 80000, 96000, 102000, 118000, 134000, 150000, 166000, 182000, 198000, 214000, 230000, 246000, 262000, 278000, 294000, 310000, 326000, 342000, 358000, 374000, 390000, 396000, 414000, 434000, 450000, 466000, 482000, 498000, 524000, 540000, 556000, 574000, 590000, 606000, 622000, 638000, 660000, 680000, 690000, 706000, 722000, 726000, 742000, 758000, 776000, 792000, 808000, 824000, 840000, 846000, 852000, 858000, 874000, 890000, 906000, 922000, 930000, 946000, 962000, 966000, 982000, 998000, 1000000]
      },
      "kung_fu_master": {
        "mean": [810.5, 2153.5, 12014.5, 17751.0, 17117.0, 17120.5, 23297.5, 16010.5, 20593.5, 18691.0, 16403.0, 14366.5, 15231.5, 18703.5, 15577.5, 15812.5, 11319.0, 17725.5, 18788.5, 18296.5, 19304.5, 20074.5, 17272.0, 24335.5, 25562.0, 21461.5, 28764.5, 27438.0, 23471.0, 24526.0],
        "steps": [0, 10000, 26000, 54000, 82000, 104000, 110000, 142000, 156000, 186000, 216000, 248000, 278000, 308000, 340000, 372000, 402000, 432000, 464000, 494000, 528000, 558000, 590000, 624000, 660000, 696000, 730000, 772000, 814000, 842000]
      },
      "ms_pacman": {
        "mean": [302.6, 504.8, 556.4, 1731.9, 1725.6, 2207.45, 2520.75, 2568.35, 2564.65, 2288.35, 2485.45, 2595.6, 2531.5, 2406.7, 2197.2, 2853.5, 2563.7, 2860.7, 4411.005, 5947.55, 5322.1, 6626.35, 5491.6, 5790.6, 5577.9, 5641.05, 6273.45, 5914.905, 6178.755, 5377.05, 6601.65, 6464.4, 6503.55, 6508.905, 6364.25, 6403.8, 7083.605, 6726.605, 6697.655, 6693.05, 6881.765, 6822.21, 6839.65, 6977.305, 6745.7],
        "steps": [0, 6000, 14000, 22000, 34000, 48000, 64000, 82000, 98000, 116000, 128000, 146000, 164000, 182000, 194000, 202000, 222000, 242000, 262000, 284000, 306000, 328000, 352000, 374000, 396000, 418000, 442000, 466000, 490000, 514000, 536000, 560000, 574000, 598000, 622000, 646000, 670000, 696000, 720000, 722000, 746000, 758000, 768000, 792000, 816000]
      },
      "name_this_game": {
        "mean": [2256.1, 9384.2, 12730.6, 14316.75, 15421.0, 15240.95, 17286.6, 15191.15, 19054.85, 17679.55, 19084.8],
        "steps": [0, 28000, 70000, 120000, 196000, 278000, 360000, 454000, 544000, 630000, 686000]
      },
      "phoenix": {
        "mean": [624.0, 4668.1, 7368.15, 7054.8, 38414.95, 5366.75, 42051.15, 34297.3, 37443.65],
        "steps": [0, 32000, 130000, 160000, 314000, 420000, 548000, 642000, 734000]
      },
      "pong": {
        "mean": [-20.185, -20.9, -10.65, -3.22, -0.935, 3.7, 2.005, 2.39, 3.93, 0.725, -0.615, -0.46, -0.41, -0.97, 1.875, -0.85, 1.01, 5.57, 1.685, 2.575, 3.825, 3.745, -0.53, 3.035, 4.98, -0.48, 1.445, 1.185, 0.51, 3.1, 3.505, 1.16, 3.005, 2.73],
        "steps": [0, 10000, 26000, 52000, 78000, 104000, 130000, 146000, 172000, 196000, 216000, 242000, 266000, 292000, 310000, 336000, 354000, 372000, 398000, 422000, 448000, 474000, 500000, 526000, 552000, 576000, 600000, 626000, 652000, 678000, 702000, 726000, 752000, 778000]
      },
      "pooyan": {
        "mean": [735.2, 1116.725, 1427.925, 3380.05, 3024.275, 3949.025, 6013.075, 7054.5, 8452.65, 7298.75, 6333.975, 6615.65, 9318.75, 7724.175, 6915.725, 7303.4, 6105.925, 6809.275, 8666.125, 7098.575],
        "steps": [0, 6000, 16000, 30000, 46000, 60000, 104000, 146000, 192000, 246000, 288000, 304000, 340000, 390000, 394000, 440000, 486000, 524000, 550000, 584000]
      },
      "qbert": {
        "mean": [18.625, 5.875, 614.125, 13485.75, 13462.5, 10309.125, 13968.875, 15243.375, 12469.875],
        "steps": [0, 4000, 10000, 18000, 42000, 208000, 548000, 732000, 834000]
      },
      "riverraid": {
        "mean": [1067.15, 433.85, 3626.5, 5742.15, 10712.55, 16758.5, 13939.15, 13779.85, 19519.4, 18738.5, 13837.35, 12329.4, 18695.8, 13275.35, 13141.55, 16194.25, 17928.9, 16321.65, 13505.0, 13041.45, 14359.6, 14365.5, 18852.15, 19993.75, 13009.05, 12534.75, 16202.15, 12826.0, 13963.55, 18055.1, 12831.95, 12846.6, 13119.05, 16392.85, 19978.85, 17706.5, 19255.65, 17241.65, 18444.85, 19825.3, 19965.0, 20382.2, 19203.85, 19746.25, 20142.1],
        "steps": [0, 6000, 12000, 20000, 32000, 48000, 60000, 80000, 100000, 122000, 146000, 172000, 190000, 212000, 232000, 250000, 268000, 290000, 316000, 334000, 346000, 364000, 384000, 406000, 432000, 454000, 476000, 496000, 514000, 534000, 556000, 578000, 598000, 618000, 640000, 664000, 686000, 712000, 724000, 748000, 772000, 796000, 820000, 848000, 874000]
      },
      "road_runner": {
        "mean": [0.0, 9966.5, 37305.0, 47480.0, 54556.5, 55278.5, 53230.5, 54095.5, 56324.0, 55596.0, 54483.0, 57031.0, 56631.0, 59433.0, 58805.0, 59514.0],
        "steps": [0, 6000, 20000, 34000, 66000, 118000, 170000, 214000, 270000, 284000, 342000, 356000, 394000, 472000, 504000, 590000]
      },
      "robotank": {
        "mean": [3.04, 5.2, 50.315, 60.825, 63.62, 70.05, 70.585, 70.06, 68.775, 69.405, 74.035, 71.255, 71.49, 72.005, 75.195, 74.5],
        "steps": [0, 22000, 64000, 120000, 142000, 208000, 276000, 346000, 414000, 462000, 530000, 602000, 672000, 734000, 802000, 872000]
      },
      "seaquest": {
        "mean": [9.1, 145.7, 3118.9, 6144.2, 6913.1, 7516.0, 7127.6, 6179.8, 7257.4, 7389.2, 7409.4, 7270.2, 7567.8, 7547.5, 7315.1],
        "steps": [0, 8000, 32000, 82000, 134000, 168000, 204000, 254000, 296000, 348000, 400000, 446000, 492000, 544000, 594000]
      },
      "space_invaders": {
        "mean": [173.75, 233.75, 437.675, 1689.5, 21211.4, 35692.5, 43671.475, 45017.3],
        "steps": [0, 6000, 14000, 24000, 48000, 222000, 558000, 774000]
      },
      "star_gunner": {
        "mean": [397.5, 11812.0, 57763.5, 82129.5, 84716.5, 95574.5, 94744.0, 86124.5, 89310.5, 87710.5, 85494.0, 101134.5, 83379.0, 89233.5, 86918.5, 103605.0, 107857.5, 98559.0, 96777.0, 89010.0, 101447.0, 102372.0, 96385.0, 97940.5, 97759.0, 98493.0],
        "steps": [0, 12000, 30000, 52000, 86000, 130000, 178000, 226000, 272000, 322000, 360000, 376000, 428000, 458000, 482000, 528000, 580000, 636000, 684000, 734000, 780000, 830000, 882000, 930000, 960000, 1000000]
      },
      "time_pilot": {
        "mean": [3127.5, 1296.5, 3362.0, 2159.5, 3411.5, 3769.0, 4221.0, 4016.0, 5708.0, 4774.5, 4762.5, 4756.5, 4810.5, 5269.0, 5235.5, 6076.5, 5563.0, 5313.5, 5892.5, 6086.0, 6318.0, 6542.5, 5562.5, 5908.0, 6415.5, 6329.0, 6641.5, 6371.5, 5493.0, 6002.5, 6699.0, 5581.0, 6257.0, 7131.5, 7667.0, 6525.5, 6774.0, 7517.5, 6805.5, 6923.5, 7364.0, 6572.5],
        "steps": [0, 16000, 30000, 44000, 56000, 58000, 70000, 84000, 98000, 112000, 124000, 136000, 150000, 164000, 178000, 192000, 206000, 220000, 230000, 246000, 262000, 276000, 292000, 306000, 320000, 332000, 348000, 364000, 380000, 394000, 410000, 426000, 442000, 460000, 476000, 494000, 510000, 526000, 536000, 552000, 568000, 586000]
      },
      "up_n_down": {
        "mean": [1329.25, 707.1, 666.95, 2907.25, 9757.15, 52213.5, 228571.5, 181765.05, 209816.45],
        "steps": [0, 6000, 12000, 20000, 28000, 44000, 114000, 552000, 694000]
      },
      "video_pinball": {
        "mean": [2335.405, 334515.86, 506098.84, 500181.805],
        "steps": [0, 18000, 192000, 418000]
      },
      "wizard_of_wor": {
        "mean": [668.5, 360.0, 577.0, 1054.0, 1904.0, 2798.5, 3386.0, 5319.5, 2818.0, 5615.5, 4453.0, 4321.5, 5704.5, 8305.0, 4418.0, 5965.0, 4370.0, 5162.5, 6655.5, 6701.0, 7961.5, 3263.5, 4525.0, 4381.0, 5312.5, 7057.0, 5773.5, 6005.0, 6509.0, 5262.0, 6855.0, 9465.5, 7994.0, 7038.0, 9627.5, 10472.5, 9018.5, 9895.0, 10959.0, 12140.0, 14088.0, 12547.5, 14438.5, 15610.5, 14685.0, 15795.0, 16450.5, 15117.0, 15541.0],
        "steps": [0, 18000, 20000, 32000, 44000, 58000, 74000, 96000, 114000, 130000, 150000, 170000, 190000, 212000, 236000, 258000, 280000, 294000, 312000, 332000, 356000, 380000, 396000, 416000, 436000, 456000, 478000, 498000, 518000, 524000, 544000, 566000, 582000, 608000, 632000, 658000, 686000, 710000, 736000, 754000, 782000, 812000, 840000, 870000, 896000, 914000, 944000, 974000, 1000000]
      },
      "yars_revenge": {
        "mean": [3579.03, 18651.85, 32056.13, 41582.285, 50376.995, 48689.14, 72907.95, 67872.435, 76120.995, 76380.39],
        "steps": [0, 14000, 104000, 252000, 340000, 466000, 642000, 800000, 936000, 1000000]
      },
      "zaxxon": {
        "mean": [0.0, 6.0, 5.5, 15.0, 0.0, 1688.5, 4200.0, 8074.0, 6110.5, 9575.0, 9199.0, 8343.5, 9832.5, 9145.0, 10140.0, 10632.0, 10333.5, 10858.0, 10497.0, 10968.0, 10218.0, 10878.5, 11245.5, 11666.0, 11098.0, 11522.0, 11473.0, 11384.0, 11290.5, 11739.0, 12112.5, 12362.0, 12206.5, 12000.5, 12228.0, 11932.0, 11864.0],
        "steps": [0, 10000, 20000, 30000, 40000, 50000, 62000, 78000, 104000, 128000, 156000, 188000, 216000, 244000, 274000, 304000, 334000, 364000, 396000, 428000, 460000, 490000, 520000, 552000, 584000, 616000, 648000, 680000, 714000, 748000, 782000, 816000, 852000, 888000, 922000, 956000, 990000]
      }
    }
  },
  "supervised_q": {
    "policy": {
      "alien": {
        "mean": [198.35, 220.1, 288.3, 237.6, 272.2, 218.4, 363.35, 302.4, 299.0, 332.7, 269.75, 370.8, 371.0, 358.6, 285.3, 397.5, 385.95, 464.8, 738.9, 1146.0, 988.1, 1117.9, 1176.15, 1182.75, 1197.6, 1388.15, 1291.45, 1329.35, 1327.35, 1402.6, 1355.4, 1487.6, 1354.95, 1350.7, 1383.2, 1427.65, 1456.65, 1334.55, 1269.75, 1420.65, 1355.15, 1283.95, 1308.8, 1405.85, 1395.8, 1419.5, 1351.6, 1400.0, 1566.3, 1282.25, 1314.05, 1592.5, 1339.35, 1371.35, 1320.9, 1584.2, 1397.0, 1420.65, 1419.05, 1453.4, 1383.4, 1455.0, 1308.5, 1313.85, 1278.65, 1445.35, 1503.35, 1284.55, 1529.2, 1443.5, 1523.5, 1468.65, 1475.95, 1354.15, 1456.25, 1341.9, 1454.15, 1345.95, 1379.2, 1316.55, 1599.9, 1164.55, 1301.55, 1347.5, 1374.5, 1515.65, 1482.8, 1572.2, 1440.3, 1428.7, 1361.65, 1484.8, 1483.65, 1477.25, 1603.45, 1233.1, 1454.0, 1429.3, 1388.45, 1354.05, 1617.4, 1448.0, 1633.4, 1435.1, 1586.85, 1506.5, 1427.1, 1489.15, 1537.6, 1468.85, 1400.35, 1531.1, 1409.55, 1381.25, 1501.55, 1432.15, 1406.1, 1448.3, 1504.55, 1531.4, 1578.4, 1501.55, 1549.15, 1629.05, 1419.15, 1501.5, 1526.4, 1436.85, 1576.2, 1419.75, 1450.85, 1678.3, 1560.4, 1504.9, 1525.55, 1548.05, 1441.85, 1399.4, 1399.85, 1500.45, 1556.95, 1473.55, 1399.7, 1389.1, 1496.3, 1500.8, 1555.8, 1591.05, 1548.0, 1473.9, 1567.65, 1530.65, 1492.05, 1550.45, 1539.4, 1500.4, 1589.15, 1420.05, 1528.25, 1513.5, 1511.95, 1496.25, 1570.3, 1532.35, 1531.85, 1651.0, 1567.45, 1608.1, 1473.8, 1619.45, 1546.3, 1575.8, 1491.35, 1468.95, 1632.9, 1559.85, 1565.1, 1560.45, 1568.75, 1514.8, 1631.85, 1506.5, 1590.05, 1603.3, 1594.4, 1566.55, 1521.25, 1652.05, 1485.7, 1514.05, 1490.05, 1544.2, 1726.25, 1610.95, 1501.45, 1648.1, 1373.3, 1582.05, 1464.15, 1550.0, 1660.9, 1543.35, 1632.15, 1606.5, 1692.65, 1673.45, 1625.3, 1525.2, 1699.3, 1523.25, 1625.4, 1624.4, 1650.3, 1651.45, 1609.45, 1590.4, 1657.85, 1576.7, 1689.2, 1633.35, 1685.55, 1664.8, 1717.25, 1639.75, 1671.75, 1576.0, 1666.9, 1611.75, 1550.55, 1636.15, 1667.3, 1618.05, 1701.4, 1626.25, 1603.75, 1653.85, 1591.65, 1811.25, 1621.55, 1698.25, 1646.15, 1731.65, 1571.5, 1627.35, 1639.1],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 68000, 72000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 934000, 936000, 940000, 944000, 948000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000]
      },
      "amidar": {
        "mean": [1.205, 19.625, 29.625, 46.85, 26.48, 34.035, 32.875, 52.96, 48.83, 60.295, 72.93, 76.68, 91.77, 97.355, 91.645, 97.085, 115.95, 86.825, 115.48, 98.94, 105.11, 103.71, 84.92, 145.315, 95.985, 113.045, 117.365, 121.585, 93.45, 113.53, 137.86, 102.96, 106.99, 129.905, 117.64, 95.745, 103.575, 133.3, 113.56, 113.35, 105.525, 96.65, 109.4, 134.535, 115.145, 63.645, 111.65, 126.4, 145.34, 110.32, 126.935, 129.86, 136.565, 113.46, 135.565, 134.885, 157.16, 142.42, 112.56, 128.475, 111.025, 149.175, 129.555, 127.49, 114.69, 98.985, 167.51, 121.715, 128.135, 103.4, 138.0, 134.565, 137.655, 157.245, 148.365, 129.07, 111.62, 145.18, 133.245, 153.69, 139.26, 120.995, 134.13, 124.47, 123.1, 136.715, 140.635, 143.405, 127.245, 142.715, 121.145, 137.345, 134.755, 148.795, 143.69, 145.98, 160.085, 143.99, 147.965, 144.11, 129.265, 146.765, 120.77, 154.9, 152.28, 151.205, 156.535, 134.52, 152.85, 137.125, 123.93, 148.32, 157.61, 165.82, 135.355, 127.26, 141.78, 143.435, 159.095, 137.185, 129.66, 139.255, 145.705, 138.81, 134.63, 152.235, 159.225, 132.255, 142.46, 126.57, 154.1, 144.955, 149.78, 133.965, 143.505, 116.295, 159.85, 147.77, 154.46, 125.97, 151.205, 141.075, 142.53, 150.9, 143.055, 134.71, 171.585, 153.115, 155.485, 158.05, 150.93, 143.9, 154.12, 155.285, 167.435, 149.665, 150.41, 194.17, 165.41, 128.25, 141.92, 182.95, 139.13, 152.57, 157.705, 140.39, 146.425, 139.55, 152.8, 157.785, 160.365, 168.985, 143.555, 144.45, 161.205, 146.16, 149.81, 164.5, 154.21, 161.73, 154.66, 178.33, 150.61, 163.505, 172.355, 137.39, 166.24, 155.695, 170.665, 174.395, 161.315, 195.0, 128.09, 148.86, 167.475, 167.965, 145.48, 157.235, 160.53, 157.38, 157.005, 150.94, 177.77, 171.675, 144.99, 168.19, 158.965, 174.51, 159.72, 168.495, 176.76, 191.245, 184.25, 177.295, 168.415, 176.11, 169.61, 164.745, 186.07, 200.09, 171.885, 170.235, 169.68, 186.345, 173.185, 184.01, 182.985, 171.5, 179.42, 188.16, 179.875, 180.395, 188.535, 193.755, 180.235, 179.48, 187.955, 179.92, 183.525, 187.63, 190.98, 182.79, 193.675, 189.27, 177.695, 177.915, 180.0, 173.355, 177.86, 185.975],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 932000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "assault": {
        "mean": [306.705, 381.045, 869.38, 1162.335, 1181.985, 1303.915, 1190.53, 1316.805, 1137.505, 1452.52, 1194.335, 1351.535, 1218.045, 1392.28, 1490.04, 1606.09, 1495.585, 1367.82, 1296.775, 1257.78, 1474.935, 1283.635, 1351.47, 1438.995, 1314.985, 1551.995, 1457.865, 1466.01, 1483.23, 1697.325, 1351.52, 1282.5, 1360.51, 1495.875, 1246.28, 1368.94, 1442.77, 1356.76, 1332.005, 1181.875, 1530.305, 1231.6, 1422.475, 1402.14, 1421.66, 1250.64, 1106.275, 1329.2, 1468.695, 1463.035, 1515.155, 1079.58, 1405.465, 1523.555, 1606.83, 1390.025, 1382.39, 1437.175, 1296.19, 1374.81, 1468.105, 1444.305, 1451.815, 1213.005, 1375.455, 1408.915, 1398.385, 1488.98, 1420.795, 1462.66, 1432.47, 1438.115, 1258.495, 1533.67, 1362.27, 1387.47, 1389.085, 1417.975, 1501.81, 1494.01, 1453.685, 1414.145, 1518.22, 1358.04, 1494.62, 1494.72, 1494.765, 1471.54, 1264.985, 1380.36, 1353.705, 1454.41, 1423.85, 1588.125, 1377.605, 1459.82, 1562.615, 1348.555, 1399.56, 1494.295, 1513.83, 1388.75, 1437.58, 1437.775, 1493.02, 1510.63, 1422.915, 1562.825, 1419.175, 1436.31, 1501.025, 1517.44, 1450.985, 1407.985, 1472.0, 1493.085, 1615.96, 1537.815, 1547.49, 1480.37, 1416.24, 1573.355, 1537.95, 1602.36, 1541.825, 1517.745, 1548.745, 1598.28, 1458.28, 1543.81, 1526.185, 1512.015, 1475.075, 1531.445, 1534.185, 1533.685, 1503.83, 1533.705],
        "steps": [0, 2000, 6000, 16000, 20000, 26000, 32000, 38000, 44000, 52000, 58000, 64000, 70000, 78000, 82000, 88000, 94000, 100000, 106000, 112000, 116000, 122000, 128000, 134000, 142000, 148000, 156000, 162000, 168000, 176000, 184000, 192000, 202000, 210000, 216000, 222000, 230000, 236000, 246000, 252000, 260000, 270000, 278000, 288000, 294000, 302000, 308000, 316000, 324000, 334000, 340000, 348000, 354000, 360000, 366000, 372000, 380000, 386000, 392000, 398000, 404000, 410000, 418000, 424000, 430000, 436000, 442000, 448000, 456000, 464000, 472000, 480000, 488000, 494000, 502000, 508000, 514000, 522000, 530000, 538000, 546000, 554000, 562000, 570000, 578000, 586000, 596000, 602000, 608000, 616000, 622000, 630000, 636000, 644000, 652000, 660000, 666000, 674000, 682000, 690000, 698000, 706000, 714000, 722000, 730000, 736000, 744000, 750000, 758000, 766000, 774000, 782000, 790000, 798000, 806000, 814000, 822000, 830000, 838000, 846000, 854000, 862000, 870000, 878000, 886000, 894000, 902000, 910000, 918000, 926000, 940000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "asterix": {
        "mean": [275.25, 262.75, 297.25, 559.75, 1225.75, 1378.25, 1739.5, 1801.5, 1864.25, 1817.5, 2377.5, 2616.5, 2265.25, 2583.75, 3031.75, 2421.5, 2415.75, 1780.25, 2313.75, 2393.0, 2808.0, 2073.0, 2008.0, 2449.5, 2750.75, 2398.5, 2431.5, 2602.75, 1965.5, 2029.75, 2722.0, 3083.0, 2782.25, 2214.25, 2241.5, 2469.0, 2179.25, 3010.25, 2454.0, 1961.75, 2614.5, 2543.5, 2564.25, 2221.75, 2324.25, 2940.25, 1783.5, 2171.75, 2323.5, 2784.0, 2222.25, 2300.25, 2690.5, 2151.75, 2522.75, 2682.0, 2481.25, 2056.5, 2646.75, 2204.0, 2620.25, 2438.5, 2267.5, 2359.25, 3365.25, 2992.75, 2830.0, 2694.75, 2412.25, 2842.0, 2636.25, 2093.25, 2277.0, 2528.0, 2789.0, 2302.0, 2685.5, 2515.0, 2476.25, 2550.0, 2881.75, 2815.25, 2367.0, 2599.75, 3185.0, 2541.25, 2713.0, 2511.5, 2676.5, 2802.5, 2618.75, 2821.75, 2628.75, 2467.5, 2770.25, 2864.25, 2471.5, 2715.25, 2740.0, 3003.25, 2690.75, 3006.75, 2909.5, 2834.25, 2958.0, 2854.5, 3173.75, 3012.0, 2743.0, 3044.5, 3107.25, 3092.75, 2973.5, 3001.25, 3225.5, 3111.25, 3324.75, 3256.25, 3228.0, 3265.75, 3169.75, 3091.25, 3097.25, 3468.25, 3522.5, 3424.75, 3320.25, 3292.5, 3250.75, 3204.25, 3095.0, 3256.75, 3272.75, 3337.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 28000, 34000, 40000, 46000, 54000, 62000, 70000, 78000, 88000, 98000, 108000, 116000, 124000, 134000, 142000, 150000, 156000, 162000, 170000, 178000, 186000, 192000, 200000, 208000, 218000, 226000, 234000, 242000, 250000, 258000, 268000, 276000, 284000, 290000, 296000, 302000, 310000, 318000, 324000, 332000, 338000, 344000, 352000, 358000, 364000, 372000, 378000, 384000, 392000, 398000, 404000, 410000, 418000, 426000, 432000, 438000, 444000, 454000, 466000, 472000, 480000, 486000, 494000, 510000, 516000, 522000, 530000, 538000, 544000, 550000, 558000, 568000, 574000, 584000, 592000, 598000, 608000, 614000, 622000, 632000, 642000, 648000, 654000, 660000, 672000, 684000, 692000, 702000, 710000, 716000, 722000, 728000, 736000, 742000, 748000, 760000, 766000, 780000, 790000, 798000, 806000, 816000, 822000, 828000, 836000, 842000, 850000, 856000, 862000, 868000, 874000, 884000, 890000, 896000, 902000, 912000, 920000, 926000, 934000, 942000, 948000, 956000, 962000, 968000, 976000, 982000, 988000]
      },
      "atlantis": {
        "mean": [20717.0, 9403.0, 12385.0, 8558.5, 25754.0, 19944.5, 38736.0, 11734.5, 62772.5, 91863.0, 160722.5, 184329.0, 18082.0, 252961.0, 140278.5, 147039.5, 58789.0, 81539.0, 219738.5, 69960.5, 68152.0, 91273.0, 203550.0, 115646.0, 173897.0, 37393.5, 223560.5, 76553.0, 250217.0, 193772.0, 168359.5, 34708.5, 265666.5, 130967.0, 337265.5, 85269.0, 84314.0, 257664.5, 13364.0, 112783.0, 101617.0, 111155.5, 48885.5, 206961.0, 50665.5, 221991.5, 248791.0, 156023.0, 125932.0, 60340.0, 317114.0, 273347.0, 173332.5, 231166.5, 131616.0, 66790.5, 99470.5, 107709.0, 156477.5, 161701.5, 138511.0, 199526.0, 186822.5, 263638.0, 195325.0, 284312.5, 217219.0, 249799.5, 153142.0, 256113.5, 196502.5, 220941.0, 184597.0, 188878.5, 168350.5, 198459.5, 242504.5],
        "steps": [0, 2000, 8000, 14000, 20000, 32000, 42000, 54000, 64000, 76000, 90000, 104000, 118000, 128000, 140000, 154000, 168000, 180000, 192000, 206000, 218000, 232000, 246000, 268000, 280000, 294000, 306000, 320000, 332000, 346000, 368000, 380000, 394000, 410000, 430000, 458000, 470000, 482000, 500000, 510000, 524000, 536000, 548000, 560000, 572000, 584000, 596000, 610000, 622000, 634000, 646000, 660000, 672000, 684000, 696000, 710000, 722000, 734000, 748000, 760000, 772000, 784000, 798000, 810000, 822000, 834000, 848000, 860000, 874000, 886000, 900000, 930000, 946000, 966000, 980000, 996000, 1000000]
      },
      "bank_heist": {
        "mean": [14.6, 51.65, 418.2, 489.15, 427.25, 521.85, 561.95, 569.25, 504.65, 456.8, 409.75, 490.75, 582.25, 558.15, 487.05, 553.5, 478.9, 611.4, 522.4, 607.3, 541.55, 636.15, 599.35, 561.25, 581.25, 523.65, 579.4, 511.45, 579.15, 556.2, 592.45, 501.2, 603.05, 494.85, 543.65, 581.85, 553.1, 612.4, 572.25, 499.8, 569.1, 620.6, 577.6, 581.25, 579.05, 573.5, 566.15, 528.2, 516.2, 592.3, 572.55, 520.8, 551.3, 606.1, 597.45, 621.65, 598.15, 606.35, 523.55, 613.15, 647.2, 594.6, 583.7, 526.7, 658.7, 625.5, 597.3, 651.0, 596.4, 583.25, 573.2, 549.55, 615.55, 556.25, 604.2, 564.6, 562.65, 571.7, 628.65, 634.65, 566.65, 595.7, 580.1, 567.15, 551.45, 549.15, 547.4, 546.25, 571.1, 541.55, 574.65, 542.05, 581.85, 602.9, 634.9, 642.25, 598.8, 556.5, 429.25, 609.75, 565.4, 605.55, 602.05, 601.2, 603.5, 571.45, 615.6, 572.0, 610.85, 637.3, 618.9, 577.55, 654.6, 643.05, 555.85, 604.8, 586.55, 645.0, 621.15, 563.0, 602.5, 608.55, 562.75, 612.35, 624.9, 615.25, 577.75, 590.9, 588.6, 639.45, 606.95, 672.7, 620.15, 590.85, 607.35, 591.8, 592.0, 602.5, 635.65, 618.4, 640.45, 624.35, 622.35, 594.5, 626.1, 628.35, 614.4, 583.55, 601.45, 660.7, 607.4, 609.05, 600.65, 640.75, 601.15, 661.05, 616.15, 630.4, 621.55, 632.7, 627.5, 625.4, 622.95, 630.5, 622.0, 625.75, 628.25, 633.95, 617.25, 628.25, 638.6, 609.0, 599.6, 611.65, 629.35, 626.6, 627.3, 611.45, 627.5],
        "steps": [0, 2000, 14000, 18000, 22000, 26000, 30000, 34000, 40000, 44000, 48000, 52000, 58000, 62000, 66000, 70000, 74000, 78000, 84000, 88000, 94000, 100000, 108000, 114000, 120000, 124000, 132000, 138000, 142000, 146000, 150000, 156000, 164000, 170000, 174000, 178000, 182000, 188000, 198000, 204000, 210000, 216000, 222000, 226000, 232000, 240000, 246000, 250000, 254000, 258000, 264000, 268000, 272000, 276000, 282000, 286000, 292000, 296000, 300000, 304000, 308000, 314000, 320000, 338000, 342000, 348000, 352000, 356000, 360000, 366000, 372000, 376000, 380000, 386000, 390000, 396000, 402000, 408000, 414000, 418000, 424000, 430000, 436000, 442000, 446000, 450000, 456000, 462000, 466000, 472000, 478000, 484000, 488000, 494000, 500000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 932000, 938000, 944000, 950000, 956000, 960000, 966000, 972000, 978000, 984000, 990000, 996000]
      },
      "battle_zone": {
        "mean": [4025.0, 3620.0, 3280.0, 3850.0, 3070.0, 4200.0, 4340.0, 3900.0, 5070.0, 9510.0, 12825.0, 12570.0, 13790.0, 14960.0, 14400.0, 13250.0, 14115.0, 13575.0, 14650.0, 12905.0, 12870.0, 15110.0, 16575.0, 13830.0, 14675.0, 15385.0, 16320.0, 14780.0, 14715.0, 15245.0, 14100.0, 13960.0, 14970.0, 15165.0, 12675.0, 14600.0, 16460.0, 15405.0, 15885.0, 16860.0, 16180.0, 15200.0, 16030.0, 16935.0, 17495.0, 17455.0, 17460.0, 17370.0, 16450.0, 17420.0, 16775.0, 17335.0],
        "steps": [0, 10000, 30000, 64000, 78000, 108000, 124000, 142000, 158000, 174000, 192000, 214000, 238000, 254000, 270000, 294000, 308000, 328000, 360000, 376000, 406000, 418000, 442000, 456000, 470000, 492000, 506000, 524000, 542000, 558000, 578000, 592000, 608000, 624000, 640000, 656000, 680000, 710000, 740000, 772000, 788000, 804000, 836000, 850000, 864000, 882000, 898000, 916000, 934000, 950000, 976000, 990000]
      },
      "beam_rider": {
        "mean": [435.44, 384.44, 614.56, 1886.71, 2655.22, 1917.48, 3635.88, 2685.08, 3149.26, 2875.1, 2830.32, 3405.91, 3279.22, 3141.59, 3557.37, 3233.89, 3500.34, 3273.28, 3867.91, 2986.92, 3779.58, 3187.66, 3306.73, 2858.43, 3308.75, 2798.03, 2754.13, 3736.02, 3096.21, 3932.55, 3339.35, 3443.42, 3170.98, 2989.98, 3955.86, 3761.52, 4395.39, 3962.9, 3182.17, 3654.81, 2320.89, 3322.67, 3786.86, 4012.27, 4226.62, 3689.24, 4076.9, 3662.63, 4319.24, 4317.58, 4071.81, 3928.01, 4186.68, 3660.14, 4433.79, 4238.87, 4116.28, 4138.07],
        "steps": [0, 6000, 14000, 22000, 30000, 44000, 56000, 74000, 94000, 110000, 128000, 144000, 160000, 174000, 192000, 208000, 222000, 240000, 254000, 270000, 284000, 298000, 314000, 346000, 366000, 382000, 398000, 412000, 432000, 450000, 468000, 484000, 502000, 516000, 532000, 552000, 570000, 586000, 606000, 626000, 642000, 658000, 674000, 694000, 716000, 734000, 750000, 772000, 790000, 810000, 828000, 848000, 868000, 888000, 932000, 948000, 968000, 988000]
      },
      "boxing": {
        "mean": [0.7, 22.53, 41.985, 44.725, 52.26, 56.645, 64.585, 65.71, 60.875, 63.565, 63.605, 71.325, 60.11, 58.94, 49.255, 56.07, 62.13, 59.74, 62.925, 68.615, 64.155, 69.255, 69.64, 65.565, 65.91, 69.125, 71.815, 71.415, 69.965, 69.905, 60.49, 66.475, 72.7, 69.625, 68.055, 68.845, 63.51, 68.22, 69.665, 71.045, 66.49, 63.97, 73.28, 74.31, 57.555, 71.11, 64.835, 63.305, 63.125, 65.345, 72.005, 72.41, 73.025, 69.93, 70.3, 67.895, 72.585, 70.295, 66.565, 73.305, 74.915, 69.525, 66.795, 69.065, 66.94, 71.14, 67.715, 64.815, 69.555, 71.79, 73.52, 62.83, 73.825, 66.965, 64.77, 66.885, 73.885, 72.035, 74.065, 64.56, 72.145, 72.535, 63.74, 69.985, 71.235, 70.775, 63.54, 70.765, 65.815, 66.29, 68.175, 70.415, 72.205, 70.965, 76.005, 71.6, 67.48, 75.68, 70.635, 72.45, 74.33, 70.42, 67.85, 69.245, 68.86, 71.835, 72.725, 67.37, 73.015, 70.635, 70.43, 72.065, 72.53, 74.445, 68.105, 70.275, 71.96, 73.44, 68.6, 73.305, 74.28, 69.92, 68.36, 72.32, 72.64, 72.33, 76.51, 69.905, 69.6, 74.025, 72.315, 72.4, 73.6, 69.03, 73.59, 72.995, 73.545, 73.22, 73.69, 72.1, 73.355, 72.585, 71.375, 73.51, 73.925, 75.04, 75.47, 72.665, 74.105, 76.535, 74.7, 76.105, 72.785, 75.385, 75.625, 72.25, 74.555, 73.625, 73.73, 70.49, 74.295, 71.225, 74.65, 73.72, 73.155, 72.495, 75.905, 73.09, 74.205, 73.25, 76.775, 74.85, 73.56, 74.305, 76.255, 74.23, 73.37, 76.67, 74.66, 73.99, 73.385, 72.895, 75.42, 74.625, 75.02],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 686000, 692000, 698000, 702000, 708000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 752000, 758000, 764000, 770000, 774000, 778000, 782000, 788000, 792000, 796000, 800000, 806000, 812000, 816000, 820000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 932000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "breakout": {
        "mean": [1.51, 1.675, 33.1, 55.09, 50.41, 45.26, 52.02, 67.805, 62.615, 82.725, 80.16, 68.07, 54.195, 70.725, 38.7, 72.53, 67.18, 35.845, 85.885, 96.625, 72.195, 51.375, 68.2, 80.65, 76.205, 78.06, 66.05, 70.29, 52.925, 67.025, 95.64, 90.4, 83.085, 79.4, 61.7, 107.34, 73.54, 58.39, 100.0, 102.49, 73.28, 106.445, 93.93, 89.1, 103.795, 93.6, 103.08, 113.505, 112.79, 96.205, 113.555, 93.645, 86.57, 93.63, 99.085],
        "steps": [0, 2000, 26000, 44000, 62000, 102000, 120000, 150000, 160000, 196000, 214000, 232000, 246000, 264000, 282000, 300000, 318000, 336000, 354000, 370000, 388000, 406000, 424000, 442000, 460000, 478000, 496000, 514000, 524000, 542000, 560000, 578000, 596000, 614000, 632000, 654000, 672000, 690000, 708000, 726000, 744000, 762000, 780000, 798000, 816000, 832000, 850000, 868000, 886000, 904000, 932000, 946000, 966000, 984000, 1000000]
      },
      "carnival": {
        "mean": [696.0, 1497.9, 2880.5, 4392.7, 3142.05, 4792.4, 4864.8, 4627.25, 4894.7, 4542.55, 4897.9, 4927.0, 4961.3, 4504.85, 5031.95, 4527.5, 5004.75, 4271.85, 4893.95, 4938.15, 4957.2, 4985.4, 5008.7, 5101.0, 4935.85, 4969.45, 5047.0, 5123.3, 5066.8, 4984.45, 4934.95, 5034.2, 4785.9, 5002.9, 4971.3, 4967.05, 5087.65, 4932.6, 4851.6, 5220.9, 5158.75, 5082.4, 4969.7, 5195.2, 5201.8, 5150.5, 4907.0, 4698.4, 4798.9, 4908.8, 5159.7, 4734.95, 5137.7, 4887.85, 5160.6, 5059.4, 5167.8, 4968.1, 4838.6, 4906.9, 5043.95, 5108.95, 4859.25, 5057.8, 5186.25, 5053.3, 5065.3, 5107.35, 5234.25, 5118.65, 4997.55, 4735.55, 4925.9, 4623.1, 4965.7, 5142.8, 5045.4, 4978.1, 4862.1, 5039.2, 5071.45, 5057.6, 5145.15, 5214.6, 4916.35, 5084.45, 4986.75, 5010.1, 4958.65, 5195.85, 5051.3, 5078.75, 5196.95, 5065.75, 5167.65, 5206.75, 5073.2, 5133.6, 5113.65, 5022.75, 4999.0, 5068.55, 5258.1, 5253.45, 5127.7, 5067.35, 5211.45, 5111.9, 5041.4, 5083.05, 4931.1, 5116.75, 5187.9, 5111.25, 5256.4, 4814.85, 5173.4, 4942.05, 5088.05, 4998.15, 5253.2, 4883.55, 5191.1, 5138.55, 5069.55, 5219.8, 5005.65, 5259.95, 5146.15, 5219.95, 4945.65, 5171.9, 5139.45, 5146.05, 5131.35, 5091.75, 5165.85, 5262.95, 5203.8, 5077.75, 5148.0, 5131.85, 5190.15, 5125.65, 5153.4, 5189.05, 5047.25, 5232.0, 5089.4, 5140.55, 5183.85, 5127.15, 5276.65, 5199.1, 5168.05, 5168.45, 5148.3, 5220.2, 5115.8, 5261.4, 5153.9, 5223.25, 5141.55, 5133.35, 5060.65, 5236.75, 5241.85, 5058.45, 5251.55, 5152.7, 5190.9, 5279.0, 5105.6, 5197.3, 5207.3, 5199.05, 5195.75, 5151.6, 5321.2, 5266.6, 5224.25, 5313.4, 5273.55, 5305.25, 5223.4, 5143.05, 5235.95, 5258.7, 5248.5, 5160.05, 5176.15, 5213.7, 5308.0, 5237.75, 5211.9, 5252.6, 5139.0, 5122.5, 5152.5, 5251.2, 5182.0, 5323.2, 5319.2, 5268.4, 5126.9, 5063.05, 5324.5, 5256.35, 5232.3, 5333.9, 5257.4, 5191.45, 5150.9, 5241.55, 5242.15, 5117.0, 5184.65, 5252.7, 5078.0, 5066.7, 5281.55, 5329.85, 5193.9, 5261.15, 5240.6, 5276.25, 5312.25, 5297.9, 5233.45, 5161.75, 5272.6, 5225.5, 5204.5, 5270.75, 5216.8, 5326.35, 5285.75, 5346.9, 5333.75, 5278.3, 5346.65, 5325.3, 5306.45, 5223.4, 5344.85, 5366.45, 5314.45, 5304.45, 5228.15, 5246.85, 5219.1],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 936000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "centipede": {
        "mean": [2123.305, 1572.18, 1795.905, 2026.34, 1819.69, 1853.16, 2072.765, 1781.18, 1943.35, 1920.67, 2234.425, 1863.835, 2370.165, 2077.715, 1849.14, 2102.97, 2214.515, 2342.215, 2129.635, 2102.45, 1924.18, 2088.6, 2103.78, 1898.335, 2556.015, 2239.36, 2392.93, 2144.805, 2021.635, 2353.3, 2034.59, 2089.655, 2504.805, 1908.33, 2293.99, 2483.21, 2023.455, 2123.71, 2083.46, 2264.99, 1993.125, 2226.02, 1711.86, 1878.075, 1976.195, 2183.29, 1974.52, 2116.6, 2114.62, 2252.94, 2262.06, 2068.11, 2212.955, 2549.945, 2096.81, 2194.765, 2332.145, 2153.185, 2307.945, 2401.54, 2066.81, 2242.375, 2308.14, 2472.47, 2172.465, 2341.16, 2087.68, 2091.17, 2433.335, 2196.855, 2175.88, 2220.59, 2285.87, 2300.425, 2061.165, 2066.115, 2219.805, 2452.875, 2165.43, 2161.295, 2310.175, 2382.195, 2195.515, 2385.78, 2596.96, 2191.635, 2244.335, 2230.34, 2277.795, 2253.99, 1992.015, 2285.205, 2431.26, 2162.4, 2059.01, 2122.895, 2357.385, 2179.695, 2255.97, 2115.85, 2332.35, 2181.145, 2077.56, 2223.73, 2124.065, 2230.405, 2342.745, 2131.41, 2328.73, 2011.61, 2308.205, 2187.4, 2713.77, 2309.905, 2269.65, 2278.38, 2047.995, 2057.015, 2147.225, 2088.98, 2301.4, 2026.785, 1756.37, 2253.86, 2267.01, 2169.685, 2273.15, 2298.75, 2149.21, 1995.685, 2062.92, 2187.295, 2390.015, 2164.14, 2374.53, 2323.06, 2456.815, 2008.925, 2141.05, 2228.565, 2055.87, 2317.33, 2167.155, 2144.18, 2309.015, 2651.385, 2200.26, 2029.545, 2162.4, 2236.635, 2081.54, 2277.02, 2003.865, 2166.145, 2181.885, 1961.44, 2163.27, 2397.135, 1968.6, 2150.05, 2096.765, 2172.56, 2451.355, 2167.96, 2262.775, 2358.425, 2249.605, 1979.74, 2190.92, 2071.985, 2197.725, 2078.02, 2107.77, 2304.19, 2188.02, 2111.62, 2394.455, 2294.865, 2323.565, 2231.44, 2095.135, 2247.375, 2041.525, 1944.99, 2048.88, 2265.93, 2056.725, 2064.475, 2294.72, 1970.065, 2225.235, 2494.975, 2089.43, 2190.68, 2184.29, 2152.315, 2103.31, 2166.4, 2161.83, 2207.96, 2111.86, 2107.775, 1969.985, 2090.88, 2148.99, 2133.81, 2221.175, 2115.21, 2121.92, 2013.42, 2148.29, 2104.14, 2090.73, 2141.78, 2203.72, 2295.965, 2280.26, 2148.145, 2286.89, 2146.87, 2294.39, 2339.21, 2075.96, 2221.05, 2197.655, 2185.765, 2215.455, 2201.91, 2185.83, 2245.28, 2269.975, 2186.63, 2152.805, 2315.58, 2186.06, 2057.555, 2242.995, 2168.535, 2483.53, 2167.755, 2275.925, 2200.185, 2252.475, 2078.16, 2096.67, 2083.12, 2266.825, 2209.41, 2141.025],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "chopper_command": {
        "mean": [817.5, 1383.5, 855.5, 1164.0, 1314.5, 1048.0, 1400.0, 1432.5, 1392.0, 1539.5, 1187.5, 1318.5, 1272.0, 1096.5, 1703.5, 1468.0, 1701.5, 1388.5, 1339.0, 1540.5, 1340.5, 1447.5, 1378.5, 1506.0, 1508.0],
        "steps": [0, 66000, 98000, 128000, 178000, 206000, 246000, 266000, 298000, 340000, 372000, 392000, 426000, 460000, 498000, 532000, 602000, 642000, 678000, 716000, 766000, 820000, 858000, 930000, 968000]
      },
      "crazy_climber": {
        "mean": [7824.0, 62961.0, 61198.0, 77589.5, 69130.5, 82303.5, 70831.5, 85884.0, 88441.0, 76704.0, 91581.0, 91944.5, 87985.5, 89586.0, 95818.5, 80999.0, 85949.0, 91292.5, 88733.5, 97095.5, 99356.0, 95668.5, 89634.0, 86330.0, 99714.5, 97604.5, 98143.0, 89712.0, 93350.0, 96476.0, 98171.0, 96338.5, 94887.0, 96936.5, 99413.5, 103440.5, 97537.5, 95041.0, 99855.5, 90506.0, 100561.0, 95846.5, 98062.5, 85866.5, 103981.0, 102169.5, 91745.0, 92434.5, 96676.0, 102237.5, 98753.0, 97145.5, 98044.0, 98885.5, 101335.0, 99153.0, 103096.5, 103117.5, 99838.5, 99058.0, 101638.0, 103246.5, 99466.5, 104740.0, 103805.0, 102063.0, 101805.0, 103927.5, 105543.0, 107716.0, 107800.0],
        "steps": [0, 10000, 28000, 42000, 56000, 70000, 84000, 98000, 112000, 126000, 138000, 150000, 166000, 178000, 194000, 208000, 222000, 238000, 254000, 270000, 284000, 300000, 316000, 332000, 344000, 358000, 372000, 386000, 400000, 414000, 426000, 438000, 454000, 466000, 480000, 494000, 508000, 520000, 534000, 548000, 560000, 574000, 586000, 600000, 612000, 626000, 638000, 652000, 668000, 686000, 702000, 718000, 732000, 746000, 762000, 778000, 792000, 808000, 822000, 836000, 850000, 866000, 880000, 894000, 910000, 928000, 938000, 950000, 962000, 978000, 992000]
      },
      "demon_attack": {
        "mean": [153.575, 1923.925, 2230.975, 2780.95, 3148.575, 2552.5, 2627.475, 2148.4, 1433.025, 3196.55, 1905.925, 2484.175, 2220.85, 2213.55, 2184.275, 2687.6, 2910.4, 2117.975, 2940.575, 3800.35, 3025.125, 3885.0, 3595.45, 4014.4, 3567.825, 3850.975, 3610.175],
        "steps": [0, 54000, 90000, 136000, 192000, 230000, 260000, 302000, 340000, 370000, 400000, 446000, 476000, 512000, 546000, 580000, 616000, 658000, 688000, 720000, 758000, 792000, 822000, 856000, 890000, 934000, 972000]
      },
      "double_dunk": {
        "mean": [-18.53, -16.0, -15.93, -14.75, -13.36, -16.71, -16.87, -15.47, -15.41],
        "steps": [0, 54000, 84000, 112000, 142000, 240000, 278000, 344000, 382000]
      },
      "enduro": {
        "mean": [0.015, 19.29, 158.25, 233.59, 539.065, 396.21, 443.51, 504.16, 517.475, 502.095, 648.635, 530.02, 576.0, 486.03, 592.93, 714.02, 426.235, 583.2, 605.865, 522.64, 468.305, 718.315, 568.735, 421.585, 762.785, 584.34, 553.295, 816.985, 384.335, 621.84, 442.89, 603.345, 764.725, 544.305, 616.525, 573.245, 687.87, 706.515, 619.765, 732.23, 773.29, 715.77, 757.555, 730.37],
        "steps": [0, 10000, 22000, 34000, 48000, 64000, 82000, 98000, 114000, 130000, 146000, 164000, 180000, 200000, 214000, 234000, 258000, 276000, 292000, 310000, 330000, 348000, 370000, 388000, 406000, 430000, 450000, 474000, 502000, 522000, 550000, 572000, 600000, 628000, 656000, 692000, 722000, 754000, 794000, 834000, 870000, 940000, 980000, 1000000]
      },
      "fishing_derby": {
        "mean": [-93.21, -86.33, -78.785, -56.64, -42.6, -41.645, -15.32, -12.895, -48.585, -19.885, -8.65, -11.595, -19.075, -12.85, -18.655, -28.455, -19.305, -11.135, -22.59, -5.28, -9.69, -19.46, -31.82, -28.37, -15.065, -2.005, -20.215, -6.72, -14.73, -10.865, -12.525, -14.325, -15.635, -8.565, -1.55, -21.685, -2.075, -17.48, -14.82, -9.98, -7.19, -10.605, -7.815, -21.22, -20.04, -12.565, -12.13, -14.595, -16.115, -2.695, -22.015, -10.855, -13.055, -11.815, 0.735, -9.935, -14.045, -11.795, -13.375, -3.72, -15.43, -18.355, -14.6, -6.435, -6.86, -7.69, -1.315, -17.955, -4.625, -10.27, -4.495, -8.665, -2.7, -2.63, 1.9, -11.525, -13.305, -10.49, -1.6, -3.105, -0.32, -15.96, 2.06, -14.51, -10.32, -4.99, -1.725, -2.565, -11.13, -6.24, -4.695, -12.2, -7.095, -4.905, -5.39, -11.5, -9.16, -12.44, -4.95, 3.59, -5.265, -6.01, -8.145, -10.355, -0.275, -1.35, -1.665, -6.855, -0.665, -12.18, -7.925, -3.14, -10.725, -7.885, -3.325, -5.07, -0.785, -5.385, -15.68, -3.75, -4.335, -3.73, -2.025, -5.235, -2.275, -5.145, -1.755, -3.465, -5.925, -9.46, -3.505, 1.525, -3.245, -1.39, -2.845, -2.1, -3.12, -5.3, -5.03, -4.41, -5.295, -2.35, -7.915, 0.35, -3.855, -3.575],
        "steps": [0, 6000, 14000, 22000, 30000, 36000, 42000, 48000, 56000, 64000, 72000, 80000, 88000, 96000, 104000, 112000, 120000, 128000, 136000, 144000, 152000, 160000, 168000, 176000, 184000, 192000, 200000, 208000, 216000, 224000, 232000, 240000, 246000, 254000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 340000, 348000, 356000, 364000, 372000, 380000, 388000, 396000, 404000, 412000, 420000, 428000, 436000, 444000, 452000, 460000, 468000, 476000, 482000, 490000, 496000, 504000, 512000, 520000, 528000, 536000, 542000, 548000, 554000, 560000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 612000, 618000, 624000, 630000, 636000, 642000, 648000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 936000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000]
      },
      "freeway": {
        "mean": [0.005, 14.195, 21.62, 27.775, 27.25, 25.455, 26.77, 29.375, 27.325, 26.015, 28.825, 28.045, 25.67, 24.945, 25.63, 26.63, 24.245, 29.76, 25.77, 24.305, 24.045, 24.26, 25.04, 24.96, 25.515, 24.465, 28.0, 27.685, 26.92, 23.665, 27.555, 26.03, 24.675, 22.715, 26.78, 28.325, 26.48, 25.625, 28.29, 26.815, 27.565, 28.49, 28.16, 27.04, 27.965, 24.135, 29.39, 27.165, 28.25, 29.075, 27.48, 26.54, 27.525, 26.82, 27.18, 25.68, 21.96, 28.895, 28.285, 26.91, 28.455, 25.69, 27.355, 28.59, 27.715, 29.065, 26.885, 27.785, 29.56, 29.02, 27.305, 25.615, 26.745, 29.165, 29.32, 24.835, 27.465, 27.535, 27.74, 26.095, 26.925, 28.08, 27.54, 27.565, 28.175, 27.655, 26.92, 23.75, 27.69, 27.965, 29.01, 26.595, 28.585, 28.895, 26.82, 28.015, 28.91, 29.645, 28.4, 28.425, 29.155, 28.415, 29.525, 27.87, 28.67, 30.3, 28.64, 29.74, 27.435, 29.5, 26.075, 28.64, 28.96, 26.98, 28.01, 28.25, 29.435, 28.4, 28.29, 27.94, 27.55, 28.585, 28.455, 29.77, 28.57],
        "steps": [0, 6000, 14000, 22000, 30000, 38000, 46000, 54000, 62000, 70000, 78000, 86000, 94000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 166000, 174000, 182000, 190000, 198000, 206000, 214000, 222000, 230000, 238000, 246000, 254000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 342000, 350000, 358000, 366000, 374000, 382000, 390000, 398000, 406000, 414000, 422000, 430000, 438000, 446000, 454000, 462000, 470000, 478000, 486000, 494000, 502000, 510000, 518000, 526000, 534000, 542000, 550000, 558000, 566000, 574000, 582000, 590000, 598000, 606000, 614000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000, 694000, 702000, 710000, 718000, 726000, 734000, 742000, 750000, 758000, 766000, 774000, 782000, 790000, 798000, 806000, 814000, 822000, 830000, 838000, 846000, 854000, 862000, 870000, 878000, 886000, 894000, 902000, 910000, 918000, 936000, 940000, 948000, 956000, 964000, 972000, 980000, 988000, 996000]
      },
      "frostbite": {
        "mean": [69.7, 64.35, 151.2, 426.05, 476.5, 451.15, 797.9, 542.05, 447.7, 336.75, 596.5, 635.9, 817.7, 879.0, 708.4, 767.7, 564.15, 752.95, 835.05, 656.2, 391.15, 491.5, 715.2, 819.6, 940.15, 749.9, 537.35, 579.55, 590.45, 656.6, 705.6, 648.8, 597.5, 755.85, 469.45, 756.25, 764.95, 684.3, 1015.1, 692.6, 686.3, 677.8, 845.6, 738.1, 856.15, 862.3, 793.5, 560.95, 1002.15, 702.15, 783.65, 659.85, 775.4, 759.2, 631.0, 923.4, 734.75, 686.6, 874.25, 943.8, 794.65, 829.5, 785.1, 722.8, 902.45, 710.7, 841.85, 916.85, 884.95, 961.25, 972.5, 831.25, 869.9, 1021.2, 775.95, 750.35, 859.4],
        "steps": [0, 2000, 30000, 50000, 62000, 82000, 94000, 114000, 124000, 128000, 140000, 152000, 162000, 174000, 202000, 212000, 224000, 236000, 254000, 274000, 286000, 306000, 318000, 328000, 340000, 360000, 390000, 410000, 414000, 434000, 442000, 462000, 474000, 486000, 498000, 510000, 520000, 532000, 544000, 556000, 576000, 588000, 600000, 618000, 628000, 636000, 646000, 656000, 666000, 678000, 688000, 700000, 712000, 720000, 732000, 744000, 756000, 768000, 778000, 790000, 800000, 812000, 824000, 834000, 846000, 858000, 870000, 882000, 892000, 904000, 916000, 928000, 940000, 964000, 972000, 984000, 996000]
      },
      "gopher": {
        "mean": [393.4, 404.8, 1679.9, 2790.0, 3033.8, 3423.0, 2064.2, 3492.2, 2369.1, 2641.7, 3433.5, 3271.1, 3493.2, 2738.2, 2911.2, 3742.1, 3365.6, 4160.4, 3607.5, 2833.8, 4015.9, 3802.2, 3981.6, 3269.8, 3992.8, 2835.6, 4038.3, 2894.5, 4586.7, 4307.6, 4119.4, 3354.0, 4115.5, 3992.4, 3101.9, 3683.8, 3884.4, 3712.8, 3276.6, 4280.8, 4190.1, 2925.8, 3808.1, 5183.1, 3883.3, 3824.6, 3852.4, 4623.8, 3334.0, 3632.0, 4185.1, 4235.7, 4111.0, 4329.3, 4038.9, 4238.7, 3854.2, 3666.1, 4204.1, 4671.5, 4842.3, 4155.9, 4664.3, 4496.4, 4005.9, 4485.6, 4037.5, 4220.9, 3697.9, 4810.2, 3946.9, 4160.8, 4391.0, 4455.1, 4139.9, 4408.4, 4253.7, 4599.9, 3727.5, 3952.2, 4250.8, 4291.2, 4440.5, 4198.2, 4530.8, 4511.1],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 40000, 46000, 52000, 58000, 64000, 84000, 102000, 108000, 114000, 134000, 140000, 152000, 158000, 174000, 182000, 192000, 214000, 226000, 246000, 268000, 286000, 306000, 312000, 334000, 356000, 376000, 390000, 396000, 414000, 422000, 428000, 440000, 452000, 472000, 492000, 508000, 518000, 536000, 556000, 566000, 586000, 592000, 598000, 618000, 624000, 632000, 644000, 656000, 668000, 680000, 698000, 710000, 730000, 742000, 754000, 766000, 772000, 780000, 798000, 806000, 814000, 828000, 836000, 848000, 860000, 868000, 874000, 882000, 890000, 906000, 914000, 932000, 936000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "gravitar": {
        "mean": [219.75, 142.0, 152.5, 146.5, 144.5, 183.0, 115.25, 195.0, 168.25, 139.0, 177.5, 165.25, 160.25, 188.75, 155.0, 179.5, 138.25, 195.75, 182.5, 142.5, 170.0, 172.0, 211.25, 128.75, 156.75, 119.5, 207.75, 204.75, 180.5, 151.0, 163.75, 227.5, 197.25, 198.0, 169.75, 194.0, 187.75, 212.75, 171.25, 195.0, 187.75, 195.0, 205.75, 258.25, 178.5, 203.0, 258.0, 171.5, 181.0, 227.25, 168.25, 197.25, 207.5, 211.25, 220.25, 207.0, 245.0, 216.25, 231.75, 114.5, 191.5, 230.75, 205.25, 183.5, 134.25, 258.5, 224.0, 237.0, 221.0, 236.25, 211.25, 190.5, 186.0, 220.0, 212.5, 149.0, 228.25, 209.0, 232.0, 198.0, 173.25, 203.5, 204.0, 274.25, 210.0, 213.0, 201.75, 218.5, 176.5, 246.75, 165.25, 251.75, 230.5, 224.5, 265.0, 160.5, 149.75, 236.25, 225.75, 189.75, 257.25, 191.75, 238.25, 155.5, 215.75, 168.5, 256.5, 175.25, 245.5, 169.25, 217.75, 242.0, 216.5, 178.0, 182.75, 219.75, 250.5, 239.0, 226.75, 201.75, 148.75, 204.25, 190.5, 165.75, 161.25, 253.5, 223.75, 231.0, 193.75, 252.75, 201.75, 196.75, 190.25, 198.75, 170.75, 230.75, 225.25, 203.25, 156.0, 159.5, 218.75, 206.5, 244.75, 221.5, 187.25, 188.0, 230.0, 219.0, 225.0, 227.5, 220.5, 271.0, 211.25, 220.5, 216.5, 218.0, 225.75, 186.5, 273.5, 230.0, 235.75, 189.25, 161.5, 203.5, 255.75, 179.5, 193.25, 200.0, 202.5, 178.25, 242.75, 202.75, 183.25, 222.25, 186.5, 202.0, 201.5, 221.5, 233.75, 191.75, 178.75, 210.75, 152.5, 185.0, 229.75, 179.75, 210.75, 204.75, 182.5, 273.25, 201.0, 207.0, 189.5, 185.5, 219.0, 201.0, 172.25, 186.25, 218.75, 204.0, 226.5, 245.5, 192.0, 203.25, 227.0, 203.25, 227.25, 192.75, 221.25, 214.75, 177.0, 222.5, 195.5, 202.0, 218.0, 189.0, 204.5, 245.5, 161.5, 220.75, 206.25, 212.25, 220.25, 214.5, 205.75, 179.0, 209.75, 230.0, 194.25, 238.5, 206.5, 229.5, 192.5, 214.5, 245.75, 197.25, 220.25, 197.5, 256.5, 186.75, 195.5, 239.75, 229.5, 195.5, 230.0, 205.0, 218.25, 201.25, 185.5, 221.75],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 940000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "hero": {
        "mean": [664.2, 3539.425, 5704.175, 9648.475, 9632.725, 9354.75, 8135.775, 8132.925, 9220.875, 7549.475, 9198.35, 10962.15, 8859.375, 10738.05, 10050.425, 8003.55, 10450.85, 10646.6, 11873.45, 9933.15, 9823.05, 11948.85, 9466.85, 9585.65, 9724.9, 10274.575, 11430.975, 8501.05, 8604.5, 11047.35, 10805.65, 11231.025, 10118.825, 10592.325, 10353.575, 11345.625, 11155.225, 9005.95, 10212.05, 11893.55, 9433.35, 11817.725, 11586.15, 11920.85, 9283.675, 9487.325, 12003.075, 11246.775, 11328.575, 11898.875, 9991.75, 12013.15, 8771.2, 11329.425, 10766.625, 11729.525, 11122.825, 10356.775, 11543.15, 11946.725, 13140.575, 10399.075, 12194.675, 10881.15, 12088.525, 11149.6, 12025.5, 9778.825, 11689.275, 11002.125, 12236.025, 11010.825, 12470.075, 10645.45, 11188.125, 10208.2, 11286.25, 11197.65, 10458.125, 11664.3, 11831.875, 10697.725, 11556.05, 11393.4, 11617.6, 12006.875, 11512.325, 12176.95, 11935.25, 11715.825, 10977.125, 12668.7, 11144.525, 11584.75, 12380.8, 12402.975, 11819.525, 12348.375, 12241.975, 11946.5, 11965.975, 12261.6, 12158.875],
        "steps": [0, 10000, 36000, 48000, 60000, 64000, 72000, 84000, 102000, 128000, 144000, 154000, 158000, 164000, 172000, 178000, 188000, 198000, 210000, 214000, 220000, 226000, 234000, 246000, 254000, 258000, 264000, 274000, 280000, 286000, 296000, 302000, 310000, 316000, 322000, 332000, 338000, 344000, 354000, 360000, 368000, 374000, 378000, 384000, 392000, 402000, 408000, 414000, 418000, 424000, 430000, 442000, 448000, 460000, 466000, 472000, 484000, 490000, 502000, 508000, 532000, 546000, 556000, 562000, 582000, 594000, 604000, 612000, 624000, 630000, 640000, 652000, 664000, 674000, 686000, 696000, 702000, 722000, 734000, 744000, 754000, 760000, 768000, 780000, 792000, 804000, 816000, 826000, 832000, 842000, 854000, 866000, 872000, 884000, 896000, 908000, 932000, 938000, 950000, 960000, 970000, 980000, 992000]
      },
      "ice_hockey": {
        "mean": [-10.395, -8.915, -10.87, -10.025, -11.525, -11.16, -11.415, -10.84, -10.655, -11.49, -11.01, -10.015, -7.395, -7.215, -6.96, -8.9, -8.49, -7.365, -7.045, -6.98, -6.295, -7.085, -7.64, -5.71, -6.19, -6.315, -5.845, -6.36, -6.285, -6.06, -6.425, -7.05, -7.315, -9.885, -6.96, -6.87, -7.315, -6.55, -8.885, -6.54, -8.885, -6.89, -6.015, -7.595, -9.13, -8.235, -8.165, -10.395, -8.635, -7.06, -5.745, -7.895, -7.165, -6.365, -7.78, -8.04, -6.88, -6.43, -6.965, -7.05, -6.84, -7.685, -6.82, -6.985, -6.06, -7.34, -7.19, -7.225, -6.785, -7.245, -5.57, -7.08, -7.155, -7.41, -7.665, -6.76, -7.405, -7.26, -6.66, -7.125, -7.275, -7.34, -6.87],
        "steps": [0, 10000, 22000, 34000, 46000, 58000, 70000, 82000, 94000, 106000, 118000, 130000, 142000, 154000, 166000, 178000, 190000, 202000, 214000, 226000, 238000, 250000, 262000, 274000, 286000, 298000, 310000, 322000, 334000, 346000, 358000, 370000, 382000, 394000, 406000, 418000, 430000, 442000, 454000, 466000, 478000, 490000, 502000, 514000, 526000, 538000, 550000, 562000, 574000, 586000, 598000, 610000, 622000, 634000, 646000, 658000, 670000, 682000, 694000, 706000, 718000, 730000, 742000, 754000, 766000, 778000, 790000, 802000, 814000, 826000, 838000, 850000, 862000, 874000, 886000, 898000, 910000, 932000, 940000, 952000, 964000, 976000, 988000]
      },
      "jamesbond": {
        "mean": [28.25, 38.25, 92.25, 109.75, 181.25, 222.25, 269.75, 268.75, 265.0, 318.5, 252.25, 357.25, 294.0, 219.5, 369.5, 278.5, 334.25, 334.25, 378.5, 282.0, 349.75, 368.0, 301.0, 402.25, 257.25, 317.5, 362.25, 259.0, 285.25, 328.25, 307.75, 310.0, 425.0, 316.5, 400.25, 295.5, 401.5, 371.0, 317.25, 339.25, 334.5, 231.75, 313.75, 376.75, 293.25, 387.0, 339.0, 351.0, 416.5, 367.5, 327.25, 358.0, 368.75, 310.75, 354.5, 327.75, 308.0, 328.25, 345.5, 299.5, 336.75, 392.75, 363.25, 406.75, 397.25, 366.25, 358.0, 422.75, 418.5, 354.75, 394.25, 389.75, 433.25, 389.0, 413.0, 330.25, 360.0, 320.5, 370.25, 379.75, 321.0, 386.5, 301.25, 332.5, 354.75, 344.75, 411.25, 388.5, 328.75, 362.25, 358.5, 333.75, 400.25, 384.25, 339.5, 364.75, 334.75, 397.5, 366.5, 412.75, 392.75, 311.5, 449.5, 373.0, 384.5, 345.75, 395.75, 433.0, 371.0, 356.75, 350.0, 348.5, 337.0, 342.25, 361.75, 355.5, 377.0, 380.0, 387.5, 364.75, 349.75, 448.75, 426.5, 364.25, 327.0, 446.5, 390.5, 320.0, 370.25, 421.75, 328.75, 381.75, 400.0, 419.0, 366.0, 407.5, 348.25, 363.25, 433.25, 427.75, 313.25, 409.0, 434.75, 422.0, 407.5, 428.5, 374.25, 387.0, 383.5, 401.0, 361.25, 390.5, 403.0, 413.0, 395.0, 367.75, 371.0, 389.0, 386.75, 434.25, 389.25, 412.75, 385.5, 365.0, 419.75, 424.25, 421.5, 415.5, 383.0, 412.75, 402.5, 393.25, 416.0, 403.0, 416.0, 416.0, 392.5, 400.0, 407.25, 405.75, 405.25, 423.75],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 48000, 52000, 56000, 60000, 64000, 70000, 76000, 82000, 86000, 92000, 96000, 102000, 106000, 110000, 114000, 118000, 122000, 128000, 134000, 138000, 142000, 148000, 154000, 160000, 166000, 172000, 176000, 180000, 186000, 190000, 194000, 200000, 204000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 252000, 258000, 262000, 268000, 272000, 278000, 282000, 288000, 294000, 300000, 304000, 308000, 314000, 318000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 372000, 378000, 384000, 390000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "kangaroo": {
        "mean": [43.0, 462.0, 787.0, 960.0, 663.5, 1401.5, 1557.5, 1809.0, 1228.5, 2807.5, 2234.0, 1944.0, 1919.5, 2690.5, 3041.5, 2614.0, 2999.0, 2820.5, 1660.0, 2580.5, 3876.0, 3494.5, 4601.5, 4979.5, 5548.5, 5031.5, 3748.0, 3204.0, 5714.0, 2908.0, 6309.5, 4247.5, 3921.0, 3952.0, 5772.0, 4155.0, 3001.0, 3452.5, 3042.5, 2872.5, 2923.0, 2382.0, 4724.0, 2542.0, 4525.5, 3512.5, 3409.5, 6195.5, 3783.5, 4417.5, 2775.0, 5822.0, 5533.5, 3938.5, 4420.5, 6290.5, 2942.5, 3787.0, 3734.0, 4408.5, 4628.5, 5624.5, 4814.5, 4189.0, 2590.0, 4364.5, 5430.5, 3449.5, 3989.5, 5652.0, 4785.5, 4411.0, 5514.5, 4587.5, 5122.5, 6220.0, 4704.0, 3222.0, 4476.5, 3756.5, 4156.5, 4931.5, 2839.5, 5411.5, 5057.0, 5013.0, 3647.5, 3580.0, 4029.5, 5696.5, 3645.0, 3826.0, 4021.5, 3693.5, 2944.5, 5139.5, 3447.0, 3998.0, 4780.5, 5547.0, 3334.5, 5567.5, 3592.5, 5653.5, 3737.0, 5753.5, 6122.5, 6023.5, 3956.0, 5006.0, 5492.0, 6428.5, 6379.0, 6982.5, 4405.5, 4555.5, 4807.0, 4614.5, 4939.0, 6647.5, 5735.5, 6181.0, 3026.0, 4238.0, 7043.5, 6294.5, 3350.5, 3779.0, 4289.5, 7073.5, 6449.5, 6043.5, 5096.5, 5915.5, 5032.5, 6161.0, 4399.0, 5574.5, 5849.0, 4055.5, 4708.5, 4959.5, 5023.5, 5379.5, 5235.0, 5666.0, 4905.5, 5186.5, 5445.5, 3186.0, 6275.0, 3947.0, 4247.5, 4146.0, 6630.0, 5878.0, 5831.0, 4877.0, 4282.0, 6209.5, 5600.0, 5247.5, 6134.0, 6455.0, 5855.5, 5155.5, 4740.0, 4420.5, 6014.0, 6090.0, 5461.0, 5715.0, 5207.5, 6239.0, 4674.0, 3926.5, 6260.0, 7139.5, 5051.0, 5134.5, 6322.0, 5173.5, 6288.5, 5846.0, 6036.0, 5090.5, 6394.5, 6274.0, 5366.0, 6928.5, 5350.0, 6518.5, 5565.0, 6904.0, 7016.5, 6084.5, 6129.0, 6783.0, 6257.0, 6378.5, 6545.0, 6606.0, 6728.0, 5419.5, 5852.5, 6135.5, 6905.0, 6267.0, 6734.5, 5757.0, 6707.0, 6482.0, 6316.5, 6216.5, 5900.0, 5613.5, 6506.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 104000, 108000, 112000, 116000, 120000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 176000, 180000, 184000, 188000, 192000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 432000, 436000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 472000, 476000, 480000, 484000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 520000, 526000, 530000, 534000, 538000, 544000, 550000, 554000, 558000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 610000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 654000, 658000, 664000, 670000, 674000, 680000, 686000, 692000, 698000, 704000, 708000, 714000, 718000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 762000, 766000, 772000, 778000, 784000, 790000, 794000, 798000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 932000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 996000]
      },
      "krull": {
        "mean": [1506.39, 6041.05, 5700.735, 5313.805, 5574.83, 5345.98, 5752.805, 5529.87, 5071.895, 4931.95, 5668.925, 4681.57, 6010.305, 5898.125, 5792.51, 5358.9, 5424.445, 5723.35, 5866.015, 5541.73, 5731.67, 5299.075, 5612.79, 5558.725, 5895.235, 5687.545, 5562.62, 5609.02, 5981.76, 5585.16, 5701.8, 5970.975, 5840.48, 5538.195, 5525.725, 5888.965, 5359.63, 5687.96, 5209.995, 5117.54, 4923.055, 5601.71, 5541.83, 5640.09, 4657.655, 5454.075, 5450.915, 5280.735, 5426.465, 5810.67, 5909.905, 5753.045, 5715.59, 5764.915, 5662.22, 5646.215, 5608.72, 5502.03, 5657.54, 5788.29, 5108.085, 5661.2, 5803.35, 5473.655, 5348.625, 5605.15, 5665.24, 5757.84, 5858.245, 5578.175, 5554.945, 5690.85, 5868.13, 5766.105, 5880.74, 5544.47, 5584.3, 5715.875, 5692.335, 5654.135, 5529.08, 5665.835, 5658.565, 5443.415, 5582.75, 5845.55, 5561.685, 5777.98, 6033.9, 5799.82, 5915.52, 5688.275, 5685.645, 5722.62, 6055.36, 5826.725, 5479.985, 5925.025, 5608.29, 5722.505, 5976.625, 6048.615, 5818.77, 5769.125, 5915.23, 5714.525, 5856.13, 6123.61, 5775.02, 5975.025, 5499.4, 6031.64, 5849.735, 5831.055, 5845.765, 5704.44, 5532.265, 5830.435, 5570.865, 5689.355, 5880.855, 5562.455, 6036.965, 5752.625, 5776.945, 5502.15, 5590.97, 5885.52, 5993.655, 5556.935, 5759.395, 5557.8, 5732.31, 5968.335, 6172.02, 5917.225, 5769.15, 6036.005, 5941.135, 5986.305, 5859.365, 5739.59, 5815.565, 5878.485, 5880.11, 5930.305, 6023.87, 5866.575, 5731.36, 5713.245, 5895.835, 5846.035],
        "steps": [0, 52000, 58000, 64000, 74000, 84000, 90000, 96000, 104000, 110000, 120000, 126000, 132000, 138000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 194000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 330000, 336000, 342000, 350000, 356000, 362000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 508000, 514000, 524000, 530000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000, 1000000]
      },
      "kung_fu_master": {
        "mean": [415.0, 902.0, 1140.5, 6624.5, 7583.5, 10416.5, 10891.0, 9120.0, 10580.5, 12252.5, 13306.0, 14458.5, 11602.0, 13426.0, 12992.5, 12374.5, 9542.0, 12526.0, 7079.0, 10965.0, 11955.5, 9845.5, 12916.0, 11289.5, 7921.5, 3964.0, 10364.0, 8394.5, 6175.0, 12935.0, 9546.5, 10237.0, 5149.0, 6177.5, 8447.5, 12453.5, 9384.0, 10080.5, 10723.5, 9478.5, 14732.0, 8273.5, 12096.5, 9809.0, 10102.5, 5061.0, 6579.5, 11267.0, 8354.0, 10262.0, 10910.0, 8125.0, 10562.0, 10108.5, 6756.5, 7371.5, 8454.5, 8556.0, 10699.0, 7770.0, 6110.5, 8712.0, 11879.5, 8854.5, 11176.0, 7324.5, 11774.5, 11191.5, 6702.0, 12277.0, 12516.5, 8623.0, 11934.0, 10012.5, 6074.5, 10139.0, 10024.5, 7402.5, 8994.0, 11957.0, 6937.0, 12067.5, 6278.0, 8169.5, 9078.5, 4435.5, 11265.5, 6539.5, 10945.5, 6115.0, 5308.5, 11125.5, 9029.5, 9235.5, 9663.5, 10301.5, 8023.0, 10217.5, 6914.0, 8042.5, 11322.0, 10192.0, 7358.0, 12646.0, 7362.0, 7691.0, 9729.5, 9318.5, 9481.5, 7842.0, 6931.0, 10399.5, 4608.5, 8626.0, 11046.5, 8242.5, 8177.0, 6849.0, 6144.5, 9038.5, 7251.5, 6189.0, 6943.0, 8724.0, 6766.5, 6752.5, 9331.0, 10200.5, 9458.0, 8633.0, 9256.5, 10106.0, 10009.0, 10277.0, 9966.0, 10731.0, 8916.0, 8948.0, 7846.5, 9156.0, 9405.0, 8255.0, 6603.0, 8990.5, 8265.0, 7745.0, 7736.5, 9191.0, 8439.0, 8481.5, 8344.0, 8184.0, 9455.0, 7935.0, 7863.5, 7701.5, 7703.5, 8580.5],
        "steps": [0, 2000, 6000, 10000, 16000, 22000, 28000, 34000, 40000, 48000, 54000, 62000, 70000, 76000, 82000, 90000, 96000, 102000, 108000, 114000, 120000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 378000, 384000, 390000, 396000, 402000, 410000, 416000, 422000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 590000, 596000, 604000, 610000, 616000, 624000, 630000, 636000, 642000, 648000, 654000, 660000, 666000, 672000, 678000, 686000, 692000, 698000, 704000, 712000, 718000, 724000, 730000, 736000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 800000, 808000, 814000, 820000, 828000, 834000, 842000, 850000, 856000, 862000, 870000, 876000, 884000, 890000, 896000, 904000, 910000, 918000, 924000, 932000, 940000, 946000, 954000, 960000, 968000, 976000, 984000, 992000, 998000]
      },
      "ms_pacman": {
        "mean": [265.55, 348.25, 482.45, 509.75, 587.35, 585.95, 761.3, 1465.75, 1978.9, 1919.3, 2033.5, 2227.1, 2179.85, 2114.1, 2171.5, 2606.0, 2109.1, 2247.7, 2370.2, 2405.85, 2491.55, 2492.6, 2315.35, 2703.2, 2248.05, 2501.75, 2558.6, 2342.0, 2260.3, 2566.75, 2496.55, 2574.85, 2556.6, 2616.75, 2314.8, 2741.2, 2443.15, 2525.45, 2690.5, 2718.3, 2499.5, 2415.6, 2601.1, 2474.4, 2460.25, 2706.6, 2225.4, 2618.4, 2538.35, 2480.3, 2557.7, 2484.9, 2610.55, 2907.15, 2657.35, 2741.75, 2693.2, 2776.4, 2667.25, 2587.7, 2553.85, 2459.75, 2535.2, 2728.5, 2411.45, 2726.75, 2520.6, 2568.1, 2451.2, 2550.5, 2645.3, 2673.55, 2369.2, 2633.25, 2622.6, 2881.2, 2803.9, 2712.2, 2590.95, 2781.85, 2734.3, 2796.05, 2779.4, 2683.7, 2422.55, 3012.1, 2814.6, 2797.8, 2400.25, 2596.9, 2446.95, 2618.55, 2459.45, 2604.65, 2781.5, 2410.55, 2565.45, 2528.1, 2819.7, 2624.45, 2562.35, 2549.0, 2704.0, 2673.15, 2544.7, 2702.6, 2581.15, 2688.95, 2553.25, 2599.95, 2732.0, 2848.4, 3134.65, 2509.5, 2576.65, 2800.0, 2385.55, 2458.5, 2443.95, 2959.3, 2663.9, 2588.05, 2636.75, 2785.7, 2521.15, 2582.95, 2610.3, 2766.3, 2692.35, 3089.95, 2703.65, 2800.4, 2796.2, 2710.55, 2702.2, 2972.7, 2862.65, 2635.0, 2688.45, 2913.85, 2556.85, 2588.45, 3003.95, 2663.1, 2694.95, 2497.25, 2646.6, 2400.8, 2797.75, 2551.05, 2573.2, 2586.6, 2806.6, 3117.35, 2692.3, 2657.5, 2688.0, 2639.1, 2951.0, 2926.15, 2603.0, 2603.35, 2579.85, 2782.5, 2771.8, 2954.4, 3027.65, 2838.5, 2804.85, 3105.65, 2854.3, 2946.05, 2834.05, 2852.35, 2784.55, 2751.1, 2935.45, 2936.85, 2668.7, 2837.9, 2643.2, 2720.55, 2801.85, 2800.45, 2818.3, 2937.45, 2949.6, 3053.8, 3036.5, 2933.15, 2911.35, 3044.45, 2946.55, 2999.25, 2804.0, 2875.3, 2857.7, 2981.85, 3118.6, 3057.5, 2956.05, 2820.75, 3001.0, 2941.7, 3071.2, 3069.1, 2922.7, 3000.55, 2920.05, 2996.3, 2901.0, 3056.75, 2928.2, 3089.0, 3051.95, 3083.75, 3059.7, 3084.5, 2986.75, 3047.1, 2964.0, 2927.45, 3163.9, 2884.3],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 664000, 668000, 672000, 678000, 684000, 690000, 696000, 700000, 706000, 710000, 716000, 722000, 728000, 732000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "name_this_game": {
        "mean": [2011.25, 6222.05, 5774.0, 6761.6, 6409.15, 6365.6, 5578.95, 6454.4, 6264.4, 5519.55, 5417.9, 6015.9, 5993.0, 6325.65, 6481.35, 6272.6, 6733.3, 5785.85, 5892.95, 6555.0, 6715.85, 6174.8, 6098.5, 6391.15, 6570.85, 6315.55, 6211.0, 6291.8, 6301.1, 6440.4, 6346.9, 6266.0, 6459.3, 6417.6, 6128.2],
        "steps": [2000, 30000, 60000, 90000, 120000, 150000, 174000, 204000, 236000, 268000, 302000, 322000, 348000, 380000, 412000, 440000, 474000, 504000, 540000, 554000, 586000, 622000, 658000, 694000, 730000, 752000, 784000, 818000, 852000, 886000, 918000, 950000, 974000, 998000, 1000000]
      },
      "phoenix": {
        "mean": [822.15, 449.8, 988.65, 2331.65, 3671.1, 3169.1, 3685.3, 3226.85, 4071.2, 3788.35, 3781.45, 3615.0, 4123.4, 4134.55, 3658.7, 3415.65, 4058.8, 3829.15, 3547.2, 3701.15, 4019.15, 3853.55, 3985.55, 4110.45, 3272.65, 4376.65, 4028.3, 3688.4, 4200.1, 4379.65, 4241.6, 3667.45, 3909.0, 4390.75, 4407.1, 4143.35, 4245.95, 4338.55, 4230.9, 3922.3, 4325.4, 4328.65, 3962.45, 4101.8, 3942.75, 4039.3, 4074.0, 4128.0, 4111.85, 4401.8, 4406.1, 4440.05, 4206.5, 4380.1, 4377.15],
        "steps": [0, 2000, 22000, 42000, 62000, 76000, 96000, 118000, 136000, 156000, 174000, 196000, 236000, 254000, 292000, 306000, 326000, 340000, 360000, 374000, 394000, 434000, 456000, 470000, 490000, 506000, 524000, 560000, 582000, 602000, 618000, 636000, 654000, 674000, 682000, 698000, 724000, 742000, 748000, 758000, 768000, 788000, 800000, 818000, 838000, 858000, 868000, 880000, 898000, 912000, 928000, 940000, 952000, 980000, 990000]
      },
      "pong": {
        "mean": [-20.315, -20.4, -10.115, -1.66, 6.1, 3.7, 11.435, 8.535, -2.265, 9.555, 11.64, 9.8, 10.355, 6.56, 7.12, 8.82, 6.36, 13.175, 10.91, 8.13, 11.49, 9.365, 5.845, 8.17, 13.725, 12.52, 13.58, 10.81, 13.105, 13.435, 11.355, 14.33, 11.305, 11.75, 15.11, 14.11, 13.505, 13.58, 10.015, 12.91, 14.045, 13.145, 10.125, 15.1, 14.135, 13.03, 12.905, 13.95, 16.23, 10.24, 15.445, 13.4, 12.34, 12.625, 9.1, 14.31, 15.17, 10.015, 14.06, 14.005, 13.12, 15.18, 13.495, 11.78, 15.225, 15.15, 15.925, 15.71, 14.525, 16.0, 13.795, 13.47, 15.87, 16.315, 12.97, 15.47, 13.765, 13.16, 13.095, 14.805, 16.385, 16.495, 15.695, 13.56, 14.63, 15.255, 14.965, 15.29, 14.01, 14.615, 15.39, 14.025, 16.305, 14.785, 15.755, 14.785, 14.825, 16.05, 12.29, 16.61, 13.995, 16.22, 16.25, 15.05, 16.12, 14.765, 16.32, 14.715, 15.825, 15.155, 16.62, 15.065, 16.1, 16.385, 15.19, 15.45, 16.29, 14.64, 15.545, 15.05, 15.28, 16.43, 15.475, 16.525, 15.595, 16.355, 15.315, 15.47, 15.785, 17.095, 16.4, 16.4, 15.825, 17.38, 15.575, 17.31, 16.285, 16.885, 15.94, 16.66, 16.895, 17.37, 16.805, 17.24, 17.58, 17.08, 17.71, 17.7, 16.815, 17.785, 16.55, 17.485, 17.585, 17.67, 18.12],
        "steps": [0, 2000, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 612000, 618000, 628000, 634000, 640000, 648000, 654000, 660000, 666000, 672000, 680000, 688000, 694000, 700000, 708000, 714000, 722000, 730000, 738000, 744000, 750000, 758000, 764000, 770000, 778000, 784000, 792000, 800000, 806000, 812000, 820000, 826000, 832000, 838000, 846000, 854000, 862000, 870000, 878000, 884000, 892000, 900000, 908000, 916000, 922000, 930000, 938000, 946000, 954000, 962000, 970000, 978000, 996000, 998000]
      },
      "pooyan": {
        "mean": [401.425, 568.3, 686.775, 1077.2, 1417.45, 1738.475, 2500.35, 2391.575, 2617.6, 2909.225, 2155.725, 2959.975, 2394.95, 2407.5, 3058.725, 2902.275, 2603.9, 2419.125, 2729.975, 2721.375, 2494.525, 2462.85, 2858.025, 2599.05, 2389.55, 2431.175, 2751.65, 2927.8, 2970.325, 2845.925, 2997.4, 2659.2, 2827.45, 2738.775, 2450.7, 2529.65, 3255.7, 2940.925, 2467.175, 2493.325, 2666.05, 2656.15, 2506.35, 2661.175, 2708.525, 2679.575, 2823.325, 2600.825, 2909.75, 2503.575, 3184.475, 2360.675, 2495.575, 2438.425, 2997.225, 2898.675, 2823.475, 2720.15, 2738.6, 2849.8, 3001.75, 2622.1, 2706.0, 2705.575, 2603.325, 2448.925, 2600.5, 2949.725, 2926.5, 2741.275, 2772.7, 2763.675, 2784.575, 2844.85, 2873.375, 2783.8, 2704.8, 2842.6, 2738.375, 2723.5, 2888.05, 2770.35, 2995.3, 2788.75, 2728.35, 3001.65, 3437.975, 2765.3, 3167.6, 2915.875, 3191.425, 2812.5, 3142.925, 2836.875, 2781.425, 2956.375, 2868.2, 3144.15, 2681.5, 2805.05, 2879.275, 3148.775, 2962.45, 2820.175, 2995.9, 3303.1, 2777.25, 2907.525, 3213.575, 3207.3, 3144.95, 3002.675, 2991.975, 2979.775, 2837.325, 3360.4, 3128.175, 2986.075, 3004.45, 2872.825, 3201.35, 3090.5, 3068.7, 2936.4, 3224.975, 3185.85, 3230.375, 3211.85, 3223.1, 3042.1, 3289.025, 3268.075, 3148.25, 3187.1, 3317.825, 3199.425, 3139.95, 3254.85, 3218.875, 3195.325, 3259.3, 3098.25, 3230.8, 3451.325, 3422.85, 3175.9, 3283.85, 3436.4, 3192.475, 3179.3, 3355.2, 3318.275, 3172.15],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 528000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 610000, 616000, 624000, 630000, 638000, 644000, 650000, 658000, 666000, 674000, 680000, 686000, 694000, 700000, 708000, 716000, 724000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 928000, 932000, 940000, 948000, 956000, 964000, 972000, 980000, 988000, 996000]
      },
      "qbert": {
        "mean": [163.625, 6554.25, 7237.375, 6559.0, 6271.75, 8251.375, 8451.25, 8010.75, 7699.0, 7484.375, 5308.0, 8771.625, 7193.25, 4987.5, 6860.625, 4462.25, 7415.75, 7435.25, 8726.75, 5930.125, 6805.375, 6304.75, 6578.375, 6100.25, 5953.125, 6612.125, 6951.75, 8304.375, 7201.875, 5554.625, 7067.25, 6747.375, 6177.75, 6503.875, 7791.875, 7150.25, 5669.0, 7591.75, 6349.25, 7029.25, 6852.625, 9450.625, 7314.125, 6325.75, 7022.75, 8088.75, 5922.875, 6787.875, 7583.625, 7443.75, 6524.0, 7431.0, 7552.125, 8751.5, 6419.5, 7976.375, 8065.125, 7151.375, 7980.125, 7259.75, 5292.125, 7989.75, 7651.75, 5958.625, 7326.375, 7196.75, 8085.0, 7078.75, 8981.5, 7842.375, 7012.5, 9388.125, 7417.875, 8278.75, 8486.5, 7791.125, 8199.5, 6985.375, 6594.625, 8055.125, 8554.875, 8228.125, 8626.875, 7191.625, 7381.25, 8071.625, 8124.5, 8542.0, 8392.625, 6771.125, 8262.75, 7989.5, 8490.0, 8977.375, 8225.75, 7955.125, 6687.625, 7635.25, 7783.375, 8252.375, 7859.0, 8499.375, 7873.375, 7889.375, 8080.75, 8227.0, 7939.5, 8618.875, 8969.375, 7825.875, 8926.375, 8386.0, 8221.0, 8590.25, 7904.75, 8173.375, 8265.125, 8110.625, 8666.5, 8648.375, 8192.75, 8005.875, 8376.5, 8262.5, 7886.25, 8072.875, 8251.375, 8205.25, 7619.5, 7690.875, 7859.875],
        "steps": [0, 52000, 56000, 62000, 66000, 70000, 74000, 80000, 86000, 94000, 100000, 110000, 118000, 122000, 128000, 138000, 142000, 150000, 160000, 166000, 170000, 174000, 184000, 196000, 206000, 212000, 218000, 224000, 230000, 236000, 246000, 252000, 258000, 264000, 270000, 276000, 288000, 298000, 304000, 316000, 322000, 334000, 342000, 354000, 362000, 370000, 376000, 382000, 388000, 396000, 402000, 408000, 414000, 420000, 430000, 438000, 450000, 456000, 462000, 468000, 474000, 480000, 490000, 498000, 506000, 512000, 522000, 528000, 534000, 544000, 552000, 558000, 564000, 572000, 584000, 592000, 598000, 604000, 614000, 620000, 626000, 632000, 644000, 656000, 662000, 674000, 680000, 686000, 692000, 704000, 710000, 722000, 730000, 742000, 752000, 764000, 770000, 776000, 782000, 788000, 798000, 806000, 812000, 818000, 824000, 830000, 836000, 848000, 854000, 860000, 866000, 878000, 884000, 890000, 900000, 906000, 912000, 918000, 924000, 932000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "riverraid": {
        "mean": [1502.75, 957.25, 2315.75, 3475.15, 3236.65, 3533.05, 6177.35, 5374.8, 4680.5, 5288.55, 4233.05, 5700.65, 6061.3, 5221.15, 6130.9, 5378.2, 5655.5, 6242.85, 5506.3, 6172.5, 4610.15, 6703.45, 7250.2, 7936.5, 6644.1, 6005.0, 4790.1, 6605.75, 5902.75, 5159.75, 6753.75, 7361.75, 7531.4, 6654.0, 5866.95, 6115.15, 6603.4, 6136.2, 6806.6, 6385.0, 6696.85, 6704.75, 6110.9, 6143.55, 7789.4, 6717.6, 4864.55, 7391.35, 8632.55, 6883.95, 7765.9, 7625.5, 6583.3, 7015.8, 6856.9, 6383.75, 8190.3, 8754.15, 6717.0, 7303.15, 6745.25, 7824.7, 6988.95, 7874.2, 6900.35, 7134.5, 7760.45, 7350.2, 6275.55, 6120.55, 6494.0, 7137.75, 8458.65, 7663.25, 8345.1, 8197.9, 7690.2, 6964.65, 8181.2, 8519.15, 6950.6, 7210.55, 6838.65, 9297.7, 8207.6, 7373.1, 7278.15, 7463.0, 7260.55, 9301.1, 7662.25, 9060.4, 8035.7, 9018.35, 9129.85, 7965.6, 8403.95, 9119.25, 8693.15, 9078.9, 9040.3, 8189.1, 9767.9, 8734.4, 9111.4, 8210.2, 9040.55, 8449.05, 8612.3, 9840.55, 9302.15, 10011.35, 9659.95, 10028.65, 9917.25, 9398.2, 9432.55, 9453.0],
        "steps": [0, 2000, 12000, 16000, 20000, 24000, 42000, 46000, 50000, 68000, 72000, 82000, 86000, 94000, 104000, 108000, 112000, 116000, 120000, 130000, 134000, 138000, 142000, 146000, 150000, 158000, 168000, 174000, 178000, 184000, 188000, 198000, 206000, 214000, 226000, 232000, 242000, 246000, 258000, 266000, 270000, 276000, 282000, 288000, 296000, 302000, 308000, 320000, 328000, 338000, 348000, 358000, 368000, 374000, 384000, 390000, 402000, 408000, 414000, 420000, 430000, 442000, 454000, 460000, 472000, 482000, 488000, 494000, 500000, 506000, 512000, 524000, 536000, 542000, 554000, 560000, 574000, 584000, 590000, 602000, 608000, 620000, 628000, 638000, 644000, 654000, 664000, 670000, 680000, 686000, 698000, 704000, 712000, 722000, 734000, 748000, 754000, 760000, 772000, 780000, 788000, 802000, 808000, 816000, 826000, 838000, 850000, 862000, 874000, 886000, 898000, 920000, 928000, 942000, 954000, 966000, 978000, 990000]
      },
      "road_runner": {
        "mean": [11.0, 680.5, 1883.5, 9039.0, 12379.5, 16312.0, 16068.5, 17604.5, 15260.0, 23433.0, 23499.0, 23283.5, 23377.5, 23059.0, 32738.5, 31720.5, 25293.5, 31652.0, 30351.0, 27945.0, 28836.0, 26770.0, 27423.5, 25517.0, 19535.0, 28613.5, 21968.5, 30352.5, 31478.5, 26920.0, 28536.0, 25644.5, 22645.5, 26093.0, 28469.0, 27215.5, 26304.0, 28763.5, 31366.0, 31865.5, 25364.5, 30100.0, 28087.5, 31791.0, 31931.5, 29395.0, 28168.0, 26919.5, 31510.5, 35140.5, 31693.5, 31693.0, 25548.5, 33597.5, 24468.0, 32968.5, 29426.5, 28637.0, 32909.5, 32409.0, 25130.0, 32885.0, 35056.0, 26124.5, 30824.5, 29253.5, 28881.0, 31436.0, 31874.0, 29450.0, 31388.5, 30865.5, 32844.0, 32294.0, 31292.0, 31811.5, 37060.5, 33140.5, 34735.0, 33312.5, 33564.0, 30721.5, 33195.0, 32005.0, 29012.0, 33059.5, 32285.5, 34316.5, 33163.0, 35512.0, 34981.0, 34431.5, 32954.0, 34441.5, 37871.5, 34605.0, 35255.0, 34802.5, 33247.0, 32422.0, 32490.0, 34886.5, 34418.5, 35140.5, 33401.0, 35490.5, 36232.5, 36957.5, 37837.0, 34311.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 32000, 40000, 44000, 52000, 60000, 68000, 72000, 80000, 84000, 88000, 92000, 100000, 108000, 118000, 124000, 128000, 140000, 144000, 158000, 168000, 182000, 196000, 214000, 224000, 228000, 232000, 242000, 246000, 250000, 258000, 264000, 274000, 278000, 286000, 298000, 306000, 320000, 332000, 336000, 344000, 356000, 366000, 378000, 384000, 390000, 408000, 420000, 424000, 430000, 448000, 458000, 468000, 474000, 482000, 492000, 502000, 510000, 516000, 520000, 530000, 542000, 548000, 556000, 568000, 574000, 584000, 594000, 606000, 616000, 620000, 624000, 634000, 646000, 658000, 670000, 676000, 684000, 692000, 708000, 712000, 718000, 730000, 740000, 750000, 760000, 772000, 784000, 798000, 810000, 820000, 830000, 840000, 850000, 862000, 874000, 906000, 914000, 930000, 942000, 954000, 966000, 978000, 990000]
      },
      "robotank": {
        "mean": [2.09, 4.94, 4.285, 3.57, 5.11, 12.97, 13.205, 18.68, 16.345, 18.285, 17.36, 14.415, 19.585, 33.435, 26.76, 17.88, 33.73, 27.04, 15.07, 30.735, 17.5, 19.36, 30.68, 34.755, 37.89, 33.8, 33.315, 34.825, 28.995, 24.82, 23.53, 26.075, 29.85, 35.81, 36.62, 20.84, 22.725, 29.675, 33.605, 23.56, 29.735, 24.625, 22.315, 27.265, 25.21, 36.245, 30.835, 27.8, 29.835, 31.075, 30.45, 28.14, 30.365, 30.89, 30.51, 28.56, 32.385, 30.97, 31.675],
        "steps": [0, 14000, 24000, 36000, 50000, 62000, 78000, 92000, 106000, 122000, 136000, 154000, 168000, 186000, 202000, 222000, 238000, 256000, 276000, 292000, 310000, 328000, 346000, 364000, 382000, 398000, 416000, 434000, 452000, 470000, 490000, 504000, 520000, 538000, 552000, 570000, 586000, 606000, 624000, 642000, 660000, 676000, 694000, 712000, 730000, 748000, 766000, 784000, 802000, 820000, 838000, 856000, 874000, 892000, 918000, 932000, 950000, 970000, 988000]
      },
      "seaquest": {
        "mean": [90.0, 99.3, 524.1, 555.4, 788.3, 793.6, 707.3, 905.75, 656.9, 924.6, 1124.4, 663.4, 866.05, 723.3, 812.7, 887.7, 1041.1, 1079.1, 571.6, 655.0, 1093.5, 1090.0, 817.8, 985.65, 961.6, 828.05, 931.65, 1234.6, 1037.1, 1116.55, 1204.0, 1074.4, 949.5, 817.4, 975.8, 1269.2, 1120.3, 861.7, 1092.8, 1232.05, 1178.25, 1235.3, 1190.55, 1220.1],
        "steps": [0, 2000, 70000, 84000, 110000, 138000, 150000, 164000, 186000, 208000, 236000, 262000, 290000, 304000, 332000, 352000, 380000, 408000, 432000, 454000, 468000, 486000, 508000, 532000, 546000, 568000, 582000, 606000, 628000, 650000, 678000, 700000, 722000, 744000, 772000, 794000, 816000, 838000, 862000, 884000, 930000, 946000, 964000, 986000]
      },
      "space_invaders": {
        "mean": [148.875, 164.325, 181.95, 225.55, 326.025, 392.8, 361.575, 509.725, 620.475, 605.675, 671.975, 890.4, 959.075, 883.0, 1290.225, 869.1, 1002.5, 655.825, 824.575, 547.575, 1091.75, 870.45, 888.875, 924.15, 715.175, 903.2, 1108.5, 848.6, 1245.7, 851.325, 905.9, 844.8, 910.8, 766.85, 891.15, 888.85, 755.15, 974.15, 639.125, 859.1, 1209.075, 801.725, 934.725, 1091.65, 1182.025, 1090.95, 906.85, 1005.025, 906.825, 959.2, 1218.225, 819.825, 1209.0, 812.4, 1283.7, 989.975, 895.675, 905.35, 1222.95, 827.85, 854.575, 1048.1, 887.45, 1038.475, 993.325, 934.425, 931.325, 1124.55, 1138.95, 1246.525, 1208.0, 1075.175, 854.375, 1243.775, 936.3, 1185.55, 1097.15, 1072.775, 1181.85, 1273.6, 1187.475, 1302.85, 1305.525, 1563.575, 1378.1, 1299.825, 1322.975, 1191.675, 1300.8, 1261.55, 1305.7, 1487.15, 1325.725],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 44000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 92000, 98000, 106000, 114000, 120000, 126000, 134000, 142000, 150000, 158000, 168000, 176000, 182000, 190000, 198000, 206000, 214000, 222000, 232000, 240000, 248000, 256000, 264000, 274000, 282000, 296000, 308000, 318000, 326000, 336000, 344000, 354000, 364000, 372000, 382000, 390000, 400000, 416000, 428000, 438000, 446000, 462000, 474000, 486000, 502000, 512000, 522000, 532000, 544000, 554000, 566000, 578000, 594000, 610000, 624000, 640000, 662000, 682000, 696000, 706000, 720000, 738000, 756000, 768000, 786000, 808000, 826000, 846000, 868000, 890000, 926000, 948000, 972000, 996000]
      },
      "star_gunner": {
        "mean": [703.5, 663.0, 714.5, 952.5, 1958.0, 2374.5, 3702.5, 4180.5, 4666.5, 3757.5, 4575.0, 8294.0, 6017.0, 5206.0, 4844.5, 4636.0, 6253.0, 4942.0, 3813.0, 11144.5, 5820.0, 5759.0, 8686.5, 4217.0, 6727.0, 3879.5, 4660.0, 8508.5, 3818.0, 7608.5, 6032.0, 4155.0, 3346.5, 7157.5, 6829.0, 8827.5, 2954.5, 5545.0, 2877.5, 5675.5, 4880.0, 5709.0, 9369.0, 5883.0, 8018.0, 9364.5, 8087.0, 3000.0, 10110.5, 5059.0, 6632.5, 5452.5, 10385.0, 14312.0, 5116.0, 5013.0, 6152.0, 8615.5, 8022.5, 5560.5, 8405.5, 5672.5, 9634.5, 6938.0, 6338.5, 5828.5, 11977.5, 7668.0, 7611.0, 5458.0, 4866.5, 8176.0, 7974.5, 6479.0, 7518.5, 8502.5, 7604.5, 10499.0, 9865.5, 6038.5, 7709.0, 11736.5, 10918.5, 9535.0, 9066.5, 6949.5, 6791.0, 8459.0, 10937.0, 9397.5, 8897.0, 10288.5, 7036.0],
        "steps": [0, 2000, 6000, 10000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 58000, 66000, 74000, 82000, 90000, 98000, 106000, 114000, 122000, 132000, 140000, 150000, 158000, 166000, 174000, 182000, 190000, 200000, 210000, 222000, 230000, 238000, 250000, 266000, 278000, 288000, 298000, 310000, 320000, 330000, 340000, 348000, 360000, 372000, 386000, 396000, 408000, 416000, 428000, 444000, 454000, 466000, 478000, 492000, 502000, 514000, 524000, 536000, 556000, 572000, 586000, 596000, 610000, 624000, 638000, 658000, 672000, 684000, 696000, 710000, 724000, 738000, 750000, 764000, 780000, 796000, 808000, 820000, 832000, 842000, 854000, 866000, 880000, 892000, 904000, 924000, 930000, 942000, 954000, 964000, 976000, 988000]
      },
      "time_pilot": {
        "mean": [3091.5, 2613.5, 2445.5, 2432.5, 2714.0, 2198.5, 2641.0, 2036.5, 2376.5, 2358.5, 2554.5, 2374.0, 2305.5, 2243.5, 2230.0, 2732.5, 2220.0, 2295.0, 2140.5, 2190.5, 2170.5, 1882.0, 2103.5, 2304.0, 2247.0, 2614.5, 2117.5, 2446.5, 2213.0, 2327.5, 2351.0, 2633.0, 2149.0, 2362.5, 2466.0, 1973.0, 2390.5, 2003.0, 2043.5, 2488.0, 2310.0, 2266.0, 2132.5, 2605.0, 2325.0, 1986.5, 2462.0, 2404.5, 2289.5, 2690.5, 2351.5, 2076.5, 2301.0, 2140.0, 2339.5, 2526.0, 2285.0, 2302.5, 2257.0, 2266.0, 2306.5, 2164.5, 2199.5, 2260.0, 2401.0, 2167.0, 2167.0, 2213.5, 2374.5, 2342.5, 2369.0, 2028.0, 2332.5, 2244.0, 2118.5, 2271.0, 2316.0, 2274.5, 2286.0, 2523.0, 2130.0, 2693.0, 2452.5, 2149.5, 2030.0, 2138.0, 2236.0, 2202.0, 1954.5, 2259.5, 2202.5, 2602.0, 2230.5, 2332.5, 2496.5, 2151.0, 2509.5, 2591.0, 2171.5, 2768.0, 2348.0, 2281.5, 2451.0, 2464.0, 1949.0, 2463.0, 2258.5, 2381.0, 2356.5, 2308.5, 2173.0, 2511.0, 2078.0, 2185.5, 2683.5, 2292.0, 2761.0, 2164.5, 2079.5, 2508.5, 2571.5, 2174.5, 2123.5, 2117.0, 2069.5, 2190.0, 2512.0, 2004.5, 2296.5, 2173.0, 1894.0, 2186.5, 2192.0, 2194.0, 2278.0, 1996.0, 2383.0, 2515.5, 2671.5, 2047.0, 2057.5, 2233.0, 2414.0, 2231.0, 2137.0, 2345.0, 2064.5, 2328.5, 2268.5, 2239.0, 2275.0, 2229.0, 1954.0, 2106.5, 1993.5, 2100.0, 2112.0, 2198.0, 2223.0, 2410.5, 2594.0, 2283.0, 2307.5, 2287.5, 1871.5, 2127.5, 1967.5, 2507.0, 2022.5, 2584.0, 2195.0, 2259.0, 2138.5, 2105.5, 2288.5, 2370.5, 2155.5, 2060.5, 2046.0, 2398.5, 2239.5, 2401.0, 1914.0, 1944.5, 2254.5, 2314.0, 2338.5, 2447.5, 2141.0, 2027.5, 2220.5, 2167.0, 2008.5, 2335.5, 2438.0, 2446.5, 2469.5, 2347.5, 2295.0, 2156.0, 2293.5, 2495.0, 2196.0, 2077.0, 2098.5, 2256.5, 2271.5, 2103.5, 2329.5, 2190.5, 2233.5, 2039.5, 2321.0, 2330.5, 2104.0, 2108.5, 2250.0, 2116.5, 2283.5, 2325.5, 2181.0, 1910.5, 2322.0, 2148.5, 2100.5, 2111.0, 2216.0, 2179.0, 2220.0, 2385.0, 2406.0, 2231.0, 2005.5, 2140.0, 2176.5, 2168.0],
        "steps": [0, 4000, 10000, 14000, 20000, 26000, 32000, 46000, 58000, 62000, 66000, 70000, 76000, 80000, 86000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "up_n_down": {
        "mean": [455.2, 1224.9, 1120.2, 1397.95, 2010.65, 2380.15, 2247.5, 3049.4, 2982.0, 3021.5, 4520.5, 4688.0, 4392.2, 5730.75, 4185.85, 4353.4, 4533.65, 4467.2, 4366.5, 4447.9, 5008.45, 4150.25, 4960.6, 4891.65, 5201.65, 6483.5, 5876.15, 6212.45, 5445.1, 5936.55, 5730.8, 5680.55, 5628.5, 5814.9, 6075.4, 6734.8, 5611.3, 5499.3, 5708.95, 6432.85, 6275.6, 6615.75],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 46000, 52000, 68000, 92000, 112000, 140000, 168000, 198000, 232000, 258000, 292000, 316000, 346000, 376000, 406000, 436000, 466000, 496000, 534000, 566000, 604000, 642000, 686000, 724000, 768000, 812000, 850000, 888000, 934000, 966000, 1000000]
      },
      "video_pinball": {
        "mean": [18177.475, 81293.025, 65374.76, 85001.905, 60503.35, 94797.625, 55138.945, 36692.43, 74736.485, 53342.705, 110920.355, 129776.39, 88339.18, 69660.94, 65085.235, 72464.03, 39377.57, 79957.54, 105019.46, 79061.255, 92511.83, 71561.305, 84946.38, 137787.98, 75906.925, 98900.1, 64783.23, 85043.165, 82316.665, 81928.895, 101516.69, 77809.6, 116494.155, 88814.655, 86127.495, 82784.735],
        "steps": [0, 54000, 82000, 114000, 144000, 176000, 206000, 232000, 256000, 282000, 310000, 336000, 360000, 376000, 408000, 432000, 462000, 494000, 518000, 542000, 570000, 598000, 620000, 654000, 684000, 712000, 740000, 764000, 796000, 828000, 856000, 884000, 928000, 958000, 994000, 1000000]
      },
      "wizard_of_wor": {
        "mean": [743.5, 435.5, 348.5, 379.5, 336.5, 378.0, 443.5, 397.5, 507.0, 352.5, 424.5, 371.0, 489.5, 463.0, 445.0, 609.5, 539.5, 651.0, 692.5, 505.0, 685.0, 586.0, 894.5, 1098.5, 899.5, 840.0, 973.0, 1238.0, 1008.0, 1169.0, 781.5, 920.5, 1014.5, 740.5, 975.0, 907.0, 1215.5, 1072.0, 820.0, 1148.0, 823.5, 1154.5, 636.5, 1177.0, 1370.5, 923.0, 1168.0, 824.0, 1046.5, 1133.5, 993.5, 945.5, 1041.0, 666.0, 1109.5, 881.0, 781.5, 1323.5, 1159.0, 1085.5, 1014.0, 911.0, 821.0, 787.0, 1400.5, 744.5, 1090.0, 922.5, 890.0, 1490.5, 1176.0, 957.5, 883.5, 740.0, 1135.5, 1044.5, 1362.0, 1194.5, 1277.0, 1182.5, 1025.0, 1280.5, 1417.0, 803.0, 1057.0, 1040.5, 980.5, 920.0, 1121.5, 1222.0, 704.0, 1141.5, 856.0, 787.0, 784.0, 976.5, 884.5, 1483.0, 1220.5, 943.5, 917.5, 1026.5, 825.5, 824.0, 841.0, 1050.5, 1068.0, 973.5, 1034.5, 1129.5, 984.5, 962.5, 737.0, 564.5, 815.5, 946.0, 1218.0, 1090.0, 977.0, 681.0, 742.5, 1108.0, 780.5, 836.0, 902.5, 815.5, 944.0, 628.0, 718.5, 670.0, 934.5, 977.5, 936.0, 717.5, 912.5, 711.5, 819.0, 760.0, 1001.0, 793.5, 1262.0, 904.0, 938.0, 864.5, 854.0, 765.0, 813.0, 997.0, 970.5, 554.0, 859.5, 980.0, 931.0, 943.5, 892.5, 751.5, 706.0, 911.5, 704.5, 799.5, 889.0, 793.0, 934.0, 928.0, 681.0, 660.5, 743.0, 843.5, 1046.0, 942.5, 868.5, 623.5, 990.0, 670.0, 797.5, 801.0, 850.5, 808.0, 714.5, 838.0, 764.5, 882.0, 744.0, 715.0, 945.0, 673.0, 961.0, 677.5, 708.5, 649.5, 849.0, 688.0, 824.0, 684.5],
        "steps": [0, 2000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 50000, 54000, 58000, 68000, 72000, 76000, 82000, 86000, 94000, 98000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 138000, 142000, 146000, 154000, 172000, 184000, 190000, 198000, 204000, 216000, 220000, 224000, 236000, 240000, 250000, 254000, 262000, 266000, 276000, 282000, 286000, 304000, 310000, 316000, 320000, 324000, 328000, 332000, 336000, 342000, 348000, 358000, 364000, 370000, 374000, 380000, 384000, 388000, 392000, 396000, 404000, 410000, 414000, 418000, 432000, 450000, 456000, 468000, 472000, 478000, 482000, 486000, 492000, 500000, 504000, 510000, 514000, 518000, 522000, 530000, 540000, 544000, 548000, 552000, 556000, 572000, 576000, 580000, 584000, 588000, 592000, 598000, 604000, 608000, 612000, 616000, 620000, 624000, 632000, 636000, 642000, 648000, 652000, 656000, 660000, 664000, 670000, 674000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 718000, 730000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "yars_revenge": {
        "mean": [3599.69, 6804.55, 10754.815, 13283.475, 13861.465, 14335.495, 16223.6, 16775.215, 15139.22, 16486.605, 17642.875, 15666.985, 16834.565, 15502.06, 18575.885, 17491.35, 16556.72, 15849.64, 19717.255, 17368.11, 15590.69, 13426.845, 16931.13, 19362.17, 19280.815, 17198.79, 18362.75, 15775.985, 19671.575, 18082.175, 18835.01, 18564.555, 18249.165, 17988.875, 19217.165, 19423.405, 19584.69, 16457.59, 18048.92, 18733.865, 18455.195, 19259.735, 18880.65, 20583.65, 20553.55, 20931.165, 17198.5, 17877.115, 20091.705, 19154.24, 17595.945, 14693.76, 21464.11, 20070.49, 18922.6, 18553.88, 19740.955, 18378.215, 19819.145, 20766.9, 20450.305, 19447.61, 18752.465, 19349.58, 18738.03, 20915.865, 19634.14, 19282.545, 19998.76, 21584.12, 20219.6, 20497.72, 17898.695, 19170.455, 21368.81, 18691.255, 19974.505, 19797.135, 20496.435, 21418.975, 21653.14, 20841.99, 19493.88, 19139.205, 20656.77, 21554.2, 21681.87, 21193.27, 19949.61, 21219.635, 21609.66, 21301.125, 20901.54, 20886.94, 20321.645, 20518.31, 20406.445, 21844.34],
        "steps": [0, 4000, 14000, 18000, 26000, 34000, 42000, 56000, 60000, 64000, 74000, 82000, 90000, 100000, 108000, 112000, 122000, 140000, 148000, 160000, 170000, 180000, 192000, 204000, 216000, 226000, 230000, 250000, 268000, 276000, 304000, 314000, 326000, 336000, 348000, 358000, 370000, 382000, 390000, 400000, 404000, 416000, 432000, 440000, 454000, 466000, 470000, 482000, 492000, 504000, 514000, 526000, 530000, 534000, 546000, 558000, 570000, 582000, 590000, 602000, 614000, 628000, 632000, 644000, 656000, 664000, 676000, 686000, 696000, 712000, 716000, 726000, 738000, 748000, 760000, 768000, 780000, 792000, 802000, 810000, 822000, 834000, 844000, 856000, 860000, 872000, 882000, 894000, 904000, 916000, 926000, 936000, 946000, 958000, 970000, 980000, 990000, 1000000]
      },
      "zaxxon": {
        "mean": [17.5, 9.5, 2.5, 20.0, 61.5, 50.5, 19.5, 17.0, 46.5, 71.5, 93.5, 70.0, 204.5, 111.5, 210.5, 419.5, 271.5, 399.5, 187.0, 261.0, 697.5, 1134.0, 1293.5, 1344.0, 905.5, 1732.0, 1668.5, 1254.0, 1658.5, 1235.0, 1638.5, 1714.5, 885.5, 1404.0, 1402.5, 1812.5, 1556.5, 1402.5, 1528.0, 2137.5, 1805.5, 2086.5, 1991.0, 1910.0, 2077.0, 1243.0, 2842.0, 1649.5, 1756.5, 1587.5, 1551.0, 2392.5, 1621.5, 2030.5, 1758.0, 1853.0, 1638.0, 1143.5, 1384.0, 1713.5, 821.5, 1464.5, 1861.0, 2407.5, 1254.0, 1275.5, 1892.0, 1752.0, 1609.0, 1591.0, 1866.5, 2048.0, 2140.5, 1823.0, 2184.5, 1981.5, 1270.5, 2256.0, 1532.5, 1052.0, 2160.5, 1397.0, 2090.0, 1371.5, 1995.0, 1901.0, 2099.5, 2074.0, 1902.0, 1852.5, 1644.0, 1761.0, 1781.0, 1576.0, 1403.5, 1548.5, 1875.5, 1596.5, 1892.0, 2141.5, 1409.0, 1167.5, 1941.0, 1645.0, 1663.0, 1706.5, 1924.5, 1765.5, 1657.5, 2379.5, 1362.5, 2101.5, 2108.0, 1678.0, 2270.5, 1606.0, 2319.0, 1826.0, 1894.0, 2821.5, 1864.5, 2581.0, 2049.0, 2250.0, 1870.0, 2275.5, 2416.0, 1862.5, 2044.5, 2826.5, 1882.0, 2101.0, 1931.5, 2458.5, 1797.5, 2363.5, 2237.5, 2254.0, 2029.5, 2324.5, 2112.0, 2161.0, 2739.0, 2320.5, 1987.5, 2571.5, 2492.5, 1753.5, 2412.0, 2095.0, 2480.0, 2423.5, 2874.5, 2432.0, 2188.0, 2439.0, 2493.5, 2839.0, 2639.0, 2632.5, 2531.0, 2650.0, 2615.5],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 72000, 76000, 80000, 86000, 92000, 98000, 102000, 106000, 112000, 120000, 126000, 132000, 138000, 146000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 252000, 258000, 262000, 266000, 272000, 278000, 286000, 292000, 296000, 300000, 304000, 310000, 314000, 318000, 324000, 330000, 334000, 342000, 348000, 352000, 358000, 366000, 370000, 374000, 378000, 386000, 392000, 400000, 404000, 412000, 420000, 426000, 432000, 436000, 442000, 446000, 452000, 456000, 462000, 468000, 476000, 482000, 486000, 492000, 500000, 506000, 512000, 520000, 524000, 530000, 538000, 544000, 550000, 558000, 566000, 572000, 580000, 586000, 592000, 598000, 604000, 608000, 616000, 622000, 630000, 634000, 640000, 648000, 656000, 660000, 668000, 676000, 684000, 692000, 698000, 704000, 710000, 718000, 726000, 734000, 742000, 750000, 758000, 766000, 774000, 782000, 790000, 798000, 806000, 814000, 822000, 830000, 838000, 846000, 854000, 862000, 870000, 878000, 886000, 894000, 902000, 910000, 918000, 926000, 934000, 942000, 950000, 958000, 966000, 974000, 982000, 990000, 998000]
      }
    },
    "value_max": {
      "alien": {
        "mean": [140.0, 133.3, 159.9, 90.6, 256.25, 175.3, 315.2, 229.25, 281.0, 282.45, 277.2, 225.3, 293.4, 288.4, 302.5, 180.85, 268.1, 461.0, 503.1, 849.65, 686.35, 426.15, 736.0, 476.75, 784.15, 722.7, 673.5, 659.45, 631.7, 1041.95, 817.4, 974.7, 884.55, 654.8, 676.95, 992.1, 1258.6, 766.3, 814.6, 1069.65, 742.35, 977.6, 1054.6, 1325.45, 749.85, 1269.4, 1198.55, 1042.2, 783.05, 973.35, 704.9, 1463.45, 1044.25, 1315.9, 853.5, 1035.15, 725.65, 1207.3, 1186.35, 1098.25, 1264.95, 1120.15, 753.3, 970.95, 620.35, 1153.35, 996.25, 797.4, 1176.15, 959.1, 720.65, 870.3, 1091.75, 1001.45, 1065.5, 915.0, 934.95, 1053.8, 1188.9, 1154.95, 1221.75, 747.95, 695.45, 503.7, 1052.95, 1115.75, 646.65, 1048.5, 771.05, 1218.7, 1145.9, 637.4, 1084.6, 1172.1, 908.4, 999.0, 1271.45, 949.1, 937.5, 1186.65, 876.4, 1335.55, 973.2, 1312.6, 1154.55, 1300.75, 1254.4, 774.65, 861.9, 1189.3, 1039.1, 1509.95, 1228.95, 1193.8, 546.45, 1374.2, 1308.1, 729.05, 1276.6, 1495.2, 1243.4, 847.05, 1268.4, 1122.15, 1284.7, 1040.25, 1277.15, 1127.95, 795.1, 1187.5, 1139.15, 1393.05, 1082.95, 1382.95, 1352.2, 1162.1, 1010.4, 1258.3, 1076.75, 1289.65, 1218.6, 1403.4, 890.75, 1385.45, 1558.35, 1456.25, 1300.95, 1349.85, 1523.5, 1113.2, 1549.0, 1261.5, 1381.9, 1353.55, 1439.0, 1515.45, 1405.45, 1410.25, 841.0, 1641.55, 1301.9, 1371.6, 1452.2, 1442.9, 1723.75, 1513.45, 1668.0, 1640.65, 1304.9, 1423.8, 1553.25, 1618.85, 1766.2, 1578.25, 1623.55, 1668.6, 1614.6, 1543.1, 1741.5, 1927.25, 1555.55, 1794.45, 1676.35, 1585.4, 1747.45, 1937.1, 1665.95, 2024.15, 2126.35, 1848.1, 2098.45, 2018.05, 1981.1, 2209.65, 1820.55, 2120.35, 2003.9, 1930.2, 1982.55, 1912.65, 2248.2, 2166.7, 2231.4, 2174.6, 2164.7, 2153.45, 2194.7, 2323.0, 2110.15, 2155.45, 2258.2, 2174.25, 2359.45, 2266.95, 2342.05, 2262.35, 2307.7, 2374.85, 2187.25, 2342.45, 2404.45, 2483.95, 2256.2, 2398.05, 2447.95, 2392.95, 2335.2, 2349.4, 2344.8, 2294.15, 2573.55, 2434.35, 2461.0, 2359.9, 2463.75, 2522.05, 2348.7, 2353.2, 2332.25, 2503.25, 2340.05, 2402.1, 2478.35, 2503.9, 2508.35],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 68000, 72000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 934000, 936000, 940000, 944000, 948000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000]
      },
      "amidar": {
        "mean": [2.0, 2.0, 48.81, 43.895, 46.625, 35.91, 39.01, 27.065, 11.19, 32.005, 53.125, 47.895, 40.635, 82.54, 203.525, 107.135, 119.43, 113.56, 122.73, 138.89, 107.905, 82.87, 84.29, 101.64, 95.74, 156.42, 133.025, 96.59, 119.765, 107.705, 136.005, 165.245, 68.68, 97.975, 96.755, 126.15, 136.685, 124.68, 142.965, 115.585, 98.59, 118.03, 125.18, 163.535, 112.45, 105.56, 129.805, 125.985, 81.695, 209.105, 166.9, 197.95, 172.28, 148.385, 139.21, 101.885, 106.615, 101.685, 136.75, 103.52, 122.045, 130.175, 132.14, 136.96, 163.22, 146.23, 119.12, 112.26, 117.22, 100.87, 120.13, 132.075, 121.58, 160.015, 160.05, 130.55, 175.93, 143.2, 127.425, 128.08, 130.695, 155.775, 118.25, 162.7, 97.16, 162.975, 86.45, 171.415, 166.985, 157.725, 130.095, 172.87, 139.09, 165.11, 120.79, 163.725, 178.69, 145.91, 131.435, 186.565, 110.755, 233.0, 112.815, 167.565, 163.505, 178.515, 123.35, 207.755, 158.7, 129.965, 133.25, 146.755, 113.375, 160.34, 116.685, 139.16, 177.14, 194.47, 127.07, 133.08, 163.71, 174.985, 188.57, 165.98, 169.04, 162.265, 150.54, 102.85, 136.425, 167.31, 136.605, 142.18, 137.145, 156.565, 92.02, 127.44, 177.695, 173.885, 213.4, 190.65, 196.8, 178.735, 209.49, 172.05, 159.315, 211.805, 182.095, 165.35, 248.065, 207.625, 125.285, 200.105, 205.68, 195.745, 177.285, 173.85, 240.105, 171.775, 293.915, 151.035, 222.275, 196.825, 165.565, 235.455, 203.285, 190.975, 206.295, 268.415, 276.85, 294.3, 178.88, 208.635, 251.975, 193.565, 244.435, 231.375, 251.93, 243.055, 233.93, 165.705, 293.965, 192.405, 222.715, 265.68, 228.155, 234.78, 181.79, 256.035, 199.355, 206.4, 255.64, 249.54, 253.33, 295.42, 276.865, 324.32, 248.385, 226.495, 231.815, 250.51, 247.955, 270.485, 179.145, 292.41, 218.91, 220.895, 189.265, 252.725, 252.315, 304.765, 219.8, 270.475, 236.555, 254.075, 260.05, 278.915, 234.885, 224.8, 260.265, 261.265, 300.93, 213.865, 239.62, 239.685, 213.475, 249.995, 226.68, 238.31, 233.8, 248.515, 249.695, 242.225, 224.99, 234.67, 236.995, 252.685, 231.975, 245.705, 238.375, 268.835, 254.855, 247.555, 237.765, 255.4, 246.735, 242.545, 243.22, 242.89, 234.035, 246.045],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 932000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "assault": {
        "mean": [0.0, 393.33, 235.775, 495.45, 471.275, 507.555, 628.855, 402.0, 715.09, 584.275, 709.03, 482.475, 385.815, 595.495, 823.015, 527.215, 765.59, 520.31, 988.225, 580.125, 705.875, 702.57, 684.83, 754.955, 615.48, 648.71, 1202.115, 773.175, 483.44, 1012.87, 777.55, 745.73, 860.865, 1028.91, 798.875, 1094.835, 708.315, 687.305, 729.505, 865.185, 631.23, 812.95, 821.065, 852.02, 789.75, 333.3, 865.91, 628.24, 292.3, 862.665, 533.755, 899.065, 783.285, 1007.365, 807.185, 815.16, 907.38, 817.55, 876.815, 812.045, 803.735, 950.5, 766.525, 831.83, 804.105, 735.465, 864.87, 791.09, 857.075, 757.44, 801.06, 768.17, 966.33, 1083.625, 1098.87, 894.19, 986.085, 965.51, 1318.38, 1270.995, 1090.87, 983.635, 1000.825, 1188.635, 780.93, 1094.755, 1057.055, 778.015, 799.63, 1001.025, 1015.675, 933.64, 1116.81, 1025.18, 1164.005, 980.355, 1139.935, 1132.245, 935.14, 1101.98, 1081.915, 845.865, 1177.97, 1071.245, 1136.22, 1386.08, 1010.26, 1195.36, 1218.825, 1403.805, 1069.805, 1333.52, 1141.285, 1023.075, 1332.245, 1289.72, 1383.465, 1262.555, 1362.625, 1376.27, 1221.225, 1458.635, 1619.415, 1173.88, 1608.49, 1352.335, 1473.2, 1619.11, 1292.685, 1371.615, 1397.155, 1560.505, 1562.025, 1601.485, 1503.59, 1622.095, 1483.05, 1550.485],
        "steps": [0, 2000, 6000, 16000, 20000, 26000, 32000, 38000, 44000, 52000, 58000, 64000, 70000, 78000, 82000, 88000, 94000, 100000, 106000, 112000, 116000, 122000, 128000, 134000, 142000, 148000, 156000, 162000, 168000, 176000, 184000, 192000, 202000, 210000, 216000, 222000, 230000, 236000, 246000, 252000, 260000, 270000, 278000, 288000, 294000, 302000, 308000, 316000, 324000, 334000, 340000, 348000, 354000, 360000, 366000, 372000, 380000, 386000, 392000, 398000, 404000, 410000, 418000, 424000, 430000, 436000, 442000, 448000, 456000, 464000, 472000, 480000, 488000, 494000, 502000, 508000, 514000, 522000, 530000, 538000, 546000, 554000, 562000, 570000, 578000, 586000, 596000, 602000, 608000, 616000, 622000, 630000, 636000, 644000, 652000, 660000, 666000, 674000, 682000, 690000, 698000, 706000, 714000, 722000, 730000, 736000, 744000, 750000, 758000, 766000, 774000, 782000, 790000, 798000, 806000, 814000, 822000, 830000, 838000, 846000, 854000, 862000, 870000, 878000, 886000, 894000, 902000, 910000, 918000, 926000, 940000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "asterix": {
        "mean": [200.0, 196.25, 181.75, 297.75, 654.75, 3578.75, 11556.5, 9768.5, 16831.5, 8097.5, 15451.5, 17764.5, 21989.0, 20670.0, 28756.5, 29077.5, 30211.0, 17975.5, 25389.0, 23818.5, 12739.0, 19662.5, 10282.5, 11097.5, 21716.0, 14013.0, 20459.0, 9484.5, 14852.5, 12627.0, 24488.5, 12741.5, 14467.0, 21927.5, 15133.0, 17864.5, 17202.0, 12402.5, 27416.5, 7978.25, 7912.0, 9808.0, 18283.0, 10066.0, 8048.5, 17483.5, 8109.25, 7885.0, 12782.5, 8099.5, 8335.0, 12688.5, 9121.5, 8669.0, 9333.0, 8156.0, 8681.5, 8571.5, 10093.0, 12089.0, 8936.0, 8574.5, 8546.0, 9503.0, 20759.5, 8227.25, 9179.0, 7963.0, 8535.0, 12858.5, 8091.5, 8073.0, 9254.0, 12429.5, 8537.5, 8621.5, 8231.0, 9233.0, 8206.5, 8659.0, 8649.5, 8184.5, 9251.0, 8012.5, 9004.0, 8337.0, 9680.0, 8731.0, 8705.0, 8188.0, 9997.5, 10984.0, 12202.5, 8622.0, 8938.0, 8252.0, 8225.0, 8268.0, 8418.0, 8352.5, 8755.0, 9258.0, 8212.0, 11470.0, 8059.5, 9091.0, 8385.5, 8439.5, 8122.0, 8120.0, 8217.0, 8079.0, 8219.0, 8438.0, 8422.5, 8187.5, 8254.0, 8721.0, 8260.0, 8254.0, 8286.0, 8741.0, 8491.0, 8304.0, 8534.0, 8237.0, 8351.0, 8636.5, 8271.0, 8290.0, 8404.0, 8396.0, 8406.0, 8406.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 28000, 34000, 40000, 46000, 54000, 62000, 70000, 78000, 88000, 98000, 108000, 116000, 124000, 134000, 142000, 150000, 156000, 162000, 170000, 178000, 186000, 192000, 200000, 208000, 218000, 226000, 234000, 242000, 250000, 258000, 268000, 276000, 284000, 290000, 296000, 302000, 310000, 318000, 324000, 332000, 338000, 344000, 352000, 358000, 364000, 372000, 378000, 384000, 392000, 398000, 404000, 410000, 418000, 426000, 432000, 438000, 444000, 454000, 466000, 472000, 480000, 486000, 494000, 510000, 516000, 522000, 530000, 538000, 544000, 550000, 558000, 568000, 574000, 584000, 592000, 598000, 608000, 614000, 622000, 632000, 642000, 648000, 654000, 660000, 672000, 684000, 692000, 702000, 710000, 716000, 722000, 728000, 736000, 742000, 748000, 760000, 766000, 780000, 790000, 798000, 806000, 816000, 822000, 828000, 836000, 842000, 850000, 856000, 862000, 868000, 874000, 884000, 890000, 896000, 902000, 912000, 920000, 926000, 934000, 942000, 948000, 956000, 962000, 968000, 976000, 982000, 988000]
      },
      "atlantis": {
        "mean": [2000.0, 35852.0, 29725.0, 23111.0, 30274.5, 27070.0, 33774.5, 26600.0, 36103.0, 31496.0, 37479.0, 32588.5, 32893.5, 28854.0, 34008.5, 34166.5, 33905.5, 34848.0, 29548.0, 26949.0, 29700.5, 36017.0, 33810.0, 31583.5, 40496.5, 34344.5, 28979.0, 34168.5, 32901.5, 32422.5, 25158.0, 29305.5, 29934.0, 32174.0, 31875.5, 33651.0, 32466.5, 32454.5, 28735.0, 34513.0, 29171.5, 32227.0, 33724.0, 28688.5, 32431.5, 34804.0, 32130.5, 32532.5, 31205.5, 29350.0, 32365.5, 29541.0, 32317.0, 31708.5, 31220.5, 29359.0, 31335.5, 32766.0, 30713.5, 33608.0, 32204.0, 30822.5, 34676.0, 32233.5, 33225.0, 33208.0, 30700.0, 34053.5, 30542.0, 31801.0, 30977.0, 31167.5, 30392.5, 30402.0, 30458.0, 30668.0, 30485.0],
        "steps": [0, 2000, 8000, 14000, 20000, 32000, 42000, 54000, 64000, 76000, 90000, 104000, 118000, 128000, 140000, 154000, 168000, 180000, 192000, 206000, 218000, 232000, 246000, 268000, 280000, 294000, 306000, 320000, 332000, 346000, 368000, 380000, 394000, 410000, 430000, 458000, 470000, 482000, 500000, 510000, 524000, 536000, 548000, 560000, 572000, 584000, 596000, 610000, 622000, 634000, 646000, 660000, 672000, 684000, 696000, 710000, 722000, 734000, 748000, 760000, 772000, 784000, 798000, 810000, 822000, 834000, 848000, 860000, 874000, 886000, 900000, 930000, 946000, 966000, 980000, 996000, 1000000]
      },
      "bank_heist": {
        "mean": [0.0, 26.9, 189.55, 242.85, 315.7, 186.1, 342.55, 403.75, 363.2, 491.45, 390.9, 421.95, 341.4, 406.85, 279.4, 270.3, 349.65, 365.15, 340.15, 409.45, 643.3, 428.05, 596.95, 376.4, 429.9, 272.95, 343.15, 274.45, 366.75, 431.95, 457.25, 318.85, 311.05, 279.7, 209.15, 328.05, 497.6, 398.25, 389.15, 497.1, 414.25, 565.6, 348.0, 327.8, 584.7, 465.05, 321.0, 342.5, 554.55, 502.3, 258.25, 290.2, 251.9, 353.0, 318.0, 421.15, 295.65, 417.45, 354.8, 316.6, 338.65, 384.25, 269.15, 378.15, 476.7, 301.35, 457.5, 267.05, 375.0, 515.7, 474.45, 364.8, 466.95, 379.85, 388.4, 643.2, 491.6, 339.25, 338.55, 540.7, 541.75, 467.45, 441.75, 431.25, 365.9, 456.75, 554.15, 229.85, 530.15, 391.75, 582.95, 457.85, 524.15, 475.5, 465.0, 427.15, 540.55, 571.75, 561.7, 674.8, 491.65, 548.5, 471.45, 494.2, 593.9, 650.5, 620.0, 525.05, 569.2, 644.75, 610.1, 387.4, 619.25, 653.6, 577.65, 574.0, 695.15, 518.25, 533.6, 603.55, 680.6, 638.2, 545.4, 621.4, 618.4, 536.8, 708.45, 484.85, 550.35, 668.3, 638.25, 720.15, 678.2, 655.15, 692.0, 615.15, 599.65, 645.75, 552.85, 689.7, 719.15, 673.05, 679.2, 679.75, 691.2, 675.1, 687.2, 710.1, 752.15, 698.5, 691.5, 748.55, 693.3, 688.75, 731.75, 782.25, 746.65, 728.6, 711.8, 699.05, 759.4, 728.7, 752.4, 755.25, 773.2, 757.3, 745.65, 740.4, 760.25, 743.85, 749.25, 746.95, 751.75, 740.8, 749.6, 749.35, 755.05, 746.95, 749.2],
        "steps": [0, 2000, 14000, 18000, 22000, 26000, 30000, 34000, 40000, 44000, 48000, 52000, 58000, 62000, 66000, 70000, 74000, 78000, 84000, 88000, 94000, 100000, 108000, 114000, 120000, 124000, 132000, 138000, 142000, 146000, 150000, 156000, 164000, 170000, 174000, 178000, 182000, 188000, 198000, 204000, 210000, 216000, 222000, 226000, 232000, 240000, 246000, 250000, 254000, 258000, 264000, 268000, 272000, 276000, 282000, 286000, 292000, 296000, 300000, 304000, 308000, 314000, 320000, 338000, 342000, 348000, 352000, 356000, 360000, 366000, 372000, 376000, 380000, 386000, 390000, 396000, 402000, 408000, 414000, 418000, 424000, 430000, 436000, 442000, 446000, 450000, 456000, 462000, 466000, 472000, 478000, 484000, 488000, 494000, 500000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 932000, 938000, 944000, 950000, 956000, 960000, 966000, 972000, 978000, 984000, 990000, 996000]
      },
      "battle_zone": {
        "mean": [6000.0, 9340.0, 115.0, 3950.0, 5035.0, 4430.0, 3320.0, 7550.0, 11010.0, 17770.0, 14495.0, 7705.0, 15980.0, 27130.0, 19840.0, 18775.0, 19215.0, 28340.0, 28755.0, 20070.0, 11765.0, 29910.0, 23040.0, 26035.0, 24970.0, 17375.0, 25595.0, 26275.0, 22175.0, 26665.0, 26085.0, 27120.0, 25615.0, 28980.0, 23860.0, 21990.0, 19820.0, 25620.0, 29030.0, 28420.0, 32685.0, 30940.0, 29475.0, 30760.0, 30990.0, 30340.0, 31490.0, 33520.0, 33680.0, 31875.0, 31110.0, 32415.0],
        "steps": [0, 10000, 30000, 64000, 78000, 108000, 124000, 142000, 158000, 174000, 192000, 214000, 238000, 254000, 270000, 294000, 308000, 328000, 360000, 376000, 406000, 418000, 442000, 456000, 470000, 492000, 506000, 524000, 542000, 558000, 578000, 592000, 608000, 624000, 640000, 656000, 680000, 710000, 740000, 772000, 788000, 804000, 836000, 850000, 864000, 882000, 898000, 916000, 934000, 950000, 976000, 990000]
      },
      "beam_rider": {
        "mean": [965.76, 650.12, 582.98, 1008.26, 2070.79, 1948.62, 3618.63, 5501.44, 5217.83, 5101.7, 4277.59, 6207.23, 6631.4, 5414.03, 8055.84, 6157.14, 7042.26, 6339.2, 8029.0, 5035.42, 5175.6, 7536.45, 7510.91, 7286.11, 7550.82, 6779.39, 7546.39, 5757.27, 7528.05, 7362.21, 7119.47, 8788.02, 7815.21, 6464.18, 8761.95, 10291.42, 9016.25, 9173.18, 9634.12, 8995.11, 7687.03, 7058.55, 9807.26, 10177.16, 8546.47, 9671.45, 9570.67, 9614.63, 10537.2, 8515.84, 9545.37, 10938.61, 9154.1, 9407.46, 8635.14, 9082.05, 8732.73, 8971.02],
        "steps": [0, 6000, 14000, 22000, 30000, 44000, 56000, 74000, 94000, 110000, 128000, 144000, 160000, 174000, 192000, 208000, 222000, 240000, 254000, 270000, 284000, 298000, 314000, 346000, 366000, 382000, 398000, 412000, 432000, 450000, 468000, 484000, 502000, 516000, 532000, 552000, 570000, 586000, 606000, 626000, 642000, 658000, 674000, 694000, 716000, 734000, 750000, 772000, 790000, 810000, 828000, 848000, 868000, 888000, 932000, 948000, 968000, 988000]
      },
      "boxing": {
        "mean": [-44.54, 23.49, 65.395, 10.69, 25.37, 15.105, 18.75, 10.46, 18.175, 37.995, 15.725, 31.655, 26.025, 32.83, 40.515, 9.02, 24.88, 38.925, 27.055, 19.515, 32.74, 34.225, 35.145, 32.215, 37.6, 29.33, 36.635, 29.92, 16.775, 39.495, 51.015, 26.84, 49.58, 51.92, 43.96, 45.555, 23.605, 51.28, 19.04, 45.845, 48.495, 50.365, 41.42, 34.355, 27.08, 40.95, 46.825, 47.255, 32.725, 39.98, 27.565, 52.735, 37.315, 32.985, 48.185, 37.88, 44.53, 39.085, 19.67, 46.475, 41.4, 27.7, 43.225, 38.885, 47.99, 66.89, 44.36, 41.415, 57.565, 47.82, 39.085, 41.115, 48.85, 40.275, 36.57, 44.04, 43.855, 38.11, 59.26, 41.36, 54.865, 32.705, 61.235, 36.265, 33.42, 57.035, 15.02, 53.925, 61.365, 64.58, 52.435, 47.435, 53.54, 55.6, 69.825, 68.91, 63.61, 52.545, 55.925, 61.66, 65.325, 60.8, 57.255, 67.77, 67.955, 57.255, 64.965, 72.155, 59.91, 68.76, 54.865, 60.76, 73.045, 66.985, 77.35, 59.885, 74.3, 77.76, 68.96, 79.415, 61.1, 65.675, 75.75, 71.13, 72.835, 59.33, 80.77, 63.9, 57.77, 68.935, 76.23, 79.165, 81.835, 75.29, 82.155, 84.545, 82.715, 78.345, 79.93, 81.195, 84.895, 71.835, 83.24, 80.44, 83.575, 83.91, 84.825, 81.775, 85.14, 85.905, 83.945, 84.005, 76.6, 84.86, 80.46, 85.615, 86.775, 82.76, 85.37, 85.63, 88.785, 87.07, 85.855, 87.025, 88.085, 85.78, 86.06, 88.05, 84.7, 87.4, 88.19, 88.595, 85.62, 86.995, 87.315, 88.56, 87.69, 87.795, 89.75, 88.37, 87.165, 87.405, 87.14, 88.205, 88.21],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 686000, 692000, 698000, 702000, 708000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 752000, 758000, 764000, 770000, 774000, 778000, 782000, 788000, 792000, 796000, 800000, 806000, 812000, 816000, 820000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 932000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "breakout": {
        "mean": [2.555, 0.0, 5.56, 6.66, 6.64, 8.28, 6.535, 6.68, 5.19, 4.06, 7.42, 8.245, 8.575, 7.475, 8.39, 7.225, 6.835, 5.985, 6.43, 4.04, 8.645, 10.32, 6.97, 7.105, 8.955, 8.595, 7.225, 9.235, 7.44, 8.325, 5.72, 7.235, 7.245, 6.86, 7.8, 7.6, 8.65, 6.85, 8.665, 8.035, 8.995, 7.47, 8.855, 8.73, 9.08, 7.83, 7.575, 7.98, 7.735, 8.445, 8.28, 7.87, 7.905, 7.965, 7.635],
        "steps": [0, 2000, 26000, 44000, 62000, 102000, 120000, 150000, 160000, 196000, 214000, 232000, 246000, 264000, 282000, 300000, 318000, 336000, 354000, 370000, 388000, 406000, 424000, 442000, 460000, 478000, 496000, 514000, 524000, 542000, 560000, 578000, 596000, 614000, 632000, 654000, 672000, 690000, 708000, 726000, 744000, 762000, 780000, 798000, 816000, 832000, 850000, 868000, 886000, 904000, 932000, 946000, 966000, 984000, 1000000]
      },
      "carnival": {
        "mean": [44.6, 1057.7, 813.4, 777.3, 489.8, 776.6, 476.9, 608.8, 659.3, 653.7, 1009.1, 829.1, 787.6, 1033.75, 525.0, 715.7, 798.5, 984.2, 929.6, 1333.3, 1771.95, 1263.7, 1423.1, 721.9, 789.2, 1772.0, 1571.9, 1644.85, 939.9, 914.5, 753.1, 1133.45, 1301.65, 1520.55, 787.5, 1581.65, 1322.05, 2338.5, 1053.75, 992.8, 1088.6, 1417.0, 2267.9, 2462.85, 1703.7, 1779.9, 1437.6, 2284.45, 819.4, 1174.25, 555.1, 1995.35, 1633.4, 1257.0, 2438.9, 1077.7, 1229.7, 2524.45, 1965.9, 595.9, 2158.95, 2037.7, 1829.4, 1729.15, 2166.65, 2427.1, 2763.8, 1455.1, 2007.15, 2013.6, 2351.15, 2379.9, 1715.3, 1369.9, 2172.7, 1170.85, 2360.45, 1662.2, 2236.45, 1377.9, 3364.2, 1861.1, 2860.75, 1684.95, 1857.45, 1639.6, 3376.0, 1153.85, 3334.35, 3509.85, 3960.2, 1889.9, 2985.1, 2504.55, 3366.75, 2143.55, 1895.15, 3533.4, 3952.45, 3657.25, 3775.6, 3003.5, 2943.5, 3967.05, 3431.15, 3929.75, 2775.15, 3432.05, 4387.5, 2145.95, 3867.2, 2616.8, 2510.25, 4408.4, 2723.1, 2408.25, 2551.8, 3755.55, 2081.3, 1951.0, 3286.0, 2642.35, 2507.65, 3740.55, 3977.05, 2340.05, 3168.15, 1720.75, 3156.0, 1457.0, 2747.15, 4370.0, 4256.6, 4095.35, 2629.8, 3548.15, 2087.35, 3912.75, 2173.9, 2475.4, 4255.05, 4370.7, 3525.0, 2996.55, 2511.6, 3575.75, 2652.6, 3081.0, 2790.0, 2240.05, 3714.65, 3462.95, 3583.15, 3733.2, 3620.05, 2846.45, 3778.0, 3559.1, 3498.8, 3733.4, 2902.45, 3167.15, 4066.8, 3339.05, 3945.15, 3775.95, 3678.35, 3701.95, 3350.4, 3501.25, 3971.4, 4108.25, 3804.65, 2957.5, 3257.65, 4252.4, 4248.15, 4158.0, 4306.45, 3428.5, 4211.3, 3038.25, 4262.3, 4582.35, 3459.1, 3998.55, 4152.6, 4376.3, 4502.75, 2790.35, 4218.65, 4294.95, 4215.95, 4218.35, 3604.8, 3660.0, 4342.6, 3726.45, 3326.25, 3166.65, 3829.55, 3979.15, 3851.85, 4244.7, 4472.65, 4320.85, 4623.7, 3550.75, 4014.4, 4422.75, 4479.35, 4704.4, 4311.25, 4060.6, 4185.45, 3933.6, 4025.35, 4118.75, 4426.7, 3816.85, 3835.65, 3525.2, 3638.65, 4125.1, 4082.5, 3710.4, 4068.0, 4111.7, 4043.0, 4460.95, 4011.35, 3897.45, 3833.35, 4014.05, 3653.95, 4135.65, 3849.05, 3841.2, 4085.55, 3869.7, 3982.6, 3961.75, 3985.65, 3854.75, 3928.8, 3762.05, 4034.35, 4004.3, 3908.35, 3947.95, 3843.95],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 936000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "centipede": {
        "mean": [1894.2, 1709.48, 3015.88, 3017.595, 3368.55, 2188.395, 3105.695, 2358.515, 2403.03, 2299.655, 3393.165, 2948.785, 2791.82, 2757.855, 2953.88, 2482.67, 4057.92, 3058.445, 4069.82, 3139.845, 3022.485, 3048.045, 3388.295, 2850.225, 2750.14, 3253.53, 2666.34, 3148.89, 2900.34, 2564.255, 2382.29, 2866.615, 2637.115, 2522.29, 2766.28, 3014.165, 3460.83, 2731.155, 3381.645, 2713.02, 2975.31, 3269.57, 2978.925, 2944.07, 3005.82, 3294.295, 2696.685, 3441.825, 2674.4, 3631.97, 3283.115, 3107.975, 3336.745, 2637.79, 2498.505, 2344.48, 2600.57, 3163.88, 2836.455, 3070.17, 3073.53, 2832.385, 3599.25, 3824.805, 3322.95, 2713.155, 3047.115, 3272.205, 3255.08, 3615.815, 2912.89, 4220.58, 3153.265, 2761.89, 3082.035, 2837.815, 3358.185, 2964.935, 3190.59, 3280.565, 2637.12, 2515.685, 3340.505, 2590.045, 2842.37, 3767.18, 2672.09, 3750.23, 2758.39, 2591.825, 3244.915, 3214.01, 2939.4, 3209.665, 3089.105, 3460.93, 3047.69, 3250.945, 3253.44, 3002.32, 3326.03, 3784.125, 2637.6, 3073.635, 3198.845, 2575.595, 3355.385, 3044.275, 3129.215, 3149.98, 2803.935, 3941.16, 3010.73, 2832.265, 3078.66, 2914.235, 2843.95, 2673.45, 2876.375, 2950.88, 2843.815, 2829.065, 2600.345, 3435.94, 2514.23, 3004.075, 3349.06, 3270.545, 3212.495, 3117.675, 3079.85, 3778.465, 3207.175, 3545.445, 3471.11, 3101.545, 3091.93, 2798.695, 2695.225, 3755.45, 3128.675, 3007.47, 3799.965, 3533.395, 2792.04, 3667.27, 3261.405, 2802.67, 3404.81, 3466.275, 3527.78, 3086.55, 2896.28, 3356.885, 3675.11, 3305.56, 3230.36, 3331.735, 3478.71, 2950.27, 3471.2, 3002.745, 3407.77, 3727.57, 3111.105, 3588.74, 3386.78, 3073.01, 3469.03, 3289.935, 3286.33, 3220.9, 3239.82, 3127.68, 3353.305, 3116.345, 3694.025, 3347.56, 3732.66, 3857.165, 3447.86, 3299.1, 3403.465, 2903.05, 3252.56, 2881.075, 3307.105, 3384.145, 2895.44, 3541.655, 3262.99, 3502.01, 3540.7, 3132.425, 3272.89, 3651.985, 3635.22, 3072.22, 3431.97, 3524.57, 3425.435, 3352.105, 3565.12, 3679.345, 3694.07, 3419.85, 3272.57, 3397.665, 3633.19, 3438.605, 3473.57, 3438.665, 3964.82, 3338.97, 3538.42, 3713.525, 3695.92, 3721.525, 3700.53, 3557.19, 3487.71, 3157.97, 3212.205, 3494.79, 3163.56, 3599.815, 3097.625, 3726.805, 3603.55, 3485.355, 3694.755, 3642.985, 3451.04, 3520.13, 3616.395, 3323.515, 3561.96, 3547.625, 3731.56, 3577.985, 3489.66, 3371.945, 3413.29, 3545.025, 3421.945, 3413.865, 3668.665, 3560.815, 3462.485, 3457.39],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "chopper_command": {
        "mean": [283.5, 1623.0, 4620.0, 2733.0, 4504.5, 2782.0, 6947.5, 4952.0, 3703.5, 4534.5, 6659.0, 9496.0, 6545.5, 3774.0, 5844.5, 5257.0, 5842.5, 5997.0, 6610.0, 6508.0, 9249.0, 7594.0, 8207.5, 8077.5, 9416.5],
        "steps": [0, 66000, 98000, 128000, 178000, 206000, 246000, 266000, 298000, 340000, 372000, 392000, 426000, 460000, 498000, 532000, 602000, 642000, 678000, 716000, 766000, 820000, 858000, 930000, 968000]
      },
      "crazy_climber": {
        "mean": [0.0, 32576.0, 23693.0, 18463.5, 8656.0, 7911.5, 11574.5, 38785.0, 22002.0, 12118.5, 16981.0, 6246.5, 9494.5, 21008.0, 53075.0, 26073.5, 51399.5, 14428.5, 15100.5, 20233.0, 11405.0, 46329.0, 66584.0, 4075.0, 32359.0, 24875.5, 42184.5, 40198.0, 12203.0, 24102.0, 53481.0, 45097.0, 35204.5, 20614.5, 36756.5, 27017.0, 38507.0, 51305.5, 47106.5, 63984.0, 36281.5, 43425.5, 32678.0, 58982.0, 10358.5, 85115.0, 79789.5, 64704.0, 3717.0, 85422.5, 13943.0, 56401.5, 59761.5, 51220.5, 56343.5, 54480.5, 80419.0, 52292.5, 60826.0, 64173.5, 67645.0, 64810.5, 72454.0, 54058.5, 75407.0, 72384.5, 71100.5, 72917.5, 78016.0, 70912.0, 72301.0],
        "steps": [0, 10000, 28000, 42000, 56000, 70000, 84000, 98000, 112000, 126000, 138000, 150000, 166000, 178000, 194000, 208000, 222000, 238000, 254000, 270000, 284000, 300000, 316000, 332000, 344000, 358000, 372000, 386000, 400000, 414000, 426000, 438000, 454000, 466000, 480000, 494000, 508000, 520000, 534000, 548000, 560000, 574000, 586000, 600000, 612000, 626000, 638000, 652000, 668000, 686000, 702000, 718000, 732000, 746000, 762000, 778000, 792000, 808000, 822000, 836000, 850000, 866000, 880000, 894000, 910000, 928000, 938000, 950000, 962000, 978000, 992000]
      },
      "demon_attack": {
        "mean": [84.7, 2198.575, 5286.675, 1025.125, 8492.175, 7949.875, 7922.45, 8798.7, 7449.95, 7435.025, 3695.825, 8630.675, 5348.525, 8095.125, 8352.575, 11009.55, 16231.875, 13426.325, 8135.9, 18039.7, 14704.925, 13429.05, 22071.7, 20520.45, 36821.5, 31679.5, 33146.25],
        "steps": [0, 54000, 90000, 136000, 192000, 230000, 260000, 302000, 340000, 370000, 400000, 446000, 476000, 512000, 546000, 580000, 616000, 658000, 688000, 720000, 758000, 792000, 822000, 856000, 890000, 934000, 972000]
      },
      "double_dunk": {
        "mean": [-0.07, -19.57, -17.56, -18.7, -15.71, -21.14, -2.78, -17.49, -12.63],
        "steps": [0, 54000, 84000, 112000, 142000, 240000, 278000, 344000, 382000]
      },
      "enduro": {
        "mean": [0.97, 6.225, 184.41, 110.19, 182.43, 305.615, 159.85, 177.425, 156.655, 195.4, 149.83, 159.485, 255.86, 146.145, 237.705, 379.64, 226.96, 159.27, 163.55, 365.21, 178.105, 341.325, 352.515, 346.12, 285.345, 279.355, 646.59, 597.04, 449.01, 757.68, 537.655, 822.705, 660.01, 889.97, 1256.575, 881.765, 1054.85, 1446.73, 1508.355, 1165.13, 1403.725, 1622.605, 1546.305, 1560.045],
        "steps": [0, 10000, 22000, 34000, 48000, 64000, 82000, 98000, 114000, 130000, 146000, 164000, 180000, 200000, 214000, 234000, 258000, 276000, 292000, 310000, 330000, 348000, 370000, 388000, 406000, 430000, 450000, 474000, 502000, 522000, 550000, 572000, 600000, 628000, 656000, 692000, 722000, 754000, 794000, 834000, 870000, 940000, 980000, 1000000]
      },
      "fishing_derby": {
        "mean": [-99.0, -92.37, -49.26, -23.22, 18.29, 15.21, 2.57, -24.57, -11.71, -12.0, -1.8, 0.54, -4.135, 3.03, -8.28, -54.44, -6.25, 5.06, -0.02, -0.77, -7.28, -8.65, -1.77, -6.1, 0.03, -8.78, -7.77, -13.98, -7.88, -11.87, -3.46, 7.285, -0.85, -8.265, -8.32, -5.22, -7.05, -3.97, -2.68, -9.555, -1.51, -1.36, -6.1, 8.035, -10.115, -1.38, -1.88, 1.72, -5.71, -0.985, -8.52, -9.12, 2.88, 0.62, -9.51, 4.21, 2.25, -2.54, -1.9, -3.06, -0.685, 3.435, -1.12, 8.96, 5.0, -2.77, -2.715, -0.085, -1.95, 9.825, 3.685, 14.685, 6.58, 5.35, 5.09, 9.105, 10.81, 12.715, 8.16, 16.18, 6.35, 20.24, 15.31, 4.1, 14.7, 9.62, 13.625, -0.43, 1.84, 4.985, 4.01, 16.85, 6.385, 22.895, 17.15, 9.655, 12.4, 8.315, 9.65, 13.95, 1.18, 19.915, 14.4, 18.64, 21.075, 13.265, 4.915, 16.81, 19.685, 9.095, 22.53, 21.885, 18.885, 11.55, 22.815, 18.71, 21.03, 12.55, 23.975, 10.18, 11.495, 15.11, 19.04, 10.625, 19.37, 14.935, 15.14, 19.4, 18.19, 20.855, 19.94, 16.225, 14.855, 12.35, 8.175, 13.015, 11.955, 13.11, 17.59, 12.84, 14.03, 14.345, 13.59, 14.16, 14.845, 16.41],
        "steps": [0, 6000, 14000, 22000, 30000, 36000, 42000, 48000, 56000, 64000, 72000, 80000, 88000, 96000, 104000, 112000, 120000, 128000, 136000, 144000, 152000, 160000, 168000, 176000, 184000, 192000, 200000, 208000, 216000, 224000, 232000, 240000, 246000, 254000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 340000, 348000, 356000, 364000, 372000, 380000, 388000, 396000, 404000, 412000, 420000, 428000, 436000, 444000, 452000, 460000, 468000, 476000, 482000, 490000, 496000, 504000, 512000, 520000, 528000, 536000, 542000, 548000, 554000, 560000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 612000, 618000, 624000, 630000, 636000, 642000, 648000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 936000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000]
      },
      "freeway": {
        "mean": [0.0, 6.6, 6.945, 5.265, 0.0, 1.57, 6.715, 4.675, 0.67, 0.03, 1.37, 0.005, 0.59, 0.025, 3.075, 1.375, 0.095, 5.46, 0.93, 4.65, 0.0, 6.75, 0.43, 0.0, 0.44, 3.135, 3.595, 1.785, 2.25, 4.295, 3.91, 4.28, 1.025, 3.755, 4.935, 0.505, 0.005, 5.91, 7.455, 3.315, 2.97, 0.655, 0.825, 1.355, 1.08, 0.825, 0.005, 0.0, 2.505, 0.42, 0.0, 2.15, 1.295, 5.4, 0.855, 2.085, 0.53, 1.585, 0.08, 3.78, 2.785, 1.865, 2.86, 5.74, 7.45, 3.695, 1.295, 1.5, 7.895, 2.62, 1.875, 1.025, 1.615, 0.015, 0.0, 3.275, 0.145, 5.135, 2.105, 5.105, 2.265, 2.5, 4.665, 1.95, 5.365, 7.945, 0.0, 0.06, 3.175, 3.21, 8.03, 8.0, 8.195, 0.155, 8.725, 7.19, 5.775, 4.22, 6.675, 0.0, 4.785, 6.325, 7.405, 5.39, 5.3, 5.915, 7.63, 6.165, 4.535, 8.98, 8.22, 8.165, 8.0, 7.57, 7.945, 8.255, 7.94, 7.585, 7.995, 7.575, 7.7, 7.935, 7.895, 7.745, 7.765, 7.83],
        "steps": [0, 6000, 14000, 22000, 30000, 38000, 46000, 54000, 62000, 70000, 78000, 86000, 94000, 102000, 110000, 118000, 126000, 134000, 142000, 150000, 158000, 166000, 174000, 182000, 190000, 198000, 206000, 214000, 222000, 230000, 238000, 246000, 254000, 262000, 270000, 278000, 286000, 294000, 302000, 310000, 318000, 326000, 334000, 342000, 350000, 358000, 366000, 374000, 382000, 390000, 398000, 406000, 414000, 422000, 430000, 438000, 446000, 454000, 462000, 470000, 478000, 486000, 494000, 502000, 510000, 518000, 526000, 534000, 542000, 550000, 558000, 566000, 574000, 582000, 590000, 598000, 606000, 614000, 622000, 630000, 638000, 646000, 654000, 662000, 670000, 678000, 686000, 694000, 702000, 710000, 718000, 726000, 734000, 742000, 750000, 758000, 766000, 774000, 782000, 790000, 798000, 806000, 814000, 822000, 830000, 838000, 846000, 854000, 862000, 870000, 878000, 886000, 894000, 902000, 910000, 918000, 936000, 940000, 948000, 956000, 964000, 972000, 980000, 988000, 996000, 1000000]
      },
      "frostbite": {
        "mean": [0.0, 73.15, 467.7, 2319.9, 2142.35, 2840.1, 2883.1, 2337.3, 3136.1, 3027.25, 2819.85, 3186.8, 3143.3, 3065.05, 3100.35, 3299.55, 3438.95, 3113.7, 3254.8, 3406.4, 3320.45, 3357.05, 3424.5, 3363.95, 3290.25, 3556.25, 3192.8, 3392.5, 3481.45, 3286.35, 2983.55, 3082.5, 3362.2, 3486.0, 3153.95, 3580.25, 3565.2, 3200.2, 3661.65, 3703.15, 3517.65, 3722.35, 3622.0, 3830.4, 3351.15, 3643.9, 4302.7, 3870.55, 4079.5, 4007.65, 3901.9, 3557.4, 4032.3, 3830.9, 3954.9, 3868.3, 4183.8, 3851.15, 4245.95, 3989.6, 4187.4, 4089.9, 3956.5, 4325.6, 4321.9, 4486.45, 4281.9, 4129.9, 4629.9, 4149.6, 4166.75, 4248.05, 4535.85, 4333.65, 4313.6, 4184.6, 4316.45],
        "steps": [0, 2000, 30000, 50000, 62000, 82000, 94000, 114000, 124000, 128000, 140000, 152000, 162000, 174000, 202000, 212000, 224000, 236000, 254000, 274000, 286000, 306000, 318000, 328000, 340000, 360000, 390000, 410000, 414000, 434000, 442000, 462000, 474000, 486000, 498000, 510000, 520000, 532000, 544000, 556000, 576000, 588000, 600000, 618000, 628000, 636000, 646000, 656000, 666000, 678000, 688000, 700000, 712000, 720000, 732000, 744000, 756000, 768000, 778000, 790000, 800000, 812000, 824000, 834000, 846000, 858000, 870000, 882000, 892000, 904000, 916000, 928000, 940000, 964000, 972000, 984000, 996000]
      },
      "gopher": {
        "mean": [0.0, 390.1, 1037.1, 1628.7, 861.8, 1770.2, 1255.9, 1320.2, 2050.2, 1148.2, 1208.7, 1432.6, 553.9, 847.7, 1378.2, 1780.2, 875.1, 1386.1, 866.8, 858.6, 1726.7, 864.8, 1490.2, 1845.4, 1681.1, 1229.0, 1022.1, 1803.3, 1860.2, 1620.2, 1634.5, 1245.5, 1294.0, 1673.9, 1572.3, 2037.6, 1880.4, 2200.4, 1619.3, 1776.3, 2093.4, 2255.0, 2046.6, 1907.3, 2288.5, 1907.4, 2411.8, 2052.0, 2456.8, 2570.6, 2977.2, 2419.5, 2202.4, 2977.6, 2803.8, 2576.2, 2638.4, 2249.1, 2782.6, 3011.3, 3119.1, 2534.1, 2996.6, 2962.6, 3340.2, 2922.6, 2733.8, 3628.1, 3147.4, 2990.9, 3347.2, 3032.0, 3244.4, 3555.8, 3528.4, 3367.6, 3317.3, 3324.1, 3631.6, 3421.0, 3639.7, 3718.1, 3643.1, 3784.6, 3582.2, 3802.8],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 40000, 46000, 52000, 58000, 64000, 84000, 102000, 108000, 114000, 134000, 140000, 152000, 158000, 174000, 182000, 192000, 214000, 226000, 246000, 268000, 286000, 306000, 312000, 334000, 356000, 376000, 390000, 396000, 414000, 422000, 428000, 440000, 452000, 472000, 492000, 508000, 518000, 536000, 556000, 566000, 586000, 592000, 598000, 618000, 624000, 632000, 644000, 656000, 668000, 680000, 698000, 710000, 730000, 742000, 754000, 766000, 772000, 780000, 798000, 806000, 814000, 828000, 836000, 848000, 860000, 868000, 874000, 882000, 890000, 906000, 914000, 932000, 936000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "gravitar": {
        "mean": [0.0, 0.0, 50.25, 2.0, 22.5, 10.5, 0.0, 13.5, 0.0, 32.0, 74.25, 7.75, 30.5, 0.0, 5.5, 207.25, 2.0, 5.0, 125.25, 68.75, 109.75, 94.0, 72.0, 60.0, 378.75, 319.75, 376.75, 244.0, 173.25, 185.75, 101.25, 0.0, 394.25, 480.25, 234.75, 539.75, 278.5, 250.0, 239.5, 316.75, 189.5, 412.25, 340.25, 410.25, 411.25, 206.25, 432.25, 359.75, 530.25, 296.25, 182.25, 28.75, 315.25, 441.0, 544.0, 534.5, 197.25, 223.75, 338.25, 429.25, 493.0, 235.75, 304.5, 277.5, 40.0, 237.0, 188.75, 345.25, 438.75, 260.5, 361.75, 520.5, 367.0, 315.0, 475.0, 271.0, 125.5, 412.0, 85.0, 524.75, 407.75, 196.0, 111.25, 427.25, 185.5, 216.75, 494.25, 313.0, 488.5, 96.75, 284.25, 340.5, 255.5, 441.5, 483.25, 258.75, 532.5, 167.5, 90.25, 537.25, 310.5, 455.0, 369.5, 447.25, 399.75, 335.5, 386.25, 366.75, 394.5, 261.5, 567.75, 217.5, 371.5, 484.5, 320.25, 110.25, 232.25, 445.25, 430.75, 561.75, 285.5, 545.0, 351.5, 261.25, 159.75, 411.5, 487.0, 415.75, 357.0, 485.75, 577.0, 517.0, 553.0, 303.0, 208.25, 288.5, 407.0, 443.5, 585.25, 189.75, 384.75, 433.0, 413.25, 336.0, 532.25, 602.0, 625.5, 427.25, 405.0, 396.0, 674.25, 415.25, 430.75, 600.5, 442.25, 123.0, 601.75, 297.5, 525.5, 437.75, 651.5, 339.0, 562.5, 600.0, 503.25, 516.25, 185.75, 395.75, 476.25, 448.5, 461.5, 527.0, 585.0, 419.25, 589.0, 582.25, 584.0, 517.25, 462.75, 585.5, 580.5, 528.75, 486.25, 549.25, 539.25, 322.25, 582.0, 549.25, 533.0, 548.25, 529.75, 559.25, 644.0, 368.0, 644.5, 529.0, 477.25, 617.0, 591.5, 601.25, 522.25, 542.25, 547.0, 551.25, 623.75, 612.5, 630.5, 584.0, 649.0, 651.5, 591.25, 612.75, 666.0, 664.75, 626.25, 648.0, 651.25, 649.0, 597.5, 585.5, 543.0, 632.25, 608.5, 659.0, 669.75, 573.75, 660.0, 612.0, 703.0, 697.25, 613.0, 631.0, 641.75, 637.5, 606.0, 643.0, 623.5, 645.75, 644.5, 640.5, 640.25, 612.0, 636.25, 578.5, 659.25, 618.5, 604.75, 616.0, 646.25, 614.5, 621.75],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 940000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "hero": {
        "mean": [0.0, 3013.975, 2255.85, 4679.925, 5850.725, 6218.625, 5499.65, 8127.325, 8292.725, 6386.8, 10305.225, 11357.875, 11321.45, 10537.35, 10572.8, 10595.225, 10351.4, 11180.9, 10620.35, 11352.4, 10181.725, 11432.475, 10239.775, 5205.075, 11989.825, 12894.375, 12678.3, 11158.05, 10175.4, 15378.925, 11659.925, 11545.175, 10341.75, 11545.375, 11657.325, 14346.425, 12832.925, 14491.35, 11972.825, 11984.15, 12669.425, 11171.5, 14095.9, 13075.4, 13508.6, 12037.975, 11775.675, 15689.25, 13998.725, 13624.1, 12829.775, 13958.4, 12285.475, 13236.5, 15371.45, 15325.2, 15214.55, 14206.525, 15558.05, 13538.975, 15572.35, 16745.15, 16467.05, 16374.725, 14580.7, 14961.425, 15060.35, 15897.325, 17247.675, 15557.25, 13998.025, 18589.075, 17341.025, 16303.15, 14377.125, 15573.6, 18815.25, 19667.2, 17819.1, 19731.775, 18981.925, 16369.15, 16552.075, 19797.5, 18768.15, 19509.725, 19216.125, 20105.275, 20047.875, 20302.325, 18086.55, 18900.175, 19525.725, 19480.5, 19873.8, 19453.675, 19742.3, 19684.475, 19826.875, 19959.425, 19773.225, 19931.75, 19984.1],
        "steps": [0, 10000, 36000, 48000, 60000, 64000, 72000, 84000, 102000, 128000, 144000, 154000, 158000, 164000, 172000, 178000, 188000, 198000, 210000, 214000, 220000, 226000, 234000, 246000, 254000, 258000, 264000, 274000, 280000, 286000, 296000, 302000, 310000, 316000, 322000, 332000, 338000, 344000, 354000, 360000, 368000, 374000, 378000, 384000, 392000, 402000, 408000, 414000, 418000, 424000, 430000, 442000, 448000, 460000, 466000, 472000, 484000, 490000, 502000, 508000, 532000, 546000, 556000, 562000, 582000, 594000, 604000, 612000, 624000, 630000, 640000, 652000, 664000, 674000, 686000, 696000, 702000, 722000, 734000, 744000, 754000, 760000, 768000, 780000, 792000, 804000, 816000, 826000, 832000, 842000, 854000, 866000, 872000, 884000, 896000, 908000, 932000, 938000, 950000, 960000, 970000, 980000, 992000]
      },
      "ice_hockey": {
        "mean": [-20.62, -14.87, -15.675, -12.33, -15.06, -15.66, -15.73, -15.43, -15.615, -15.17, -15.975, -20.225, -11.705, -15.96, -11.065, -14.28, -12.32, -15.38, -12.265, -16.465, -5.515, -14.26, -10.735, -16.935, -11.085, -11.65, -10.325, -14.91, -13.89, -12.57, -10.895, -11.425, -11.205, -5.955, -12.245, -11.565, -11.39, -14.675, -10.3, -11.585, -11.57, -10.51, -12.185, -12.445, -8.33, -9.69, -12.12, -13.56, -9.36, -7.195, -10.6, -11.935, -12.065, -11.055, -6.69, -10.3, -11.39, -9.925, -10.2, -16.075, -9.455, -10.525, -11.24, -6.56, -9.46, -7.425, -11.64, -9.19, -8.6, -6.615, -10.055, -8.72, -9.055, -8.555, -10.755, -8.365, -8.945, -8.7, -9.825, -9.615, -9.125, -9.21, -9.05],
        "steps": [0, 10000, 22000, 34000, 46000, 58000, 70000, 82000, 94000, 106000, 118000, 130000, 142000, 154000, 166000, 178000, 190000, 202000, 214000, 226000, 238000, 250000, 262000, 274000, 286000, 298000, 310000, 322000, 334000, 346000, 358000, 370000, 382000, 394000, 406000, 418000, 430000, 442000, 454000, 466000, 478000, 490000, 502000, 514000, 526000, 538000, 550000, 562000, 574000, 586000, 598000, 610000, 622000, 634000, 646000, 658000, 670000, 682000, 694000, 706000, 718000, 730000, 742000, 754000, 766000, 778000, 790000, 802000, 814000, 826000, 838000, 850000, 862000, 874000, 886000, 898000, 910000, 932000, 940000, 952000, 964000, 976000, 988000]
      },
      "jamesbond": {
        "mean": [0.0, 19.5, 69.75, 46.5, 84.5, 196.0, 235.25, 218.75, 293.75, 250.0, 233.75, 427.0, 237.75, 177.0, 151.25, 214.75, 284.25, 219.75, 372.5, 293.75, 277.75, 206.75, 377.25, 322.25, 339.0, 359.0, 267.75, 284.0, 372.5, 389.0, 171.0, 138.0, 308.75, 270.0, 291.0, 292.75, 252.0, 232.0, 187.0, 291.25, 167.5, 283.25, 293.25, 305.75, 339.75, 224.0, 279.25, 229.25, 192.25, 167.25, 282.75, 349.5, 355.75, 196.75, 197.25, 337.75, 239.0, 204.5, 271.75, 368.75, 322.0, 297.0, 227.5, 223.0, 304.25, 257.75, 233.5, 113.25, 147.75, 260.25, 380.25, 184.75, 166.0, 262.75, 320.75, 288.75, 196.5, 339.5, 207.25, 291.25, 263.0, 258.25, 308.25, 190.0, 147.0, 289.5, 254.0, 227.75, 150.5, 145.75, 184.0, 290.0, 398.0, 195.75, 216.0, 321.75, 260.5, 190.0, 132.5, 139.25, 131.5, 227.5, 289.0, 146.25, 205.25, 114.5, 184.25, 211.0, 234.0, 252.25, 209.0, 224.0, 425.75, 293.0, 251.5, 137.0, 149.75, 145.5, 187.0, 244.0, 209.5, 213.5, 193.0, 159.25, 218.5, 149.0, 199.5, 228.75, 173.5, 292.5, 253.25, 329.75, 332.5, 357.75, 421.25, 274.0, 198.25, 209.75, 266.0, 259.5, 219.0, 409.0, 131.75, 226.75, 245.0, 256.25, 214.5, 188.5, 300.0, 213.25, 283.5, 260.5, 286.75, 242.75, 206.75, 234.75, 180.5, 150.25, 122.0, 246.25, 227.75, 246.25, 136.5, 287.25, 206.0, 207.0, 249.75, 235.5, 199.75, 207.0, 229.0, 235.25, 204.25, 208.75, 188.0, 220.25, 244.25, 210.75, 239.5, 209.75, 213.25, 213.75, 215.25],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 48000, 52000, 56000, 60000, 64000, 70000, 76000, 82000, 86000, 92000, 96000, 102000, 106000, 110000, 114000, 118000, 122000, 128000, 134000, 138000, 142000, 148000, 154000, 160000, 166000, 172000, 176000, 180000, 186000, 190000, 194000, 200000, 204000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 252000, 258000, 262000, 268000, 272000, 278000, 282000, 288000, 294000, 300000, 304000, 308000, 314000, 318000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 372000, 378000, 384000, 390000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "kangaroo": {
        "mean": [0.0, 0.0, 31.0, 1856.0, 509.0, 3208.0, 984.0, 776.0, 1240.0, 1731.0, 1252.0, 2493.0, 1183.5, 1247.5, 1128.0, 1058.0, 1789.0, 869.0, 2566.0, 949.0, 714.0, 700.5, 1039.0, 1165.0, 143.0, 419.0, 849.5, 1058.0, 777.0, 695.0, 1519.0, 707.5, 757.5, 62.0, 227.0, 816.0, 720.0, 920.0, 816.5, 1066.0, 1121.0, 1004.0, 2257.0, 799.5, 1815.5, 516.0, 305.0, 1479.5, 949.0, 844.0, 1372.0, 813.0, 212.0, 468.0, 1392.5, 307.0, 299.0, 1350.5, 1230.0, 1795.5, 1077.0, 1061.0, 1349.5, 1241.5, 1203.0, 1208.5, 485.5, 1237.5, 1514.5, 910.5, 882.0, 1360.5, 1060.0, 1453.5, 1426.0, 1673.5, 1180.5, 564.0, 1984.5, 1668.5, 1280.0, 1170.0, 1129.0, 1013.0, 2089.5, 805.5, 910.0, 2114.0, 1529.0, 1111.0, 1068.0, 656.0, 1733.5, 670.5, 852.0, 1660.5, 1791.5, 1446.5, 1024.0, 1196.5, 1724.5, 1406.5, 632.0, 1554.0, 2091.0, 1108.0, 1041.0, 1479.5, 1768.5, 1120.5, 1200.0, 1130.5, 242.0, 989.0, 977.0, 1587.0, 1372.0, 2899.5, 807.0, 755.0, 1334.5, 1260.0, 1410.5, 1023.5, 1896.5, 1356.0, 1909.5, 1918.5, 1312.5, 1822.5, 2358.5, 1226.0, 1983.0, 1698.0, 1605.0, 1556.5, 751.0, 850.0, 981.0, 922.0, 1066.0, 1405.5, 1444.0, 1475.5, 2216.0, 2606.0, 347.0, 1746.0, 1090.5, 1878.0, 973.0, 1373.0, 1453.5, 2137.5, 1734.0, 1930.5, 2242.0, 2465.5, 2300.5, 2770.0, 2409.0, 2517.5, 2123.5, 1913.5, 1943.5, 1812.5, 2275.5, 1701.0, 1610.5, 2679.5, 2197.5, 2329.0, 2239.5, 2512.5, 1923.5, 1561.0, 2011.0, 1686.0, 2983.5, 2394.5, 1515.0, 1663.0, 1452.0, 3460.5, 3504.0, 2280.0, 2244.0, 3194.5, 1974.0, 2121.5, 2874.5, 1699.5, 2425.0, 3618.5, 2815.5, 4260.5, 3318.5, 2355.5, 3629.0, 2847.0, 3271.5, 3205.0, 2108.5, 2920.0, 3414.5, 2441.0, 2982.0, 3756.5, 3261.5, 3559.5, 3326.0, 3551.0, 3487.0, 3183.5, 3192.0, 3128.0, 3280.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 104000, 108000, 112000, 116000, 120000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 176000, 180000, 184000, 188000, 192000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 432000, 436000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 472000, 476000, 480000, 484000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 520000, 526000, 530000, 534000, 538000, 544000, 550000, 554000, 558000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 610000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 654000, 658000, 664000, 670000, 674000, 680000, 686000, 692000, 698000, 704000, 708000, 714000, 718000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 762000, 766000, 772000, 778000, 784000, 790000, 794000, 798000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 932000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 996000]
      },
      "krull": {
        "mean": [0.0, 5344.625, 4938.66, 5262.4, 5603.46, 4419.495, 4974.27, 6799.175, 4322.135, 5944.98, 5549.535, 4742.895, 5071.77, 5597.84, 5078.165, 4776.93, 4324.98, 4464.44, 5690.175, 4958.73, 7767.135, 4885.71, 4717.41, 4956.515, 5534.79, 4742.99, 4904.18, 5413.745, 5001.415, 5653.915, 5029.62, 5006.495, 5143.5, 5511.27, 5168.52, 4374.085, 5068.75, 5036.16, 6747.27, 4709.685, 6084.445, 5112.615, 5507.23, 4970.64, 5466.565, 7968.405, 5319.69, 4976.1, 5291.0, 6345.42, 5583.715, 5463.72, 5165.775, 5699.37, 6339.57, 5846.055, 5438.88, 5760.93, 5739.975, 5976.77, 5715.33, 5687.565, 5483.985, 5808.675, 5454.255, 5440.8, 5743.455, 5709.765, 6014.36, 5669.195, 5522.61, 6030.545, 5719.755, 5885.905, 6114.975, 5840.37, 5871.815, 6206.31, 6240.97, 5714.61, 6251.18, 5917.365, 5618.525, 6060.255, 6114.65, 5520.865, 5775.465, 6104.46, 5865.625, 6286.23, 6243.015, 6087.225, 6074.955, 6063.945, 6214.35, 6216.9, 6690.94, 6234.645, 6062.295, 6445.38, 6121.545, 6173.67, 6244.305, 6460.005, 6150.74, 6351.74, 6517.92, 6192.045, 6698.625, 6152.47, 6402.705, 6269.805, 6517.92, 6527.745, 6371.01, 6887.26, 6568.305, 6589.005, 6601.22, 6451.485, 6563.85, 6750.375, 6583.62, 6792.75, 6675.0, 6741.42, 6729.96, 6719.955, 6447.975, 6537.63, 6617.55, 6820.245, 6754.26, 6806.595, 6636.21, 6767.685, 6650.91, 6688.335, 6673.545, 6776.55, 6767.655, 6728.385, 6733.47, 6736.17, 6831.32, 6731.745, 6746.28, 6643.425, 6700.37, 6833.07, 6862.47, 6723.705],
        "steps": [0, 52000, 58000, 64000, 74000, 84000, 90000, 96000, 104000, 110000, 120000, 126000, 132000, 138000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 194000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 330000, 336000, 342000, 350000, 356000, 362000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 508000, 514000, 524000, 530000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000, 1000000]
      },
      "kung_fu_master": {
        "mean": [0.0, 3692.0, 3899.5, 1008.5, 3703.0, 2162.5, 1499.0, 4373.0, 8634.5, 7621.5, 13182.0, 12908.5, 10096.5, 10877.5, 10479.0, 12272.0, 7551.0, 5166.0, 2287.0, 9383.5, 8941.0, 11147.5, 154.5, 3852.0, 5324.5, 1412.5, 5789.5, 3664.5, 4462.0, 12408.5, 3945.0, 4973.0, 7931.0, 2233.5, 4088.0, 9422.5, 2654.0, 3554.5, 1852.5, 1273.5, 1668.0, 7394.5, 13213.5, 4997.0, 4725.0, 1097.0, 1358.5, 2136.5, 4689.0, 6543.5, 5941.5, 8221.5, 1095.0, 6592.5, 3405.5, 11137.5, 5532.0, 1165.5, 6013.5, 5464.5, 3370.5, 7566.0, 4414.5, 5425.5, 9705.5, 5673.5, 11379.5, 1520.0, 9139.0, 8593.0, 7036.5, 4236.0, 2467.0, 2729.5, 874.0, 8849.5, 2793.0, 21.5, 8490.0, 9702.0, 4513.5, 12077.0, 3508.0, 6192.0, 4043.5, 7894.0, 6972.0, 1598.5, 7349.0, 6867.5, 5894.5, 7527.0, 8017.5, 9326.5, 2504.0, 12477.0, 6119.0, 11332.0, 4468.5, 12256.5, 12569.5, 6845.5, 13568.5, 7409.5, 5535.5, 9828.5, 12330.5, 5823.0, 9742.0, 2260.0, 12298.5, 9685.5, 9998.0, 11483.0, 10168.0, 11171.5, 11463.5, 8488.0, 10138.0, 16526.0, 10591.5, 11954.5, 13594.0, 9902.5, 7834.0, 8193.0, 10600.0, 10003.5, 13797.5, 14772.0, 7534.0, 10934.5, 13148.5, 11099.0, 13291.5, 13380.5, 12361.0, 12135.0, 16067.0, 13475.5, 12715.5, 11531.5, 12313.0, 14649.5, 9822.5, 14947.0, 10855.5, 14093.5, 14783.0, 13764.5, 14809.0, 13581.5, 14591.5, 14054.5, 13542.5, 14551.0, 13763.0, 15265.0, 14309.0],
        "steps": [0, 2000, 6000, 10000, 16000, 22000, 28000, 34000, 40000, 48000, 54000, 62000, 70000, 76000, 82000, 90000, 96000, 102000, 108000, 114000, 120000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 378000, 384000, 390000, 396000, 402000, 410000, 416000, 422000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 590000, 596000, 604000, 610000, 616000, 624000, 630000, 636000, 642000, 648000, 654000, 660000, 666000, 672000, 678000, 686000, 692000, 698000, 704000, 712000, 718000, 724000, 730000, 736000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 800000, 808000, 814000, 820000, 828000, 834000, 842000, 850000, 856000, 862000, 870000, 876000, 884000, 890000, 896000, 904000, 910000, 918000, 924000, 932000, 940000, 946000, 954000, 960000, 968000, 976000, 984000, 992000, 998000, 1000000]
      },
      "ms_pacman": {
        "mean": [70.0, 403.5, 636.7, 484.4, 310.3, 429.5, 383.25, 634.15, 658.85, 940.75, 1020.55, 1256.9, 1153.45, 1009.6, 868.95, 1412.55, 1247.15, 1056.75, 1308.25, 1465.2, 1396.45, 1452.5, 1401.5, 1405.65, 1135.7, 1176.2, 889.6, 1361.65, 1345.45, 1295.6, 881.55, 1262.2, 1319.25, 1358.8, 1603.15, 1572.55, 1805.75, 1809.25, 1449.15, 1524.65, 1446.9, 1457.45, 1449.35, 1227.1, 1642.15, 1664.9, 1593.2, 1271.2, 1651.1, 1669.75, 1470.45, 1661.6, 2022.95, 1860.2, 1883.3, 2197.5, 2018.35, 1968.8, 2030.85, 2039.3, 1786.85, 1965.95, 1620.2, 1858.35, 1593.3, 2055.85, 1634.85, 1591.65, 1863.8, 1961.05, 1739.55, 1903.05, 1320.95, 1765.35, 2065.95, 2152.9, 1970.25, 2061.15, 1771.45, 2131.6, 2016.7, 2052.85, 2084.4, 1952.65, 1713.4, 2063.8, 2142.4, 2051.25, 2152.85, 2086.8, 2038.1, 2073.95, 1874.45, 2194.9, 2015.6, 2330.2, 1908.2, 2063.85, 2263.1, 1993.1, 2250.05, 2056.35, 2044.6, 2151.55, 2156.4, 2087.4, 2247.9, 1950.2, 2201.4, 2310.65, 2135.0, 2202.5, 2280.35, 2105.25, 2346.25, 2123.7, 2233.4, 2156.9, 1781.1, 2249.95, 2333.05, 2604.2, 2316.5, 2328.05, 2166.65, 2653.65, 2453.65, 2278.65, 2298.0, 2500.85, 2478.6, 2582.55, 2078.75, 2305.1, 2249.95, 2244.55, 2352.2, 2245.8, 2551.15, 2394.95, 2598.0, 2126.9, 2850.4, 2625.55, 2297.75, 2342.2, 2562.35, 2180.15, 2372.2, 3013.85, 2355.6, 2716.35, 2809.9, 2855.7, 2369.35, 2648.75, 2742.55, 3075.85, 3188.95, 2679.6, 2960.0, 2594.9, 2966.7, 3102.75, 2988.35, 3281.2, 2797.35, 2652.1, 2918.3, 3161.6, 3080.6, 2868.5, 2703.6, 3258.95, 2845.35, 3395.5, 3575.05, 3255.6, 3175.95, 3123.5, 3543.6, 3456.15, 4158.75, 3197.15, 3480.35, 4008.6, 3583.3, 3587.9, 3767.25, 3973.5, 3961.4, 3786.75, 3911.85, 3890.5, 4100.4, 3772.2, 3942.3, 3871.6, 4147.9, 4056.755, 4145.25, 4332.2, 4052.55, 4020.05, 4044.8, 4185.4, 3899.8, 4095.25, 3899.6, 4233.2, 4002.9, 4018.5, 3940.3, 4194.9, 4065.65, 3816.6, 3873.15, 4025.7, 3659.25, 3982.5, 4097.4, 3818.75, 4016.705, 3731.9],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 664000, 668000, 672000, 678000, 684000, 690000, 696000, 700000, 706000, 710000, 716000, 722000, 728000, 732000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "name_this_game": {
        "mean": [1584.95, 5063.55, 5893.8, 7022.2, 6563.55, 7494.05, 7659.35, 8455.35, 9529.4, 9305.35, 8471.3, 9589.65, 9547.35, 8624.65, 10017.0, 10125.85, 10601.35, 11063.4, 11272.1, 10949.25, 11950.55, 11816.95, 12554.85, 11672.85, 13173.15, 13781.55, 12572.35, 13365.95, 13214.85, 13430.5, 13268.65, 13236.3, 13304.75, 13290.2, 13412.0],
        "steps": [2000, 30000, 60000, 90000, 120000, 150000, 174000, 204000, 236000, 268000, 302000, 322000, 348000, 380000, 412000, 440000, 474000, 504000, 540000, 554000, 586000, 622000, 658000, 694000, 730000, 752000, 784000, 818000, 852000, 886000, 918000, 950000, 974000, 998000, 1000000]
      },
      "phoenix": {
        "mean": [10.9, 822.05, 820.0, 2572.2, 4582.75, 3118.15, 3867.15, 4879.7, 4681.35, 4785.65, 4565.9, 4831.3, 5084.25, 4840.1, 5309.1, 4735.9, 6348.05, 5656.9, 4587.3, 7190.55, 7526.5, 5118.8, 4828.5, 8265.85, 6204.45, 6659.2, 7828.05, 7552.6, 5478.85, 13884.5, 7268.5, 6734.15, 7422.4, 10929.25, 9382.1, 12118.1, 13402.65, 6245.6, 7450.1, 13707.2, 16799.3, 18405.1, 15961.4, 16126.1, 18909.1, 11950.3, 14272.25, 19947.7, 19579.55, 17664.05, 17334.15, 13344.9, 15641.15, 14806.25, 16614.3],
        "steps": [0, 2000, 22000, 42000, 62000, 76000, 96000, 118000, 136000, 156000, 174000, 196000, 236000, 254000, 292000, 306000, 326000, 340000, 360000, 374000, 394000, 434000, 456000, 470000, 490000, 506000, 524000, 560000, 582000, 602000, 618000, 636000, 654000, 674000, 682000, 698000, 724000, 742000, 748000, 758000, 768000, 788000, 800000, 818000, 838000, 858000, 868000, 880000, 898000, 912000, 928000, 940000, 952000, 980000, 990000]
      },
      "pong": {
        "mean": [-21.0, -21.0, -20.995, -20.93, -20.865, -17.665, -19.27, -19.515, -18.615, -20.33, -20.05, -20.415, -18.195, -21.0, -19.485, -20.35, -18.435, -19.625, -20.125, -20.685, -17.975, -17.735, -18.975, -19.285, -21.0, -19.725, -17.81, -16.865, -15.735, -20.0, -19.205, -18.19, -19.885, -19.54, -18.595, -19.415, -17.97, -17.555, -18.825, -17.955, -19.29, -18.89, -19.775, -20.02, -17.795, -12.765, -19.28, -18.005, -16.955, -16.785, -18.54, -18.755, -15.44, -17.95, -17.905, -20.205, -18.89, -15.66, -17.115, -17.035, -17.285, -18.265, -19.025, -16.545, -18.165, -18.83, -15.96, -17.835, -18.8, -19.61, -18.27, -19.255, -18.96, -16.455, -17.625, -15.605, -18.045, -16.825, -18.245, -13.77, -18.16, -20.11, -18.075, -18.095, -17.285, -16.07, -14.17, -18.155, -14.55, -16.57, -19.625, -17.395, -15.16, -16.845, -17.09, -15.335, -17.11, -16.595, -14.03, -18.225, -13.215, -15.25, -15.685, -16.72, -13.81, -10.395, -14.69, -16.465, -14.6, -14.175, -13.235, -11.765, -16.095, -17.425, -9.085, -16.685, -11.08, -13.55, -11.13, -14.74, -14.3, -12.65, -16.45, -15.215, -8.86, -15.765, -8.785, -11.09, -14.62, -14.17, -11.675, -12.59, -13.48, -12.935, -9.705, -10.005, -12.68, -7.88, -9.88, -13.895, -10.92, -11.09, -11.695, -11.01, -12.745, -11.36, -11.35, -9.935, -10.47, -10.4, -11.15, -10.935, -10.065, -10.295, -10.965],
        "steps": [0, 2000, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 612000, 618000, 628000, 634000, 640000, 648000, 654000, 660000, 666000, 672000, 680000, 688000, 694000, 700000, 708000, 714000, 722000, 730000, 738000, 744000, 750000, 758000, 764000, 770000, 778000, 784000, 792000, 800000, 806000, 812000, 820000, 826000, 832000, 838000, 846000, 854000, 862000, 870000, 878000, 884000, 892000, 900000, 908000, 916000, 922000, 930000, 938000, 946000, 954000, 962000, 970000, 978000, 996000, 998000]
      },
      "pooyan": {
        "mean": [30.0, 765.925, 872.45, 717.675, 1333.55, 1637.025, 1365.45, 1257.325, 1498.625, 1765.25, 1794.45, 1476.2, 1414.75, 1916.65, 2026.775, 2136.3, 2104.375, 2033.45, 1774.525, 1932.625, 1704.65, 1314.375, 2003.9, 1720.6, 2160.5, 2169.6, 2053.2, 2323.675, 2358.275, 2396.8, 2264.925, 2258.825, 992.7, 2174.875, 2016.15, 2663.05, 2695.15, 2062.75, 2425.9, 2434.925, 2194.5, 2386.6, 2275.3, 2520.325, 2325.05, 2371.85, 2292.0, 1839.175, 2134.85, 2182.15, 2439.975, 2141.075, 2604.975, 2177.05, 2115.075, 2438.325, 2391.75, 2173.425, 1818.85, 2422.775, 2294.5, 2170.375, 2450.025, 2619.575, 2642.025, 2409.95, 2403.325, 2372.375, 2541.3, 2203.625, 2122.175, 2336.225, 2854.1, 2194.175, 2535.475, 2469.2, 2199.35, 2596.2, 2329.625, 2617.7, 2459.375, 2774.9, 2620.05, 2528.825, 2615.95, 2606.475, 2622.525, 2414.0, 2609.025, 2896.975, 2875.775, 2620.25, 2338.2, 2424.725, 2670.65, 2663.225, 2648.875, 2759.125, 2459.65, 2658.15, 2456.675, 2485.275, 2911.925, 2591.325, 2704.25, 3018.475, 2571.025, 2992.775, 2590.35, 2856.9, 3102.775, 2773.35, 3068.125, 2623.15, 2850.1, 2778.175, 3170.75, 3046.95, 2877.3, 3022.8, 3054.875, 3277.325, 2781.325, 3156.65, 3163.2, 3288.35, 3118.675, 3233.7, 3209.8, 3053.625, 2988.25, 3709.825, 3627.125, 3639.25, 3466.125, 3352.05, 3382.55, 3607.825, 3238.275, 3254.975, 3563.1, 3485.2, 3547.325, 3334.3, 3356.425, 3478.05, 3471.8, 3416.85, 3542.85, 3461.575, 3468.25, 3487.3, 3372.025],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 528000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 610000, 616000, 624000, 630000, 638000, 644000, 650000, 658000, 666000, 674000, 680000, 686000, 694000, 700000, 708000, 716000, 724000, 730000, 738000, 746000, 754000, 762000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 928000, 932000, 940000, 948000, 956000, 964000, 972000, 980000, 988000, 996000]
      },
      "qbert": {
        "mean": [0.0, 358.0, 485.625, 2138.875, 883.375, 956.875, 1162.25, 1139.75, 2295.375, 1614.0, 1817.25, 850.125, 597.25, 1983.25, 653.75, 804.75, 1025.0, 4075.125, 869.125, 794.625, 1460.25, 2333.375, 744.875, 2391.75, 2420.375, 742.5, 2078.75, 2467.125, 1725.25, 3375.875, 2224.0, 3088.5, 3982.0, 2900.75, 5289.5, 5565.875, 3461.5, 3902.625, 1968.0, 2246.875, 5067.875, 6145.75, 4917.5, 3147.875, 3375.75, 5680.625, 2386.75, 3215.0, 1728.375, 5233.25, 7060.5, 2292.875, 3594.625, 4640.875, 5262.625, 4371.5, 3617.125, 2189.875, 4331.0, 4426.875, 4083.75, 5304.0, 7060.0, 4511.0, 4920.5, 4140.375, 4961.625, 6654.375, 2182.875, 3748.625, 3138.625, 5719.25, 5524.625, 4911.375, 7001.625, 5209.125, 5539.0, 4576.625, 5884.5, 3273.125, 4070.75, 5240.0, 3696.75, 6797.125, 6014.0, 4619.875, 3369.25, 4783.375, 4543.75, 3613.5, 5269.125, 5174.75, 6023.125, 4209.75, 5712.625, 4339.875, 5938.875, 6300.75, 7736.0, 6013.875, 8772.625, 5426.75, 4902.0, 5654.75, 5732.375, 4159.875, 6367.375, 5593.125, 5614.625, 6560.875, 7648.875, 5261.25, 5846.875, 5545.875, 5261.375, 5233.375, 6197.0, 6402.875, 5804.875, 5554.75, 5112.375, 5348.125, 4965.375, 4788.125, 4731.5, 4924.25, 4699.25, 4664.5, 4730.0, 4857.0, 4549.625, 4919.125],
        "steps": [0, 52000, 56000, 62000, 66000, 70000, 74000, 80000, 86000, 94000, 100000, 110000, 118000, 122000, 128000, 138000, 142000, 150000, 160000, 166000, 170000, 174000, 184000, 196000, 206000, 212000, 218000, 224000, 230000, 236000, 246000, 252000, 258000, 264000, 270000, 276000, 288000, 298000, 304000, 316000, 322000, 334000, 342000, 354000, 362000, 370000, 376000, 382000, 388000, 396000, 402000, 408000, 414000, 420000, 430000, 438000, 450000, 456000, 462000, 468000, 474000, 480000, 490000, 498000, 506000, 512000, 522000, 528000, 534000, 544000, 552000, 558000, 564000, 572000, 584000, 592000, 598000, 604000, 614000, 620000, 626000, 632000, 644000, 656000, 662000, 674000, 680000, 686000, 692000, 704000, 710000, 722000, 730000, 742000, 752000, 764000, 770000, 776000, 782000, 788000, 798000, 806000, 812000, 818000, 824000, 830000, 836000, 848000, 854000, 860000, 866000, 878000, 884000, 890000, 900000, 906000, 912000, 918000, 924000, 932000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "riverraid": {
        "mean": [120.0, 334.3, 467.3, 2453.75, 1158.0, 2700.5, 6759.05, 7162.95, 5896.55, 5831.7, 6328.15, 5617.3, 7470.45, 5050.65, 6527.1, 7415.75, 7893.2, 5735.2, 6989.65, 8074.4, 7500.3, 5730.2, 6416.2, 6753.5, 6799.85, 8342.35, 9934.65, 9232.2, 6274.1, 6200.6, 12087.3, 7634.5, 8400.5, 9893.8, 11588.8, 6233.65, 8336.35, 6795.3, 6140.8, 7137.4, 10991.95, 5233.85, 10019.45, 9846.85, 11236.75, 14325.25, 8882.2, 6534.15, 12342.5, 11196.65, 10163.15, 9943.8, 6867.3, 10505.15, 13146.5, 11311.9, 11728.0, 11759.8, 12712.75, 14371.75, 13141.6, 13890.5, 12921.45, 12433.95, 11205.2, 13578.4, 11841.75, 12647.2, 11410.7, 13591.0, 11531.05, 13971.5, 14225.4, 12609.75, 12883.5, 13632.15, 15101.85, 13627.5, 14301.5, 13748.15, 13687.55, 15403.45, 15926.25, 15751.1, 16130.2, 15914.35, 14782.15, 15244.35, 16596.95, 16253.25, 16783.3, 17588.7, 16549.4, 15771.85, 17615.6, 17710.85, 17041.85, 17739.85, 17706.15, 17601.6, 18157.8, 18139.55, 18228.65, 18211.0, 17342.9, 18198.45, 17853.55, 18022.4, 18286.65, 18475.85, 17926.65, 18759.8, 18484.7, 18463.05, 18413.6, 18460.35, 18798.0, 18167.95],
        "steps": [0, 2000, 12000, 16000, 20000, 24000, 42000, 46000, 50000, 68000, 72000, 82000, 86000, 94000, 104000, 108000, 112000, 116000, 120000, 130000, 134000, 138000, 142000, 146000, 150000, 158000, 168000, 174000, 178000, 184000, 188000, 198000, 206000, 214000, 226000, 232000, 242000, 246000, 258000, 266000, 270000, 276000, 282000, 288000, 296000, 302000, 308000, 320000, 328000, 338000, 348000, 358000, 368000, 374000, 384000, 390000, 402000, 408000, 414000, 420000, 430000, 442000, 454000, 460000, 472000, 482000, 488000, 494000, 500000, 506000, 512000, 524000, 536000, 542000, 554000, 560000, 574000, 584000, 590000, 602000, 608000, 620000, 628000, 638000, 644000, 654000, 664000, 670000, 680000, 686000, 698000, 704000, 712000, 722000, 734000, 748000, 754000, 760000, 772000, 780000, 788000, 802000, 808000, 816000, 826000, 838000, 850000, 862000, 874000, 886000, 898000, 920000, 928000, 942000, 954000, 966000, 978000, 990000]
      },
      "road_runner": {
        "mean": [0.0, 1022.5, 99.0, 3578.0, 4459.0, 12330.5, 14485.0, 9842.5, 8900.5, 2583.0, 14912.0, 10131.0, 7269.0, 7760.5, 11603.5, 11953.0, 9832.0, 16262.5, 9504.5, 11098.0, 9138.0, 12939.5, 12452.0, 9798.0, 12200.0, 11387.0, 10802.5, 11894.5, 10601.0, 8450.5, 10177.0, 4759.5, 8637.0, 10709.5, 13653.0, 11528.5, 14831.5, 14361.0, 13740.5, 15361.5, 14313.0, 13432.5, 16559.5, 8728.5, 12342.0, 12530.0, 10455.0, 16259.0, 7954.5, 10760.5, 9611.0, 10482.0, 12879.5, 17146.5, 8108.0, 15148.5, 17727.0, 15367.5, 15489.5, 12438.0, 12711.0, 12914.0, 16314.0, 12952.0, 16409.0, 9668.5, 15902.0, 17283.0, 13992.5, 14011.0, 6234.5, 14047.5, 21272.5, 13499.5, 14638.5, 20118.5, 13675.0, 17906.5, 13844.5, 17872.0, 15361.5, 18699.0, 15669.0, 19911.0, 19577.0, 19714.5, 18471.0, 21881.0, 19463.5, 19161.5, 20993.0, 22738.0, 23487.0, 22881.5, 21968.5, 24336.0, 27129.0, 24615.5, 26156.0, 26268.5, 24955.5, 27787.5, 27517.5, 27780.5, 29983.0, 28481.5, 29521.5, 28627.0, 28158.0, 28218.0, 28908.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 32000, 40000, 44000, 52000, 60000, 68000, 72000, 80000, 84000, 88000, 92000, 100000, 108000, 118000, 124000, 128000, 140000, 144000, 158000, 168000, 182000, 196000, 214000, 224000, 228000, 232000, 242000, 246000, 250000, 258000, 264000, 274000, 278000, 286000, 298000, 306000, 320000, 332000, 336000, 344000, 356000, 366000, 378000, 384000, 390000, 408000, 420000, 424000, 430000, 448000, 458000, 468000, 474000, 482000, 492000, 502000, 510000, 516000, 520000, 530000, 542000, 548000, 556000, 568000, 574000, 584000, 594000, 606000, 616000, 620000, 624000, 634000, 646000, 658000, 670000, 676000, 684000, 692000, 708000, 712000, 718000, 730000, 740000, 750000, 760000, 772000, 784000, 798000, 810000, 820000, 830000, 840000, 850000, 862000, 874000, 906000, 914000, 930000, 942000, 954000, 966000, 978000, 990000, 1000000]
      },
      "robotank": {
        "mean": [12.96, 0.525, 1.79, 6.48, 2.865, 15.43, 20.625, 18.68, 27.485, 23.145, 31.66, 16.465, 21.145, 19.755, 31.24, 38.75, 30.43, 36.37, 26.095, 39.94, 50.675, 44.78, 48.54, 55.71, 24.865, 50.825, 37.93, 24.825, 48.66, 56.075, 5.295, 14.71, 37.925, 15.74, 57.78, 33.31, 54.84, 53.805, 43.36, 51.235, 26.94, 57.79, 46.98, 55.08, 58.13, 57.055, 58.56, 57.735, 44.42, 52.26, 57.96, 59.13, 58.315, 55.17, 58.875, 59.19, 60.165, 61.91, 60.025],
        "steps": [0, 14000, 24000, 36000, 50000, 62000, 78000, 92000, 106000, 122000, 136000, 154000, 168000, 186000, 202000, 222000, 238000, 256000, 276000, 292000, 310000, 328000, 346000, 364000, 382000, 398000, 416000, 434000, 452000, 470000, 490000, 504000, 520000, 538000, 552000, 570000, 586000, 606000, 624000, 642000, 660000, 676000, 694000, 712000, 730000, 748000, 766000, 784000, 802000, 820000, 838000, 856000, 874000, 892000, 918000, 932000, 950000, 970000, 988000]
      },
      "seaquest": {
        "mean": [100.0, 0.0, 2544.2, 853.5, 1851.9, 2087.3, 2200.9, 2394.0, 1837.2, 2847.6, 2041.4, 3050.7, 2975.3, 3631.2, 3581.6, 3701.8, 3109.9, 2899.9, 2802.6, 4163.2, 3014.7, 3843.0, 3445.7, 4568.6, 3985.1, 4347.1, 4805.7, 4726.8, 5204.8, 4782.5, 4793.7, 5361.0, 5726.2, 5055.3, 5553.8, 5755.2, 6101.1, 5884.5, 6010.9, 5981.9, 6104.5, 6052.8, 6076.9, 6181.2],
        "steps": [0, 2000, 70000, 84000, 110000, 138000, 150000, 164000, 186000, 208000, 236000, 262000, 290000, 304000, 332000, 352000, 380000, 408000, 432000, 454000, 468000, 486000, 508000, 532000, 546000, 568000, 582000, 606000, 628000, 650000, 678000, 700000, 722000, 744000, 772000, 794000, 816000, 838000, 862000, 884000, 930000, 946000, 964000, 986000]
      },
      "space_invaders": {
        "mean": [285.0, 212.5, 178.625, 154.05, 225.325, 380.25, 340.025, 331.75, 621.0, 595.95, 946.325, 874.425, 1524.875, 1398.1, 1776.775, 1864.5, 1362.65, 1456.4, 2559.125, 2209.125, 2735.3, 2177.95, 2065.05, 1735.65, 2311.875, 2190.775, 2395.85, 2689.575, 3789.425, 2810.6, 2008.675, 3035.675, 2566.7, 3059.85, 3085.35, 2768.75, 3300.1, 2663.2, 2801.15, 2555.625, 2846.25, 2894.875, 3727.15, 5298.75, 4288.8, 4176.725, 2926.475, 3620.625, 3361.6, 4229.45, 3563.65, 2778.45, 4195.475, 3205.275, 4245.625, 6458.15, 4531.85, 4328.775, 3364.35, 5142.525, 4984.95, 4918.625, 5347.825, 4586.925, 4455.575, 4640.475, 5762.4, 4429.325, 5278.15, 5546.925, 6488.0, 7065.175, 5946.75, 7106.375, 9514.7, 7515.8, 5889.5, 4056.575, 6329.0, 8557.4, 8619.675, 6224.225, 8683.85, 10763.975, 8396.125, 9758.925, 11248.075, 9945.9, 11797.35, 13711.625, 12137.425, 10954.0, 13577.05],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 44000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 92000, 98000, 106000, 114000, 120000, 126000, 134000, 142000, 150000, 158000, 168000, 176000, 182000, 190000, 198000, 206000, 214000, 222000, 232000, 240000, 248000, 256000, 264000, 274000, 282000, 296000, 308000, 318000, 326000, 336000, 344000, 354000, 364000, 372000, 382000, 390000, 400000, 416000, 428000, 438000, 446000, 462000, 474000, 486000, 502000, 512000, 522000, 532000, 544000, 554000, 566000, 578000, 594000, 610000, 624000, 640000, 662000, 682000, 696000, 706000, 720000, 738000, 756000, 768000, 786000, 808000, 826000, 846000, 868000, 890000, 926000, 948000, 972000, 996000]
      },
      "star_gunner": {
        "mean": [400.0, 372.0, 736.0, 528.0, 1129.5, 1749.5, 7045.0, 10757.5, 10433.5, 20359.5, 20024.5, 7296.5, 26437.5, 29314.0, 25318.0, 21639.5, 25486.5, 8209.5, 19657.0, 33000.0, 22587.5, 30121.5, 5325.5, 22114.5, 5743.0, 25163.0, 3130.5, 29012.0, 35397.0, 42280.5, 12126.5, 19344.0, 25302.5, 6220.0, 25403.5, 36921.5, 29031.0, 26187.5, 32126.5, 21285.5, 22665.5, 10859.5, 36330.0, 42053.0, 6274.0, 28621.5, 30193.0, 11401.0, 12890.5, 28342.5, 39547.5, 42236.5, 27454.5, 39744.0, 36830.0, 32097.5, 41283.5, 37787.0, 30807.0, 23532.0, 50875.5, 46322.0, 44635.0, 45634.0, 36190.5, 39745.0, 50496.5, 53650.5, 51097.5, 57896.5, 55090.0, 49019.0, 58720.0, 59828.0, 54870.0, 51290.5, 59869.5, 63056.5, 59270.5, 63705.5, 62472.5, 64496.5, 60560.5, 64823.5, 62954.0, 63651.0, 64219.5, 64026.0, 64281.0, 64882.5, 64612.0, 64688.0, 64606.5],
        "steps": [0, 2000, 6000, 10000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 58000, 66000, 74000, 82000, 90000, 98000, 106000, 114000, 122000, 132000, 140000, 150000, 158000, 166000, 174000, 182000, 190000, 200000, 210000, 222000, 230000, 238000, 250000, 266000, 278000, 288000, 298000, 310000, 320000, 330000, 340000, 348000, 360000, 372000, 386000, 396000, 408000, 416000, 428000, 444000, 454000, 466000, 478000, 492000, 502000, 514000, 524000, 536000, 556000, 572000, 586000, 596000, 610000, 624000, 638000, 658000, 672000, 684000, 696000, 710000, 724000, 738000, 750000, 764000, 780000, 796000, 808000, 820000, 832000, 842000, 854000, 866000, 880000, 892000, 904000, 924000, 930000, 942000, 954000, 964000, 976000, 988000]
      },
      "time_pilot": {
        "mean": [500.0, 2590.0, 500.0, 500.0, 3705.0, 1861.5, 2667.5, 2779.5, 2375.5, 1303.0, 3671.0, 2649.5, 3669.5, 3453.5, 3397.5, 3408.0, 3070.0, 4088.5, 3587.5, 3242.0, 3112.0, 1334.0, 3094.5, 3764.0, 2349.5, 3620.0, 3781.0, 3523.0, 3493.5, 4498.5, 3911.0, 3523.5, 3428.5, 3750.0, 3154.0, 3356.5, 2583.0, 3748.5, 3881.5, 3803.5, 4042.5, 4396.0, 3958.0, 3654.5, 3508.0, 3900.0, 3716.5, 3548.0, 3934.0, 3482.5, 3572.5, 4001.5, 4091.0, 3681.5, 4477.0, 4140.0, 4472.5, 4370.5, 4115.0, 3648.0, 4081.0, 3612.0, 3874.5, 3751.0, 4390.5, 3990.0, 4336.0, 4120.5, 3765.5, 3854.0, 3063.0, 3748.0, 3972.5, 3937.0, 3255.5, 3940.0, 3573.0, 2908.5, 4175.5, 3477.5, 2808.5, 4443.5, 3378.0, 4001.5, 3680.5, 4163.0, 3972.0, 4409.0, 3718.0, 4853.0, 3942.0, 3804.5, 4053.5, 3925.5, 4167.5, 4154.0, 4143.0, 4288.5, 3901.5, 4026.5, 4202.0, 3874.0, 3841.0, 4055.0, 4542.0, 4296.0, 4026.0, 3665.5, 4053.5, 4418.5, 3950.5, 3506.0, 3691.5, 4174.0, 3805.5, 3383.5, 3584.0, 4128.0, 4257.0, 3963.0, 4800.0, 3999.5, 4238.0, 4341.0, 4424.5, 3838.0, 4138.0, 4285.5, 4283.0, 4392.0, 4414.5, 3945.5, 3756.5, 4132.5, 3655.0, 3925.0, 4374.0, 4730.5, 4032.0, 4613.5, 4198.5, 4259.5, 4233.5, 4016.5, 4278.5, 4644.0, 4708.5, 4147.5, 4014.5, 4441.5, 4371.5, 3894.5, 4216.5, 3401.0, 4044.0, 4127.5, 4439.0, 4253.5, 4033.0, 4291.5, 4273.5, 4383.5, 4251.0, 4135.5, 4295.5, 3798.5, 4149.0, 4637.5, 4204.0, 4225.0, 3966.5, 4040.0, 3843.5, 3903.0, 4433.5, 4331.5, 4225.5, 3922.0, 4343.5, 4127.0, 4383.5, 4232.5, 5329.0, 4200.0, 4545.5, 4396.0, 4326.5, 4225.5, 4398.0, 4505.5, 4352.5, 4378.5, 4556.5, 4529.5, 4291.5, 4483.5, 4476.0, 4365.5, 4471.0, 4495.5, 4469.5, 4472.5, 4389.5, 4435.0, 4721.0, 4648.5, 4644.0, 4365.5, 4466.5, 4475.5, 4523.0, 4602.5, 4633.0, 4409.5, 4284.5, 4604.5, 4359.0, 4382.0, 4992.0, 4548.5, 4564.5, 4459.5, 4645.0, 4519.0, 4458.5, 4339.5, 4626.0, 4626.5, 4627.5, 4240.5, 4625.0, 4642.0, 4480.0, 4379.5, 4414.0, 4618.0],
        "steps": [0, 4000, 10000, 14000, 20000, 26000, 32000, 46000, 58000, 62000, 66000, 70000, 76000, 80000, 86000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "up_n_down": {
        "mean": [450.0, 1436.9, 50.8, 480.7, 1984.2, 1310.55, 1423.1, 3211.95, 4834.0, 5707.4, 8735.75, 15045.45, 26720.1, 48823.05, 48854.4, 74175.5, 112518.2, 57430.6, 62819.55, 46131.9, 135106.1, 45124.35, 58836.9, 96038.55, 74621.9, 77933.5, 70871.5, 80315.8, 63385.45, 71005.65, 90210.25, 98449.05, 117873.4, 105996.55, 133886.1, 108992.5, 124115.45, 97148.05, 94070.15, 77563.1, 86169.35, 85309.45],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 46000, 52000, 68000, 92000, 112000, 140000, 168000, 198000, 232000, 258000, 292000, 316000, 346000, 376000, 406000, 436000, 466000, 496000, 534000, 566000, 604000, 642000, 686000, 724000, 768000, 812000, 850000, 888000, 934000, 966000, 1000000]
      },
      "video_pinball": {
        "mean": [0.0, 22625.215, 55394.435, 33364.79, 38274.715, 29049.425, 29188.235, 28832.795, 30082.45, 22890.485, 35698.07, 35421.08, 33116.99, 42696.545, 41765.185, 17018.28, 46754.335, 51962.26, 27148.08, 42787.815, 28588.48, 39519.81, 64439.34, 45631.835, 67066.445, 71423.295, 88665.49, 53288.095, 60951.54, 74078.25, 77013.065, 63098.515, 71117.985, 63086.15, 72993.725, 67598.645],
        "steps": [0, 54000, 82000, 114000, 144000, 176000, 206000, 232000, 256000, 282000, 310000, 336000, 360000, 376000, 408000, 432000, 462000, 494000, 518000, 542000, 570000, 598000, 620000, 654000, 684000, 712000, 740000, 764000, 796000, 828000, 856000, 884000, 928000, 958000, 994000, 1000000]
      },
      "wizard_of_wor": {
        "mean": [100.0, 1006.5, 261.5, 187.0, 357.0, 4.0, 0.0, 306.5, 580.0, 459.0, 324.0, 562.0, 522.0, 649.5, 809.5, 1165.5, 942.5, 598.0, 1227.5, 1841.0, 847.0, 1173.0, 1118.0, 928.5, 1176.0, 1230.5, 1707.5, 1620.5, 1909.5, 2635.0, 946.0, 632.5, 1401.0, 2235.0, 1246.5, 3362.0, 662.5, 2526.0, 1722.5, 4254.5, 1661.5, 2141.0, 2120.0, 3257.5, 2133.0, 2319.0, 3694.5, 2749.0, 1070.5, 4461.5, 2506.5, 1329.0, 1267.0, 2449.0, 513.5, 620.5, 1353.0, 2708.0, 2871.5, 4743.0, 3481.5, 2094.0, 3358.0, 1626.0, 2254.5, 3784.5, 3188.5, 4149.0, 3447.0, 1281.0, 1439.0, 2776.5, 1610.0, 3364.5, 4177.0, 3380.0, 4648.0, 1617.0, 589.0, 4196.5, 3629.0, 2710.0, 3752.0, 1772.0, 1953.0, 2197.5, 2538.5, 3467.5, 3169.5, 2683.0, 1104.5, 2685.5, 1835.0, 3069.0, 2298.0, 2959.0, 2525.5, 2946.5, 4467.0, 4446.0, 3061.5, 2984.0, 3254.5, 1326.5, 1807.5, 2947.5, 1880.0, 4181.0, 4303.5, 2340.5, 2177.0, 2416.0, 1740.5, 4456.5, 3655.0, 5417.5, 1486.0, 2960.0, 2472.0, 2116.5, 3185.0, 2813.0, 2865.5, 2721.0, 3976.5, 2526.0, 4837.5, 1977.5, 3041.5, 3100.5, 2464.0, 3029.5, 2766.0, 2288.5, 3496.5, 2114.5, 2513.5, 3402.0, 2929.5, 3167.5, 1963.0, 2403.0, 3143.0, 3175.5, 4063.5, 3240.5, 2453.0, 3919.5, 4531.0, 2339.5, 3492.5, 2554.0, 3924.0, 3179.0, 2500.5, 2571.5, 4133.0, 3262.0, 2478.0, 3182.5, 2410.5, 2320.0, 2869.0, 3262.0, 2773.0, 2897.0, 2799.0, 2704.5, 2589.0, 2747.0, 2675.0, 2917.5, 2991.0, 2891.0, 3400.0, 2452.5, 2530.5, 2601.5, 2916.5, 3197.0, 2803.5, 2835.5, 2748.5, 2735.0, 2963.0, 2921.0, 3093.0, 3160.0, 2196.0, 2950.5, 3038.0, 2703.0, 3157.0, 2705.5],
        "steps": [0, 2000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 50000, 54000, 58000, 68000, 72000, 76000, 82000, 86000, 94000, 98000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 138000, 142000, 146000, 154000, 172000, 184000, 190000, 198000, 204000, 216000, 220000, 224000, 236000, 240000, 250000, 254000, 262000, 266000, 276000, 282000, 286000, 304000, 310000, 316000, 320000, 324000, 328000, 332000, 336000, 342000, 348000, 358000, 364000, 370000, 374000, 380000, 384000, 388000, 392000, 396000, 404000, 410000, 414000, 418000, 432000, 450000, 456000, 468000, 472000, 478000, 482000, 486000, 492000, 500000, 504000, 510000, 514000, 518000, 522000, 530000, 540000, 544000, 548000, 552000, 556000, 572000, 576000, 580000, 584000, 588000, 592000, 598000, 604000, 608000, 612000, 616000, 620000, 624000, 632000, 636000, 642000, 648000, 652000, 656000, 660000, 664000, 670000, 674000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 718000, 730000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "yars_revenge": {
        "mean": [0.0, 5525.05, 10055.83, 7080.08, 10828.92, 7202.26, 9588.41, 6817.325, 9920.37, 10284.855, 5725.9, 9782.145, 7799.85, 8456.58, 7035.64, 6967.93, 10355.52, 10023.585, 4576.595, 7632.485, 12095.995, 9231.635, 10299.71, 10927.715, 14479.51, 4528.845, 7245.27, 7025.525, 7240.59, 8167.015, 10990.78, 9320.03, 9092.28, 12204.22, 10801.35, 13334.98, 12994.575, 12710.83, 11485.36, 13990.47, 6854.915, 13754.845, 15342.12, 15272.02, 10289.675, 11131.76, 13790.975, 17974.53, 11363.235, 17262.65, 16047.505, 14208.425, 14555.005, 18034.005, 10378.58, 17032.065, 15596.81, 11129.555, 9806.175, 18219.805, 13547.805, 20288.325, 19403.725, 18783.37, 16723.445, 14588.32, 22555.605, 13936.87, 19996.775, 22924.63, 21567.49, 15973.76, 21087.96, 18357.875, 22409.64, 22390.895, 23502.97, 22806.025, 24905.42, 24432.455, 25463.535, 23690.49, 21275.45, 25247.97, 23823.505, 24215.22, 23570.355, 24869.05, 27481.895, 24114.975, 26102.705, 26513.385, 23564.845, 25135.87, 23296.24, 24125.785, 25250.61, 25232.565],
        "steps": [0, 4000, 14000, 18000, 26000, 34000, 42000, 56000, 60000, 64000, 74000, 82000, 90000, 100000, 108000, 112000, 122000, 140000, 148000, 160000, 170000, 180000, 192000, 204000, 216000, 226000, 230000, 250000, 268000, 276000, 304000, 314000, 326000, 336000, 348000, 358000, 370000, 382000, 390000, 400000, 404000, 416000, 432000, 440000, 454000, 466000, 470000, 482000, 492000, 504000, 514000, 526000, 530000, 534000, 546000, 558000, 570000, 582000, 590000, 602000, 614000, 628000, 632000, 644000, 656000, 664000, 676000, 686000, 696000, 712000, 716000, 726000, 738000, 748000, 760000, 768000, 780000, 792000, 802000, 810000, 822000, 834000, 844000, 856000, 860000, 872000, 882000, 894000, 904000, 916000, 926000, 936000, 946000, 958000, 970000, 980000, 990000, 1000000]
      },
      "zaxxon": {
        "mean": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.0, 2.0, 2.0, 4.0, 0.0, 3.0, 0.0, 0.0, 0.0, 2297.0, 0.0, 853.5, 3276.0, 1318.5, 3077.0, 985.0, 1320.5, 4338.0, 8127.0, 4926.0, 4497.5, 3805.5, 8462.0, 0.0, 5767.5, 5790.5, 7175.5, 4597.0, 6220.0, 5381.5, 4360.0, 4829.0, 5555.5, 199.0, 2570.0, 4000.5, 0.0, 2902.0, 194.5, 3496.0, 1317.5, 7132.0, 4819.5, 149.0, 0.0, 4806.5, 4329.0, 6696.0, 6588.0, 637.5, 104.5, 0.0, 5111.5, 0.0, 203.5, 4181.0, 5935.0, 0.0, 6161.5, 6395.5, 707.5, 5760.5, 8613.0, 461.5, 881.5, 58.5, 7575.5, 976.0, 7339.5, 1.0, 4882.0, 7685.0, 2160.0, 5817.0, 53.5, 6107.0, 0.0, 4862.0, 586.0, 5123.0, 3653.5, 8488.0, 6962.0, 77.5, 5699.5, 7346.5, 2631.5, 7365.5, 8171.0, 0.0, 6986.5, 8058.5, 2844.5, 4054.0, 8386.0, 8517.5, 1148.5, 8181.0, 7402.0, 6880.5, 4670.0, 6788.5, 767.0, 8716.5, 7173.5, 8711.0, 83.0, 6217.0, 7496.5, 8505.5, 209.5, 9307.5, 8184.0, 9410.0, 7095.0, 4497.5, 6272.5, 7702.0, 9396.5, 7718.0, 10021.0, 9270.0, 8191.0, 7335.0, 8546.0, 7341.5, 9233.0, 8744.0, 8788.5, 8233.5, 8908.5, 9581.5, 9433.0, 9530.0, 9483.0, 8996.5, 9607.5, 8766.0, 11440.0, 9277.5, 10305.5, 8823.5, 10352.5, 9759.5, 9479.0, 9543.5, 9208.0, 9054.0, 9728.5, 10252.0, 10239.5, 9444.5, 10207.5, 9755.0, 10332.5],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 72000, 76000, 80000, 86000, 92000, 98000, 102000, 106000, 112000, 120000, 126000, 132000, 138000, 146000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 252000, 258000, 262000, 266000, 272000, 278000, 286000, 292000, 296000, 300000, 304000, 310000, 314000, 318000, 324000, 330000, 334000, 342000, 348000, 352000, 358000, 366000, 370000, 374000, 378000, 386000, 392000, 400000, 404000, 412000, 420000, 426000, 432000, 436000, 442000, 446000, 452000, 456000, 462000, 468000, 476000, 482000, 486000, 492000, 500000, 506000, 512000, 520000, 524000, 530000, 538000, 544000, 550000, 558000, 566000, 572000, 580000, 586000, 592000, 598000, 604000, 608000, 616000, 622000, 630000, 634000, 640000, 648000, 656000, 660000, 668000, 676000, 684000, 692000, 698000, 704000, 710000, 718000, 726000, 734000, 742000, 750000, 758000, 766000, 774000, 782000, 790000, 798000, 806000, 814000, 822000, 830000, 838000, 846000, 854000, 862000, 870000, 878000, 886000, 894000, 902000, 910000, 918000, 926000, 934000, 942000, 950000, 958000, 966000, 974000, 982000, 990000, 998000]
      }
    }
  },
  "supervised_rec1": {
    "mcts": {
      "alien": {
        "mean": [237.1, 144.1, 281.3, 395.7, 1573.45, 1543.6, 1800.65, 2209.55, 1929.35, 1781.75, 2199.15, 2258.8, 2110.3, 2210.4, 2068.6, 2225.9, 2192.05, 2411.85, 2127.5, 2529.05, 2563.3, 2352.3, 2677.65, 2262.2, 2551.2, 2753.65, 2362.75, 2541.75, 2260.8, 2474.25, 2635.35, 2550.1, 2472.9, 2429.5, 2572.2, 2701.4, 2635.85, 2868.55, 2883.65, 2856.25, 2806.8, 2730.85, 2309.4, 2886.75, 3224.4, 2756.3, 3025.9, 2870.4, 2875.6, 2626.2, 2758.5, 2878.55, 2750.65, 2758.7, 2617.15, 2777.95, 2983.2, 2992.7, 2830.55, 2939.5, 2864.55, 3000.95, 2805.35, 3045.2, 2934.2, 2944.15, 3093.6],
        "steps": [0, 8000, 18000, 28000, 38000, 50000, 58000, 70000, 84000, 96000, 110000, 112000, 128000, 142000, 158000, 172000, 186000, 202000, 218000, 232000, 248000, 264000, 280000, 296000, 316000, 330000, 348000, 362000, 380000, 396000, 412000, 428000, 444000, 448000, 464000, 480000, 498000, 516000, 532000, 548000, 566000, 582000, 598000, 614000, 630000, 648000, 666000, 674000, 678000, 696000, 712000, 730000, 748000, 764000, 782000, 798000, 816000, 834000, 852000, 870000, 888000, 906000, 924000, 940000, 958000, 976000, 994000]
      },
      "amidar": {
        "mean": [24.465, 3.1, 48.64, 116.065, 194.43, 125.905, 169.61, 320.575, 483.27, 403.305, 302.555, 416.53, 343.385, 297.555, 337.665, 315.67, 195.915, 348.635, 560.38, 328.8, 330.925, 417.285, 446.965, 239.35, 489.945, 461.175, 473.41, 520.895, 365.145, 406.89, 444.99, 457.145, 378.325, 391.905, 381.105, 319.815, 490.435, 293.405, 410.635, 305.935, 413.925, 433.085, 331.055, 440.88, 348.365, 428.045, 497.02, 453.56, 427.62, 320.035, 405.765, 475.775, 469.225, 497.27, 511.585, 491.59, 473.485, 498.155, 453.93, 483.88, 426.005, 552.845, 516.15, 480.285, 483.15, 469.09, 484.88, 459.575, 466.75, 485.855, 483.115, 464.36],
        "steps": [8000, 14000, 22000, 32000, 44000, 56000, 70000, 84000, 100000, 116000, 130000, 144000, 158000, 172000, 186000, 200000, 212000, 224000, 238000, 254000, 268000, 282000, 296000, 310000, 324000, 338000, 354000, 370000, 386000, 400000, 414000, 416000, 422000, 436000, 444000, 458000, 472000, 482000, 496000, 510000, 524000, 540000, 554000, 568000, 582000, 596000, 612000, 628000, 644000, 660000, 674000, 688000, 702000, 718000, 734000, 736000, 752000, 766000, 782000, 788000, 814000, 830000, 846000, 862000, 878000, 894000, 910000, 926000, 942000, 958000, 972000, 988000]
      },
      "assault": {
        "mean": [1255.055, 4764.34, 1247.305, 4409.77, 6926.56, 6853.665, 6414.355, 8853.955, 6923.75, 7021.255, 7177.6, 7430.44, 9804.405, 7294.18, 7619.815, 7173.925, 8828.55, 8051.73, 8132.595, 8121.205, 7670.915, 7340.795, 7341.885],
        "steps": [10000, 32000, 38000, 58000, 98000, 148000, 218000, 262000, 268000, 310000, 354000, 428000, 452000, 534000, 574000, 630000, 672000, 734000, 804000, 874000, 918000, 964000, 1000000]
      },
      "asterix": {
        "mean": [161.5, 1166.75, 7609.5, 15950.5, 22156.0, 20612.5, 33985.5, 29953.5, 29940.5, 24316.5, 27783.0, 23605.0, 24274.5, 26586.5, 25127.5, 21340.0, 22621.5],
        "steps": [6000, 12000, 20000, 38000, 90000, 130000, 172000, 222000, 270000, 302000, 348000, 396000, 444000, 488000, 534000, 576000, 584000]
      },
      "atlantis": {
        "mean": [13081.5, 29799.0, 440803.5, 856406.5, 805358.5, 874349.0, 853454.0, 858742.0],
        "steps": [14000, 28000, 58000, 212000, 396000, 748000, 828000, 1000000]
      },
      "bank_heist": {
        "mean": [916.95, 704.75, 948.95, 1107.75, 1173.85, 1160.7, 1171.9, 1128.7, 1157.2, 1178.2, 944.4, 1127.6, 1184.4, 1112.95, 1131.35, 1021.45, 829.25, 1153.15, 1142.25, 1129.6, 1152.6, 1101.5, 1125.4, 1149.95, 1151.8, 1077.35, 1110.5, 1102.8, 1148.8, 1099.75, 1131.65, 1078.35, 1115.85, 1131.45, 1075.7, 1105.75, 1143.45, 1110.15, 1088.15, 1126.2, 1122.95, 1115.6, 1107.2, 1107.25, 1108.35],
        "steps": [14000, 34000, 52000, 60000, 82000, 106000, 134000, 158000, 182000, 188000, 212000, 234000, 238000, 260000, 284000, 300000, 322000, 342000, 366000, 390000, 414000, 438000, 462000, 486000, 510000, 534000, 558000, 576000, 600000, 624000, 648000, 672000, 696000, 720000, 748000, 772000, 796000, 820000, 844000, 868000, 892000, 916000, 940000, 976000, 998000]
      },
      "battle_zone": {
        "mean": [0.0, 4200.0, 13635.0, 22980.0, 24050.0, 32190.0, 29860.0, 24705.0, 34095.0, 35005.0, 38375.0, 36730.0, 33260.0, 35460.0, 33090.0, 31300.0],
        "steps": [6000, 82000, 166000, 230000, 254000, 322000, 394000, 462000, 524000, 606000, 624000, 704000, 786000, 874000, 954000, 1000000]
      },
      "beam_rider": {
        "mean": [850.3, 4942.4, 9641.15, 11176.57, 10646.63, 10870.9, 10854.38, 8725.43, 12355.97, 11773.75, 12316.73, 12803.08, 11834.74, 11617.0, 10502.74],
        "steps": [14000, 36000, 130000, 190000, 254000, 304000, 372000, 464000, 548000, 620000, 724000, 790000, 866000, 944000, 1000000]
      },
      "boxing": {
        "mean": [84.49, 61.34, 71.825, 82.36, 88.69, 80.505, 89.84, 93.425, 91.325, 90.855, 93.28, 93.305, 88.08, 92.615, 95.375, 94.3, 93.77, 92.88, 91.005, 91.795, 91.37, 92.365, 92.37, 90.935, 93.025, 93.135, 92.945, 94.52, 95.4, 91.71, 94.765, 93.975, 94.79, 94.75, 95.445, 94.645, 93.365, 95.195, 95.895, 92.645, 92.935, 95.43, 95.69, 95.525, 92.695, 95.99, 95.22, 94.42, 96.305, 95.775, 93.27, 94.71, 96.71, 96.075, 96.155, 95.935, 95.77, 95.455, 96.19, 97.135, 96.305, 96.03, 96.225, 96.68, 95.94, 96.805, 95.605, 95.605, 95.97, 97.415, 95.57, 95.97, 96.285, 96.385, 96.725, 96.31, 97.045, 96.785, 97.345, 96.935, 96.335, 96.525, 96.66, 96.41, 96.475, 96.965, 96.65, 96.355, 96.455, 97.025, 96.86, 96.535, 96.61, 96.51, 96.375, 96.69, 96.765],
        "steps": [18000, 30000, 46000, 60000, 74000, 86000, 100000, 110000, 120000, 132000, 142000, 152000, 164000, 176000, 186000, 196000, 206000, 216000, 226000, 238000, 240000, 252000, 262000, 272000, 284000, 294000, 304000, 316000, 326000, 336000, 346000, 356000, 366000, 376000, 386000, 396000, 406000, 416000, 426000, 436000, 446000, 456000, 466000, 476000, 486000, 496000, 506000, 516000, 526000, 536000, 546000, 556000, 566000, 576000, 586000, 596000, 606000, 616000, 626000, 636000, 646000, 656000, 666000, 676000, 686000, 696000, 706000, 716000, 726000, 736000, 746000, 756000, 766000, 776000, 786000, 796000, 806000, 816000, 822000, 832000, 842000, 852000, 862000, 872000, 882000, 892000, 902000, 912000, 922000, 932000, 942000, 952000, 962000, 972000, 982000, 992000, 1000000]
      },
      "breakout": {
        "mean": [389.45, 379.905, 329.95, 403.1, 403.885, 399.515, 449.64, 420.11, 404.815, 446.995, 427.885, 437.18, 441.935, 427.355, 431.115, 422.98, 437.89, 416.085, 413.035, 394.62, 399.86],
        "steps": [30000, 64000, 92000, 104000, 150000, 224000, 314000, 382000, 450000, 524000, 564000, 648000, 696000, 716000, 766000, 816000, 866000, 912000, 954000, 996000, 1000000]
      },
      "carnival": {
        "mean": [2191.4, 4393.35, 3918.55, 4527.05, 4468.25],
        "steps": [4000, 12000, 18000, 30000, 38000]
      },
      "centipede": {
        "mean": [2470.23, 2257.36, 3407.595, 4011.57, 4309.76, 3754.55, 3276.3, 3150.655, 3318.455, 3577.4, 3763.415, 3548.555, 3555.355, 3040.015, 3413.94, 3425.4, 3360.035, 2970.23, 3420.065, 3796.42, 3445.46, 3379.28, 3717.23, 3251.28, 3688.37, 3605.535, 3871.975, 3348.155, 3427.265, 3510.98, 3468.51, 3603.26, 3804.555, 3412.035, 3639.395, 3942.61, 3651.375, 4073.985, 3713.105, 3802.315, 3895.6, 3845.935, 4007.17, 4132.56, 3591.525, 3677.99, 3688.045, 3583.315, 3629.635, 3920.535, 3912.395, 3802.66, 3752.865, 3582.855, 3795.67, 4254.22, 3957.11, 3656.61, 3726.605, 4095.265, 3664.91, 3491.505, 4372.125, 3555.315, 3526.165, 3889.53, 3682.925, 3811.775, 4240.65, 3593.42, 3283.785, 3760.93, 3541.82, 3735.78, 3693.105, 3824.125, 3724.115, 4122.685, 3994.175, 3957.28, 4124.065, 3836.265, 3608.735, 4075.47, 3861.995, 3820.48, 3793.92, 3519.79, 3414.555, 3390.89, 3592.36, 3811.975, 3501.75, 3519.92, 3710.275, 3337.425, 3960.765, 3568.24, 3692.52, 3724.44, 3658.115, 3644.795, 3573.75, 3754.975, 3888.195, 3708.525, 3753.975, 3608.94, 3775.075, 3608.33, 3655.765, 3592.575, 3527.265, 3499.2, 3515.26],
        "steps": [12000, 24000, 34000, 44000, 54000, 56000, 66000, 76000, 84000, 94000, 104000, 114000, 124000, 134000, 144000, 154000, 164000, 174000, 184000, 194000, 204000, 214000, 222000, 230000, 238000, 248000, 258000, 266000, 276000, 278000, 286000, 294000, 304000, 312000, 320000, 328000, 338000, 340000, 350000, 360000, 370000, 380000, 390000, 400000, 410000, 420000, 428000, 438000, 446000, 454000, 464000, 474000, 484000, 494000, 502000, 512000, 522000, 532000, 540000, 548000, 558000, 566000, 574000, 584000, 594000, 604000, 612000, 620000, 628000, 638000, 646000, 654000, 664000, 672000, 680000, 688000, 696000, 704000, 714000, 724000, 734000, 744000, 752000, 760000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 948000, 952000, 962000, 970000, 978000, 986000, 994000, 1000000]
      },
      "chopper_command": {
        "mean": [606.0, 1882.0, 6874.5, 8315.5, 6792.0, 6906.5, 9980.0, 10364.5, 10255.0, 10467.5],
        "steps": [12000, 30000, 114000, 188000, 358000, 516000, 732000, 848000, 998000, 1000000]
      },
      "crazy_climber": {
        "mean": [48712.5, 105757.0, 120892.5, 125687.5, 123025.5, 120785.5, 133885.0, 123252.5, 126184.0, 128818.5, 130459.0, 130807.5, 126522.5, 136370.5, 130755.0, 132780.5, 134592.5, 139551.5, 140558.5, 134830.5, 135774.5, 136287.5],
        "steps": [22000, 50000, 98000, 152000, 204000, 220000, 268000, 322000, 372000, 424000, 476000, 530000, 562000, 612000, 666000, 706000, 758000, 798000, 836000, 874000, 926000, 976000]
      },
      "demon_attack": {
        "mean": [9237.775, 54069.2, 71564.325, 64262.975],
        "steps": [18000, 164000, 350000, 512000]
      },
      "double_dunk": {
        "mean": [-0.29, -4.79, -4.87, -7.21, -1.17, 1.54, 2.01, 0.88, 0.66],
        "steps": [6000, 320000, 466000, 540000, 684000, 838000, 914000, 984000, 1000000]
      },
      "enduro": {
        "mean": [0.29, 1196.095, 2172.355, 2329.93, 2258.71, 2193.19],
        "steps": [0, 40000, 156000, 370000, 776000, 1000000]
      },
      "fishing_derby": {
        "mean": [-87.88, 20.325, 22.745, 21.37, 21.27, 21.005, 27.05, 21.61, 21.935, 22.14, 22.025, 21.78, 19.685, 19.68, 17.59, 22.64, 10.45, 23.3, 26.31, 18.32, 18.39, 23.82, 27.75, 29.68, 12.15, 23.005, 28.615, 23.84, 25.345, 27.875, 21.855, 19.505, 27.84, 21.075, 24.83, 26.32, 25.435, 27.295, 25.03, 30.615, 26.79, 25.01, 27.8, 23.1, 23.54, 23.845, 22.185, 27.355, 22.945, 24.61, 23.675],
        "steps": [12000, 38000, 50000, 70000, 92000, 114000, 134000, 154000, 176000, 196000, 218000, 240000, 262000, 284000, 306000, 328000, 350000, 372000, 394000, 414000, 436000, 458000, 480000, 500000, 520000, 542000, 562000, 582000, 604000, 626000, 646000, 668000, 690000, 710000, 732000, 752000, 772000, 794000, 814000, 834000, 840000, 846000, 852000, 872000, 892000, 912000, 932000, 952000, 972000, 980000, 1000000]
      },
      "freeway": {
        "mean": [0.0, 28.855, 28.075, 30.995, 25.955, 24.1, 28.215, 29.14, 29.765, 26.82, 30.435, 23.175, 25.16, 22.265, 28.185, 26.07, 20.605, 26.44, 17.895, 22.065, 23.245, 22.85, 25.075, 10.985, 24.845, 19.325, 27.27, 23.145, 21.505, 25.615, 24.785, 23.015, 24.185, 18.71, 22.945, 21.265, 13.745, 16.995, 24.61, 26.045, 23.515, 24.045, 22.25],
        "steps": [0, 26000, 52000, 78000, 100000, 126000, 152000, 158000, 168000, 194000, 220000, 246000, 256000, 282000, 308000, 334000, 360000, 366000, 380000, 390000, 416000, 442000, 468000, 494000, 520000, 546000, 572000, 598000, 624000, 650000, 676000, 702000, 728000, 754000, 780000, 796000, 822000, 848000, 874000, 900000, 926000, 952000, 978000]
      },
      "frostbite": {
        "mean": [235.5, 76.1, 135.2, 1599.1, 3312.3, 3322.7, 3334.65, 3522.35, 3436.55, 3889.55, 3692.2, 3781.45, 3793.2, 3860.0, 3638.9, 3827.2, 4068.55, 4124.25, 4103.8],
        "steps": [26000, 32000, 38000, 50000, 118000, 164000, 214000, 272000, 330000, 410000, 472000, 502000, 572000, 628000, 650000, 782000, 844000, 912000, 982000]
      },
      "gopher": {
        "mean": [4547.2, 10085.8, 27045.6, 33734.7, 26206.3, 41986.8, 29196.9, 49943.1, 62804.6, 52810.1, 55265.4],
        "steps": [12000, 34000, 82000, 154000, 278000, 398000, 552000, 688000, 826000, 952000, 1000000]
      },
      "gravitar": {
        "mean": [0.0, 0.0, 22.5, 0.0, 29.5, 36.0, 115.5, 3.5, 10.5, 33.0, 78.0, 33.25, 125.75, 44.25, 220.5, 315.0, 489.5, 263.5, 275.5, 575.0, 317.25, 250.25, 312.25, 312.75, 186.5, 407.5, 90.25, 434.5, 491.5, 319.0, 233.5, 179.75, 496.5, 506.25, 197.0, 421.25, 301.25, 327.75, 207.0, 252.5, 9.75, 406.75, 212.75, 165.75, 173.25, 314.25, 92.5, 396.0, 27.5, 153.25, 325.5, 178.25, 383.5, 394.0, 332.5, 431.25, 441.75, 496.75, 91.0, 350.0, 413.5, 466.5, 186.25, 328.0, 33.0, 304.0, 560.5, 439.25, 420.75, 526.25, 388.5, 599.75, 589.5, 596.75, 508.5, 530.75, 637.0, 400.5, 619.5, 447.25, 525.25, 435.0, 331.5, 529.75, 612.25, 703.25, 637.25, 605.25, 620.5, 652.25, 545.75, 527.25, 623.75, 641.25, 616.75, 624.5, 572.25, 443.75, 450.5, 438.0, 530.25, 574.5, 578.25, 463.75, 419.0, 576.75, 431.25, 438.75, 473.5, 403.0],
        "steps": [14000, 18000, 26000, 34000, 42000, 50000, 58000, 66000, 72000, 78000, 86000, 96000, 104000, 112000, 122000, 132000, 134000, 144000, 152000, 162000, 172000, 180000, 190000, 200000, 208000, 216000, 220000, 228000, 238000, 248000, 256000, 264000, 272000, 282000, 292000, 300000, 308000, 318000, 328000, 332000, 342000, 350000, 360000, 368000, 376000, 386000, 396000, 404000, 412000, 420000, 428000, 438000, 446000, 456000, 466000, 474000, 484000, 494000, 504000, 512000, 522000, 530000, 540000, 550000, 560000, 568000, 578000, 588000, 598000, 608000, 618000, 628000, 638000, 648000, 658000, 668000, 678000, 688000, 698000, 708000, 718000, 728000, 738000, 746000, 756000, 766000, 776000, 786000, 796000, 806000, 816000, 826000, 836000, 840000, 850000, 860000, 870000, 880000, 898000, 906000, 908000, 918000, 928000, 938000, 948000, 958000, 968000, 978000, 984000, 994000]
      },
      "hero": {
        "mean": [13265.275, 15775.75, 14440.25, 16858.0, 14872.625, 16583.45, 14888.2, 16838.925, 18708.125, 17324.825, 20049.4, 18545.45, 19550.825, 17773.85, 19932.1, 18434.65, 18312.8, 19837.6, 17937.5, 20494.0, 20399.925, 20090.425, 18585.25, 19433.925, 20525.625, 17698.9, 19702.05, 20029.65, 19510.625, 19771.9, 20566.525, 20269.35, 20281.425, 20266.6, 20639.325, 20555.3, 20509.7, 20405.825, 20518.975, 20658.325, 20630.4, 20527.35, 20719.95, 20694.475, 20660.65, 20607.775, 20657.9, 20687.925, 20676.575, 20564.95],
        "steps": [16000, 34000, 56000, 62000, 78000, 80000, 96000, 134000, 152000, 174000, 198000, 222000, 238000, 258000, 280000, 298000, 318000, 334000, 348000, 368000, 368000, 384000, 400000, 422000, 450000, 474000, 492000, 520000, 548000, 572000, 594000, 618000, 640000, 662000, 682000, 704000, 726000, 750000, 774000, 792000, 818000, 836000, 858000, 882000, 906000, 930000, 952000, 972000, 996000, 1000000]
      },
      "ice_hockey": {
        "mean": [-2.2, -2.18, 0.085, -1.25, -2.45, -10.995, -4.135, -5.995, -6.765, -4.68, -4.16, -9.035, -6.18, -8.66, -7.89, -8.7, -7.215, -7.385, -7.36, -7.115, -6.655, -6.375, -6.06, -5.97],
        "steps": [8000, 52000, 96000, 142000, 188000, 234000, 280000, 326000, 374000, 420000, 466000, 512000, 558000, 604000, 650000, 698000, 704000, 750000, 796000, 844000, 890000, 936000, 982000, 1000000]
      },
      "jamesbond": {
        "mean": [9.0, 67.25, 407.5, 511.5, 482.75, 481.25, 536.75, 494.75, 464.5, 531.75, 587.0, 522.25, 331.5, 464.0, 442.75, 446.5, 476.25, 434.0, 445.25, 518.0, 402.0, 502.0, 479.0, 534.25, 580.5, 525.75, 531.25, 529.75, 530.25, 548.5, 526.25, 552.75, 551.75, 534.25, 553.75, 589.5, 561.25, 682.25, 597.5, 600.25, 547.75, 663.75, 607.75, 589.25, 610.75, 608.75, 590.0, 623.75, 586.75, 615.0, 602.0],
        "steps": [4000, 16000, 26000, 44000, 64000, 84000, 106000, 126000, 148000, 160000, 182000, 202000, 222000, 238000, 256000, 276000, 296000, 308000, 328000, 350000, 372000, 390000, 412000, 432000, 454000, 460000, 464000, 486000, 508000, 528000, 550000, 572000, 594000, 616000, 638000, 660000, 682000, 704000, 728000, 752000, 776000, 798000, 820000, 844000, 866000, 888000, 910000, 924000, 946000, 968000, 990000]
      },
      "kangaroo": {
        "mean": [3992.0, 4429.0, 11619.0, 13237.5, 9685.5, 12856.0, 11103.0, 12724.5, 11571.0, 9871.5, 12315.0, 8908.5, 11447.5, 13169.0, 11132.5, 11161.5, 11725.5, 12018.0, 12051.5, 13007.0, 12092.0, 12608.5, 10447.0, 13039.5, 13583.0, 12473.5, 12910.5, 13685.5, 13552.0, 13673.5, 13693.5],
        "steps": [12000, 28000, 46000, 76000, 110000, 140000, 176000, 208000, 242000, 276000, 304000, 338000, 366000, 400000, 436000, 440000, 474000, 510000, 546000, 582000, 620000, 656000, 692000, 722000, 758000, 798000, 834000, 872000, 912000, 950000, 988000]
      },
      "krull": {
        "mean": [7227.955, 8559.9, 8404.53, 7809.035, 8678.1, 8087.585, 8366.02, 8515.26, 8650.08, 8557.98, 8463.62, 8668.835, 8479.73, 8424.385, 8453.795, 8240.925, 8695.4, 8486.625, 8333.295, 8164.32, 8703.37, 8471.595, 8288.385, 8355.525, 8321.965, 8679.135, 8355.695, 8356.525, 8259.945, 8442.35, 8559.29, 8619.34, 8573.65, 8508.67, 8742.745, 8214.84, 8423.43, 8663.765, 8730.74, 8400.08, 8516.19, 8770.525, 8380.89, 8677.15, 8348.905, 8661.735, 8456.835, 8654.485, 8664.795, 8877.525, 8781.45, 8747.46, 8631.4, 8398.035, 8685.6, 8590.125],
        "steps": [10000, 16000, 36000, 58000, 74000, 92000, 110000, 128000, 146000, 164000, 182000, 200000, 218000, 236000, 254000, 276000, 290000, 308000, 324000, 342000, 360000, 378000, 394000, 406000, 424000, 448000, 466000, 486000, 506000, 524000, 542000, 560000, 578000, 596000, 614000, 632000, 646000, 666000, 684000, 702000, 720000, 738000, 756000, 774000, 792000, 810000, 828000, 846000, 864000, 882000, 900000, 918000, 936000, 954000, 972000, 990000]
      },
      "kung_fu_master": {
        "mean": [179.5, 4289.0, 9170.5, 13379.5, 16586.5, 13933.0, 21561.5, 15987.5, 18738.0, 18679.0, 17914.0, 20285.0, 21721.5, 22249.0, 21398.5, 24198.0, 19578.0, 26321.5, 21183.5, 22515.5, 22565.0, 24532.5, 25317.5, 23709.5, 26518.5, 25208.5, 26071.5, 25671.0, 24568.5, 27252.5, 26468.5, 26892.5, 26579.0, 25178.0],
        "steps": [0, 12000, 30000, 54000, 80000, 110000, 138000, 172000, 190000, 222000, 226000, 256000, 270000, 302000, 336000, 368000, 404000, 438000, 474000, 506000, 542000, 578000, 614000, 652000, 688000, 692000, 712000, 750000, 788000, 826000, 864000, 902000, 942000, 982000]
      },
      "ms_pacman": {
        "mean": [357.25, 1940.75, 2849.55, 3338.85, 4112.65, 3830.4, 4122.75, 4263.8, 4687.75, 4403.9, 4252.0, 4691.75, 4596.75, 4493.05, 4681.5, 4089.4, 4612.35, 4967.85, 4587.95, 4508.05, 5105.405, 4569.85, 4809.6, 4819.75, 4951.605, 4786.6, 4996.85, 5162.3, 4977.95, 5169.1, 4936.0, 5369.85, 4898.5, 5438.7, 5517.85, 5184.0, 5306.35, 5444.505, 5133.35, 5082.55, 5389.15, 5416.655, 5581.6, 5262.65, 5874.555, 5869.95, 5743.405, 5403.0, 5554.605, 5529.7, 5544.805],
        "steps": [12000, 22000, 34000, 48000, 64000, 82000, 100000, 118000, 136000, 156000, 174000, 194000, 214000, 234000, 254000, 276000, 296000, 316000, 336000, 356000, 378000, 384000, 404000, 424000, 446000, 468000, 488000, 510000, 532000, 552000, 574000, 598000, 620000, 642000, 666000, 688000, 710000, 714000, 738000, 748000, 772000, 796000, 806000, 830000, 854000, 868000, 894000, 918000, 942000, 966000, 990000]
      },
      "name_this_game": {
        "mean": [5996.15, 10216.25, 11987.1, 12501.15, 12015.8, 12921.75, 13719.2, 13113.1, 13393.65, 13420.85, 13277.55, 14130.4, 14079.9, 14201.25],
        "steps": [10000, 48000, 134000, 226000, 272000, 360000, 446000, 480000, 576000, 672000, 766000, 836000, 928000, 1000000]
      },
      "phoenix": {
        "mean": [556.15, 5416.35, 7159.9, 4910.4, 5685.25, 8239.35, 8365.0, 8638.15, 9116.55, 8155.5, 11143.15, 9085.55, 11768.9, 8937.95],
        "steps": [8000, 74000, 162000, 334000, 466000, 528000, 608000, 654000, 686000, 700000, 770000, 832000, 890000, 962000]
      },
      "pong": {
        "mean": [-20.54, -17.99, 9.07, -1.78, -12.0, 1.435, 8.205, 4.05, 1.285, 5.98, 8.425, 8.295, -0.045, 10.14, 13.23, 10.73, 12.065, 12.165, 14.085, 11.015, 7.37, 5.175, 5.005, 7.325, 6.39, 9.5, 6.14, 7.79, 10.665, 6.59, 10.515, 11.205, 9.405, 10.49, 10.14, 10.84, 12.26, 12.265, 12.725, 13.06],
        "steps": [0, 12000, 30000, 58000, 72000, 94000, 122000, 152000, 180000, 210000, 226000, 238000, 264000, 268000, 274000, 302000, 332000, 360000, 386000, 414000, 442000, 470000, 498000, 528000, 558000, 588000, 602000, 620000, 650000, 680000, 710000, 742000, 772000, 802000, 832000, 862000, 892000, 922000, 952000, 982000]
      },
      "pooyan": {
        "mean": [302.475, 558.275, 2479.15, 4076.2, 6899.1, 4952.825, 6171.475, 7447.125, 6629.2, 5542.875, 6775.9, 6379.95, 6867.75, 6878.375, 6653.525, 6984.05, 5906.825, 6589.325, 7192.775, 7656.075, 6575.9, 7818.15, 6980.075, 7116.275, 7395.7, 6611.45, 7145.525, 6507.4, 7706.95, 7546.9, 7024.075, 6992.2],
        "steps": [0, 6000, 16000, 36000, 66000, 106000, 136000, 170000, 210000, 248000, 258000, 296000, 330000, 366000, 404000, 438000, 476000, 508000, 516000, 522000, 562000, 596000, 638000, 674000, 712000, 738000, 776000, 812000, 850000, 892000, 930000, 968000]
      },
      "qbert": {
        "mean": [306.875, 14936.5, 11352.625, 9537.5, 10174.0, 10666.375, 10254.125],
        "steps": [12000, 36000, 90000, 234000, 442000, 556000, 708000]
      },
      "riverraid": {
        "mean": [833.75, 1603.4, 3138.85, 5458.45, 10608.4, 12500.35, 11637.2, 14568.05, 15653.45, 16535.85, 12939.95, 17576.3, 17093.45, 15789.75, 17384.25, 16660.85, 16567.75, 18867.5, 17336.5, 17547.65, 18968.25, 18699.05, 18065.7, 19238.55, 17838.35, 18600.15, 19158.0, 19178.55, 18498.1, 18739.3, 18796.35, 18965.55, 19415.45, 19244.9, 19591.5, 20046.85, 19555.45, 19974.25, 19605.35, 19708.65, 19385.5, 19460.45, 19670.8],
        "steps": [0, 8000, 10000, 18000, 36000, 38000, 64000, 82000, 104000, 130000, 154000, 178000, 202000, 224000, 246000, 272000, 296000, 324000, 350000, 374000, 398000, 424000, 450000, 476000, 506000, 536000, 562000, 588000, 614000, 640000, 670000, 694000, 726000, 756000, 782000, 816000, 850000, 880000, 908000, 934000, 964000, 984000, 1000000]
      },
      "road_runner": {
        "mean": [25358.0, 42817.5, 51621.0, 52951.0, 51820.5, 52807.0, 51509.0, 55407.5, 56387.0, 57254.0, 58212.5, 58708.0, 58109.0, 59126.5, 58395.0, 58671.5, 60573.0, 60357.5, 60565.0, 60271.5, 60725.5, 60391.0],
        "steps": [10000, 30000, 82000, 128000, 176000, 226000, 284000, 372000, 430000, 450000, 516000, 574000, 598000, 650000, 706000, 772000, 802000, 854000, 880000, 944000, 998000, 1000000]
      },
      "robotank": {
        "mean": [0.0, 5.885, 12.905, 36.18, 48.355, 60.18, 61.925, 66.015, 66.44, 60.44, 65.165, 65.18, 66.7, 64.815, 68.485, 66.975, 67.515],
        "steps": [6000, 22000, 40000, 68000, 126000, 184000, 248000, 326000, 404000, 438000, 518000, 580000, 658000, 718000, 796000, 860000, 920000]
      },
      "seaquest": {
        "mean": [187.9, 2215.2, 4912.8, 5919.1, 5905.6, 7037.9, 7072.5, 7441.6, 7268.1, 7434.8, 7071.3, 7449.0, 7166.8, 7376.0, 7348.1, 7549.5, 7747.2, 7765.2, 7546.0, 7430.4, 7495.0, 7425.4],
        "steps": [6000, 20000, 40000, 92000, 140000, 210000, 266000, 302000, 354000, 430000, 476000, 532000, 586000, 626000, 670000, 718000, 776000, 830000, 884000, 942000, 992000, 1000000]
      },
      "space_invaders": {
        "mean": [241.625, 319.675, 442.3, 2905.425, 5259.975, 13507.675, 21557.025, 25265.45, 27724.8, 19889.35, 37538.05, 37938.975],
        "steps": [10000, 16000, 20000, 30000, 64000, 114000, 230000, 330000, 368000, 490000, 632000, 834000]
      },
      "star_gunner": {
        "mean": [604.5, 221.5, 22811.0, 47113.0, 59595.5, 61856.5, 65094.5, 66720.5, 65609.0, 76832.0, 71630.5, 70272.5, 70859.5, 70090.5, 71607.0, 74346.5, 72193.0, 78472.5, 75482.5, 77255.5, 79788.0, 77455.5, 78029.0, 79703.5, 78389.0, 78180.5],
        "steps": [0, 8000, 28000, 38000, 52000, 76000, 122000, 170000, 202000, 246000, 270000, 318000, 366000, 414000, 466000, 514000, 562000, 604000, 656000, 684000, 734000, 786000, 834000, 884000, 936000, 988000]
      },
      "time_pilot": {
        "mean": [1305.0, 1423.0, 1160.5, 2983.5, 4096.5, 2459.0, 3115.0, 4138.5, 3589.5, 4584.5, 3796.0, 4486.0, 4136.5, 4421.5, 5190.5, 4020.5, 4865.5, 5197.0, 4311.0, 4579.5, 4869.5, 4298.5, 4287.5, 5094.5, 4341.5, 4390.5, 4317.0, 5118.5, 4031.5, 4220.5, 5047.5, 4966.0, 4534.0, 5401.0, 4496.5, 4795.5, 5383.5, 5275.5, 5108.0, 4822.5, 5350.5, 5459.5, 4801.0, 5017.0, 4849.0, 4710.0, 5219.0, 5366.5, 5243.0, 5368.0, 5475.0, 5531.0, 5060.0, 5022.5, 5312.5, 5619.5, 5172.5, 5560.0, 5496.5, 5523.0, 5585.0, 5586.0, 5636.5, 5280.0],
        "steps": [16000, 32000, 50000, 62000, 72000, 86000, 98000, 112000, 128000, 142000, 156000, 174000, 188000, 204000, 220000, 238000, 254000, 272000, 288000, 304000, 320000, 336000, 352000, 368000, 384000, 400000, 416000, 432000, 448000, 464000, 480000, 488000, 504000, 520000, 536000, 552000, 568000, 584000, 600000, 616000, 632000, 648000, 664000, 678000, 694000, 710000, 738000, 754000, 770000, 786000, 802000, 818000, 836000, 852000, 868000, 870000, 880000, 896000, 912000, 928000, 946000, 962000, 978000, 994000]
      },
      "up_n_down": {
        "mean": [4835.15, 8507.35, 31305.3, 62095.4, 124052.15, 83731.4, 178910.3, 189672.05, 115040.85, 201329.1, 120701.05, 111882.65],
        "steps": [16000, 28000, 44000, 50000, 128000, 266000, 354000, 522000, 608000, 798000, 974000, 1000000]
      },
      "video_pinball": {
        "mean": [291423.975, 499777.73, 481442.71],
        "steps": [18000, 436000, 750000]
      },
      "wizard_of_wor": {
        "mean": [0.0, 129.0, 82.0, 270.0, 2566.0, 2195.5, 1995.5, 1218.0, 4116.5, 1173.0, 2438.0, 2907.5, 4027.5, 5652.0, 1183.5, 3047.5, 4051.5, 2991.0, 774.5, 4292.5, 4632.5, 3156.5, 3426.0, 4517.5, 2584.0, 1993.5, 4817.5, 2900.5, 4351.5, 1487.5, 5350.0, 1772.5, 4767.0, 2282.0, 3682.5, 3970.5, 6316.5, 4957.5, 4117.5, 5892.0, 5487.0, 6027.5, 5684.5, 6350.0, 5780.5, 5793.0, 4913.5, 4688.0, 5713.5],
        "steps": [10000, 16000, 26000, 34000, 88000, 106000, 118000, 138000, 154000, 176000, 194000, 212000, 230000, 252000, 274000, 288000, 306000, 326000, 344000, 356000, 382000, 406000, 426000, 444000, 468000, 486000, 502000, 528000, 546000, 570000, 586000, 610000, 628000, 652000, 670000, 690000, 712000, 736000, 794000, 816000, 838000, 860000, 884000, 906000, 930000, 944000, 968000, 990000, 1000000]
      },
      "yars_revenge": {
        "mean": [23224.68, 9178.98, 29091.445, 27651.84, 31044.66, 33272.93, 32819.42, 30896.395, 36134.145],
        "steps": [14000, 24000, 82000, 214000, 384000, 482000, 606000, 706000, 926000]
      },
      "zaxxon": {
        "mean": [0.0, 0.0, 7.5, 1.5, 2.0, 137.5, 211.5, 208.5, 2692.0, 7061.5, 0.0, 6702.5, 4583.5, 6769.5, 7440.5, 6411.5, 7494.5, 10249.0, 8121.5, 8757.0, 6435.0, 7217.5, 8457.5, 8941.5, 7951.0, 8792.0, 7990.0, 8675.5, 8818.0, 8671.0, 8522.0, 7681.5, 8673.5, 8980.0, 9291.5, 9570.0, 9285.5],
        "steps": [0, 6000, 12000, 24000, 36000, 48000, 60000, 74000, 88000, 108000, 140000, 152000, 186000, 208000, 238000, 270000, 298000, 330000, 366000, 400000, 434000, 464000, 496000, 530000, 566000, 602000, 638000, 672000, 708000, 744000, 780000, 816000, 852000, 888000, 924000, 962000, 1000000]
      }
    },
    "policy": {
      "alien": {
        "mean": [210.5, 297.05, 375.35, 503.85, 1041.65, 1246.6, 1422.1, 1416.15, 1484.35, 1362.8, 1302.05, 1403.85, 1443.15, 1335.4, 1530.05, 1512.25, 1398.8, 1497.5, 1464.85, 1413.4, 1421.15, 1749.5, 1494.25, 1365.15, 1576.95, 1583.5, 1668.55, 1524.45, 1573.15, 1495.35, 1421.75, 1569.5, 1592.05, 1448.2, 1601.65, 1433.45, 1548.15, 1440.95, 1561.15, 1249.6, 1636.65, 1317.95, 1568.8, 1633.65, 1442.1, 1587.75, 1502.85, 1446.1, 1530.0, 1575.45, 1647.1, 1771.4, 1577.7, 1469.95, 1444.0, 1486.85, 1545.45, 1546.75, 1570.8, 1495.3, 1629.05, 1552.65, 1564.3, 1701.25, 1586.45, 1666.3, 1730.6],
        "steps": [0, 8000, 18000, 28000, 38000, 50000, 58000, 70000, 84000, 96000, 110000, 112000, 128000, 142000, 158000, 172000, 186000, 202000, 218000, 232000, 248000, 264000, 280000, 296000, 316000, 330000, 348000, 362000, 380000, 396000, 412000, 428000, 444000, 448000, 464000, 480000, 498000, 516000, 532000, 548000, 566000, 582000, 598000, 614000, 630000, 648000, 666000, 674000, 678000, 696000, 712000, 730000, 748000, 764000, 782000, 798000, 816000, 834000, 852000, 870000, 888000, 906000, 924000, 940000, 958000, 976000, 994000]
      },
      "amidar": {
        "mean": [42.95, 34.71, 68.325, 47.53, 76.615, 110.895, 116.43, 133.905, 123.175, 145.81, 145.92, 121.55, 133.32, 131.055, 126.66, 118.41, 136.06, 138.4, 132.425, 130.34, 148.065, 137.335, 136.895, 146.795, 135.995, 147.49, 156.24, 174.495, 163.59, 160.42, 129.12, 151.785, 147.835, 160.405, 140.29, 154.395, 141.845, 152.395, 116.14, 167.055, 152.05, 151.455, 129.705, 143.195, 145.06, 140.805, 137.61, 71.015, 125.71, 147.87, 156.765, 146.08, 151.855, 145.555, 172.37, 143.97, 158.13, 159.195, 145.44, 147.66, 145.465, 140.43, 158.515, 165.79, 163.08, 161.335, 157.575, 166.2, 162.665, 180.665, 169.38, 157.705],
        "steps": [8000, 14000, 22000, 32000, 44000, 56000, 70000, 84000, 100000, 116000, 130000, 144000, 158000, 172000, 186000, 200000, 212000, 224000, 238000, 254000, 268000, 282000, 296000, 310000, 324000, 338000, 354000, 370000, 386000, 400000, 414000, 416000, 422000, 436000, 444000, 458000, 472000, 482000, 496000, 510000, 524000, 540000, 554000, 568000, 582000, 596000, 612000, 628000, 644000, 660000, 674000, 688000, 702000, 718000, 734000, 736000, 752000, 766000, 782000, 788000, 814000, 830000, 846000, 862000, 878000, 894000, 910000, 926000, 942000, 958000, 972000, 988000]
      },
      "assault": {
        "mean": [1150.62, 1272.69, 1424.69, 1671.595, 1298.355, 1404.865, 1505.015, 1408.525, 1305.77, 1325.895, 1474.715, 1295.875, 1312.445, 1413.77, 1411.765, 1167.14, 1423.285, 1313.325, 1471.71, 1524.92, 1487.205, 1450.94, 1493.565],
        "steps": [10000, 32000, 38000, 58000, 98000, 148000, 218000, 262000, 268000, 310000, 354000, 428000, 452000, 534000, 574000, 630000, 672000, 734000, 804000, 874000, 918000, 964000, 1000000]
      },
      "asterix": {
        "mean": [273.25, 786.75, 1566.75, 2458.5, 2462.75, 1865.0, 2344.25, 2665.75, 2648.25, 2165.25, 2507.0, 2433.75, 2594.75, 2321.0, 2929.25, 2541.75, 2844.0],
        "steps": [6000, 12000, 20000, 38000, 90000, 130000, 172000, 222000, 270000, 302000, 348000, 396000, 444000, 488000, 534000, 576000, 584000]
      },
      "atlantis": {
        "mean": [8923.5, 30868.0, 389780.5, 73666.0, 115064.0, 271135.0, 147819.5, 171913.5],
        "steps": [14000, 28000, 58000, 212000, 396000, 748000, 828000, 1000000]
      },
      "bank_heist": {
        "mean": [369.1, 447.35, 488.2, 643.45, 579.0, 508.9, 570.05, 564.25, 616.25, 565.6, 614.95, 661.8, 529.7, 576.25, 593.35, 475.6, 630.25, 557.5, 611.55, 601.15, 586.95, 561.55, 568.15, 588.35, 607.45, 577.2, 582.4, 611.25, 613.1, 642.25, 608.75, 610.5, 486.0, 626.8, 582.15, 592.45, 595.6, 619.65, 624.0, 601.25, 651.5, 622.6, 614.3, 604.65, 618.15],
        "steps": [14000, 34000, 52000, 60000, 82000, 106000, 134000, 158000, 182000, 188000, 212000, 234000, 238000, 260000, 284000, 300000, 322000, 342000, 366000, 390000, 414000, 438000, 462000, 486000, 510000, 534000, 558000, 576000, 600000, 624000, 648000, 672000, 696000, 720000, 748000, 772000, 796000, 820000, 844000, 868000, 892000, 916000, 940000, 976000, 998000]
      },
      "battle_zone": {
        "mean": [3010.0, 3390.0, 13900.0, 15375.0, 16325.0, 14130.0, 14930.0, 15020.0, 14680.0, 15370.0, 13820.0, 14500.0, 16085.0, 16605.0, 16510.0, 15905.0],
        "steps": [6000, 82000, 166000, 230000, 254000, 322000, 394000, 462000, 524000, 606000, 624000, 704000, 786000, 874000, 954000, 1000000]
      },
      "beam_rider": {
        "mean": [897.72, 2498.56, 2562.22, 3255.97, 3433.6, 3682.73, 3323.33, 3143.45, 3631.56, 3655.37, 3516.45, 3569.15, 4101.16, 4276.66, 4549.56],
        "steps": [14000, 36000, 130000, 190000, 254000, 304000, 372000, 464000, 548000, 620000, 724000, 790000, 866000, 944000, 1000000]
      },
      "boxing": {
        "mean": [62.155, 64.28, 61.255, 58.325, 72.445, 68.775, 70.34, 65.715, 71.55, 65.795, 69.565, 70.22, 62.9, 68.055, 67.295, 67.18, 63.445, 68.22, 69.495, 68.63, 64.295, 70.88, 70.585, 74.795, 67.84, 72.82, 71.115, 71.195, 71.955, 70.59, 66.055, 68.71, 72.145, 70.09, 72.93, 69.66, 72.22, 70.98, 65.84, 70.125, 73.405, 69.98, 74.115, 68.885, 70.79, 73.295, 66.39, 72.455, 75.74, 72.745, 74.605, 73.71, 71.24, 70.47, 67.425, 70.645, 69.285, 71.555, 72.485, 74.635, 70.905, 67.54, 68.915, 72.605, 71.955, 73.335, 71.99, 71.36, 72.445, 72.25, 69.6, 73.07, 70.255, 72.99, 72.325, 72.85, 71.885, 74.945, 73.26, 75.205, 74.375, 71.305, 75.02, 72.415, 73.14, 72.875, 73.265, 73.61, 74.805, 74.31, 73.995, 74.09, 72.41, 72.695, 74.065, 75.38],
        "steps": [18000, 30000, 46000, 60000, 74000, 86000, 100000, 110000, 120000, 132000, 142000, 152000, 164000, 176000, 186000, 196000, 206000, 216000, 226000, 238000, 240000, 252000, 262000, 272000, 284000, 294000, 304000, 316000, 326000, 336000, 346000, 356000, 366000, 376000, 386000, 396000, 406000, 416000, 426000, 436000, 446000, 456000, 466000, 476000, 486000, 496000, 506000, 516000, 526000, 536000, 546000, 556000, 566000, 576000, 586000, 596000, 606000, 616000, 626000, 636000, 646000, 656000, 666000, 676000, 686000, 696000, 706000, 716000, 726000, 736000, 746000, 756000, 766000, 776000, 786000, 796000, 806000, 816000, 822000, 832000, 842000, 852000, 862000, 872000, 882000, 892000, 902000, 912000, 922000, 932000, 942000, 952000, 962000, 972000, 982000, 992000]
      },
      "breakout": {
        "mean": [45.64, 75.67, 52.66, 56.65, 60.095, 51.355, 71.815, 64.055, 63.44, 77.355, 47.845, 74.245, 60.875, 85.93, 73.92, 81.45, 79.145, 98.605, 94.34, 99.86, 114.105],
        "steps": [30000, 64000, 92000, 104000, 150000, 224000, 314000, 382000, 450000, 524000, 564000, 648000, 696000, 716000, 766000, 816000, 866000, 912000, 954000, 996000, 1000000]
      },
      "carnival": {
        "mean": [2753.25, 4428.1, 4526.6, 4859.95, 4754.25],
        "steps": [4000, 12000, 18000, 30000, 38000]
      },
      "centipede": {
        "mean": [2058.48, 1999.795, 1884.85, 2227.66, 2193.425, 2367.775, 2325.015, 2050.155, 2401.445, 2194.37, 2197.955, 2150.015, 2336.475, 1933.035, 2507.395, 2203.505, 2362.735, 2153.655, 2390.67, 2132.0, 2264.305, 2266.605, 2141.39, 2090.78, 1976.57, 2197.585, 2061.005, 2069.415, 2305.4, 2342.905, 1788.655, 2102.16, 2024.37, 2489.51, 2238.305, 2002.365, 2004.735, 2057.02, 1978.55, 2185.88, 2212.925, 2176.37, 2376.78, 2077.085, 2329.465, 2233.99, 2331.57, 2079.1, 2266.875, 2353.125, 2233.525, 2324.36, 2301.5, 2127.115, 2089.27, 2040.8, 2062.38, 2267.03, 2287.795, 2301.465, 2436.31, 1944.705, 2504.09, 2316.775, 2179.905, 2160.64, 2297.9, 2218.955, 2233.05, 2111.895, 2129.685, 2137.82, 2117.615, 2070.035, 2279.455, 2283.28, 2167.69, 2037.63, 2244.1, 2134.88, 2286.805, 2258.07, 2222.935, 2460.53, 2003.665, 2168.465, 2082.995, 2429.16, 2177.435, 2227.095, 2146.745, 2318.965, 2175.28, 2338.035, 2050.11, 2201.75, 2210.38, 2259.305, 2143.41, 2103.98, 2035.75, 2202.505, 2156.25, 2210.505, 2226.485, 2200.545, 2327.46, 2234.33, 2160.675, 2158.225, 2224.94, 2302.935, 2148.565, 2329.905],
        "steps": [12000, 24000, 34000, 44000, 54000, 56000, 66000, 76000, 84000, 94000, 104000, 114000, 124000, 134000, 144000, 154000, 164000, 174000, 184000, 194000, 204000, 214000, 222000, 230000, 238000, 248000, 258000, 266000, 276000, 278000, 286000, 294000, 304000, 312000, 320000, 328000, 338000, 340000, 350000, 360000, 370000, 380000, 390000, 400000, 410000, 420000, 428000, 438000, 446000, 454000, 464000, 474000, 484000, 494000, 502000, 512000, 522000, 532000, 540000, 548000, 558000, 566000, 574000, 584000, 594000, 604000, 612000, 620000, 628000, 638000, 646000, 654000, 664000, 672000, 680000, 688000, 696000, 704000, 714000, 724000, 734000, 744000, 752000, 760000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 948000, 952000, 962000, 970000, 978000, 986000, 994000]
      },
      "chopper_command": {
        "mean": [784.0, 989.0, 1059.5, 1386.5, 1378.0, 1451.0, 1433.0, 1520.5, 1423.5, 1636.0],
        "steps": [12000, 30000, 114000, 188000, 358000, 516000, 732000, 848000, 998000, 1000000]
      },
      "crazy_climber": {
        "mean": [79998.5, 73579.0, 68703.5, 93973.5, 89303.5, 86713.5, 103273.0, 87052.0, 104100.5, 96172.5, 99199.5, 94887.0, 96115.0, 94939.0, 98427.0, 101401.0, 97571.5, 100390.5, 104726.0, 101554.0, 104547.0, 103266.0],
        "steps": [22000, 50000, 98000, 152000, 204000, 220000, 268000, 322000, 372000, 424000, 476000, 530000, 562000, 612000, 666000, 706000, 758000, 798000, 836000, 874000, 926000, 976000]
      },
      "demon_attack": {
        "mean": [1893.625, 3303.65, 3664.575, 2791.625],
        "steps": [18000, 164000, 350000, 512000]
      },
      "double_dunk": {
        "mean": [-19.42, -14.35, -14.3, -16.18, -15.19, -15.34, -13.56, -14.77, -13.76],
        "steps": [6000, 320000, 466000, 540000, 684000, 838000, 914000, 984000, 1000000]
      },
      "enduro": {
        "mean": [0.055, 524.295, 475.445, 410.255, 617.985, 733.465],
        "steps": [0, 40000, 156000, 370000, 776000, 1000000]
      },
      "fishing_derby": {
        "mean": [-70.72, -30.47, -13.83, -19.255, -13.085, -20.345, -4.685, -9.28, -13.97, -12.88, -15.13, -27.655, -15.455, -29.66, -11.925, -20.81, -11.765, -8.765, -9.705, -21.975, -7.09, -6.845, -13.15, -0.47, -12.495, -11.095, -1.545, 0.38, -16.575, -9.65, -13.08, -12.155, -12.075, 1.655, -6.755, -6.58, -0.795, -10.155, 1.24, -7.67, -2.865, -6.795, -0.695, -4.48, -8.45, -3.48, 0.56, -3.48, -2.82, -1.15, -3.875],
        "steps": [12000, 38000, 50000, 70000, 92000, 114000, 134000, 154000, 176000, 196000, 218000, 240000, 262000, 284000, 306000, 328000, 350000, 372000, 394000, 414000, 436000, 458000, 480000, 500000, 520000, 542000, 562000, 582000, 604000, 626000, 646000, 668000, 690000, 710000, 732000, 752000, 772000, 794000, 814000, 834000, 840000, 846000, 852000, 872000, 892000, 912000, 932000, 952000, 972000, 980000, 1000000]
      },
      "freeway": {
        "mean": [0.0, 23.525, 19.14, 21.115, 24.69, 27.465, 24.31, 23.005, 28.87, 28.89, 26.765, 27.59, 25.08, 28.43, 28.835, 28.02, 26.77, 28.555, 28.35, 29.55, 23.2, 28.895, 27.745, 27.01, 27.56, 28.875, 27.995, 27.23, 27.515, 29.68, 28.715, 25.85, 29.28, 30.565, 29.29, 28.865, 27.455, 27.375, 27.68, 28.115, 27.1, 28.46, 26.335],
        "steps": [0, 26000, 52000, 78000, 100000, 126000, 152000, 158000, 168000, 194000, 220000, 246000, 256000, 282000, 308000, 334000, 360000, 366000, 380000, 390000, 416000, 442000, 468000, 494000, 520000, 546000, 572000, 598000, 624000, 650000, 676000, 702000, 728000, 754000, 780000, 796000, 822000, 848000, 874000, 900000, 926000, 952000, 978000]
      },
      "frostbite": {
        "mean": [216.85, 309.1, 319.15, 355.8, 715.7, 685.7, 827.35, 734.25, 710.95, 656.45, 612.45, 703.6, 715.75, 617.1, 862.1, 673.5, 739.15, 901.45, 901.7],
        "steps": [26000, 32000, 38000, 50000, 118000, 164000, 214000, 272000, 330000, 410000, 472000, 502000, 572000, 628000, 650000, 782000, 844000, 912000, 982000]
      },
      "gopher": {
        "mean": [2621.8, 2305.5, 4082.9, 3360.8, 2736.4, 3668.4, 3175.7, 3652.0, 4127.7, 4311.8, 4067.6],
        "steps": [12000, 34000, 82000, 154000, 278000, 398000, 552000, 688000, 826000, 952000, 1000000]
      },
      "gravitar": {
        "mean": [188.5, 187.25, 174.75, 200.5, 162.0, 159.75, 142.0, 37.25, 173.0, 169.75, 192.25, 216.5, 201.25, 228.0, 188.75, 251.5, 201.75, 232.25, 222.5, 255.0, 270.0, 208.75, 186.75, 207.75, 202.0, 231.25, 177.25, 231.0, 190.25, 197.0, 211.25, 235.25, 224.5, 197.5, 202.75, 221.0, 249.5, 226.25, 254.25, 176.5, 178.5, 228.0, 168.0, 226.0, 227.75, 159.25, 225.0, 216.25, 350.5, 207.75, 183.5, 218.25, 260.5, 169.5, 219.0, 235.0, 240.5, 256.25, 189.75, 169.25, 247.0, 173.0, 194.75, 244.75, 238.5, 199.0, 230.75, 191.25, 195.75, 189.25, 201.75, 229.75, 185.0, 216.75, 246.25, 201.0, 179.75, 239.5, 215.5, 202.25, 224.5, 194.0, 179.5, 174.0, 258.0, 245.5, 214.5, 230.5, 200.75, 204.25, 223.0, 182.0, 210.75, 187.5, 244.25, 187.25, 209.0, 203.0, 177.5, 202.25, 245.5, 231.0, 217.75, 202.5, 207.0, 231.5, 215.5, 217.0, 210.5, 203.0],
        "steps": [14000, 18000, 26000, 34000, 42000, 50000, 58000, 66000, 72000, 78000, 86000, 96000, 104000, 112000, 122000, 132000, 134000, 144000, 152000, 162000, 172000, 180000, 190000, 200000, 208000, 216000, 220000, 228000, 238000, 248000, 256000, 264000, 272000, 282000, 292000, 300000, 308000, 318000, 328000, 332000, 342000, 350000, 360000, 368000, 376000, 386000, 396000, 404000, 412000, 420000, 428000, 438000, 446000, 456000, 466000, 474000, 484000, 494000, 504000, 512000, 522000, 530000, 540000, 550000, 560000, 568000, 578000, 588000, 598000, 608000, 618000, 628000, 638000, 648000, 658000, 668000, 678000, 688000, 698000, 708000, 718000, 728000, 738000, 746000, 756000, 766000, 776000, 786000, 796000, 806000, 816000, 826000, 836000, 840000, 850000, 860000, 870000, 880000, 898000, 906000, 908000, 918000, 928000, 938000, 948000, 958000, 968000, 978000, 984000, 994000]
      },
      "hero": {
        "mean": [7739.75, 9448.575, 8665.15, 11361.05, 8496.0, 9899.7, 10583.325, 10401.5, 11000.25, 11845.125, 11065.525, 11180.375, 10248.85, 10872.075, 12198.775, 10141.925, 11973.95, 11133.975, 11296.625, 11477.225, 11754.55, 10512.275, 9800.2, 10384.575, 10888.25, 11792.5, 11705.65, 11367.125, 11376.525, 11684.375, 10895.075, 11241.55, 10972.5, 12461.425, 11554.7, 12423.725, 11640.675, 11259.35, 11515.725, 11289.075, 11339.9, 11791.4, 12455.425, 12594.2, 12329.375, 11845.15, 11468.0, 12314.2, 12459.45, 12368.275],
        "steps": [16000, 34000, 56000, 62000, 78000, 80000, 96000, 134000, 152000, 174000, 198000, 222000, 238000, 258000, 280000, 298000, 318000, 334000, 348000, 368000, 368000, 384000, 400000, 422000, 450000, 474000, 492000, 520000, 548000, 572000, 594000, 618000, 640000, 662000, 682000, 704000, 726000, 750000, 774000, 792000, 818000, 836000, 858000, 882000, 906000, 930000, 952000, 972000, 996000, 1000000]
      },
      "ice_hockey": {
        "mean": [-11.145, -14.375, -7.78, -7.51, -7.05, -7.035, -7.935, -6.155, -7.265, -8.01, -6.23, -5.735, -6.495, -8.465, -8.365, -7.38, -6.84, -5.94, -6.585, -6.445, -6.155, -6.81, -6.685],
        "steps": [8000, 52000, 96000, 142000, 188000, 234000, 280000, 326000, 374000, 420000, 466000, 512000, 558000, 604000, 650000, 698000, 704000, 750000, 796000, 844000, 890000, 936000, 982000]
      },
      "jamesbond": {
        "mean": [112.75, 269.0, 294.75, 308.5, 280.0, 265.0, 429.25, 408.0, 417.25, 401.0, 386.75, 366.75, 260.75, 330.5, 410.0, 380.0, 393.5, 343.75, 397.0, 365.25, 363.75, 374.0, 311.5, 365.5, 370.25, 363.75, 302.5, 437.0, 366.0, 373.75, 402.0, 381.0, 429.25, 323.5, 387.75, 362.5, 415.75, 290.5, 421.5, 317.75, 399.0, 435.5, 392.0, 427.0, 348.75, 376.25, 433.0, 427.75, 408.25, 433.0, 412.5],
        "steps": [4000, 16000, 26000, 44000, 64000, 84000, 106000, 126000, 148000, 160000, 182000, 202000, 222000, 238000, 256000, 276000, 296000, 308000, 328000, 350000, 372000, 390000, 412000, 432000, 454000, 460000, 464000, 486000, 508000, 528000, 550000, 572000, 594000, 616000, 638000, 660000, 682000, 704000, 728000, 752000, 776000, 798000, 820000, 844000, 866000, 888000, 910000, 924000, 946000, 968000, 990000]
      },
      "kangaroo": {
        "mean": [1045.5, 4070.0, 3440.5, 3777.0, 4410.0, 5216.5, 4177.0, 4965.0, 4718.5, 2714.5, 2531.0, 4196.0, 5632.0, 4239.5, 6489.0, 4014.0, 4674.5, 4147.0, 4759.5, 6507.0, 4316.5, 4747.0, 7047.5, 3941.5, 6979.0, 6114.0, 5375.5, 6272.5, 5971.0, 6562.5, 6157.0],
        "steps": [12000, 28000, 46000, 76000, 110000, 140000, 176000, 208000, 242000, 276000, 304000, 338000, 366000, 400000, 436000, 440000, 474000, 510000, 546000, 582000, 620000, 656000, 692000, 722000, 758000, 798000, 834000, 872000, 912000, 950000, 988000]
      },
      "krull": {
        "mean": [4828.57, 4866.22, 5784.03, 5386.485, 5641.235, 5269.47, 5621.115, 5161.145, 5573.075, 5848.075, 5659.065, 5781.295, 5800.435, 5341.64, 5605.525, 5904.025, 5489.895, 5316.045, 5832.145, 5485.075, 5656.42, 5669.985, 5167.57, 5624.695, 5687.74, 5666.055, 5757.735, 5667.905, 5787.875, 5642.24, 5701.265, 5761.87, 5694.64, 5316.47, 5729.21, 5946.595, 6013.07, 5704.035, 5612.95, 5482.545, 5766.94, 5871.505, 5830.6, 5737.055, 5930.57, 5870.14, 5912.475, 5858.92, 5864.025, 5627.535, 5811.78, 6081.115, 5556.325, 5828.11, 5986.43, 5484.47],
        "steps": [10000, 16000, 36000, 58000, 74000, 92000, 110000, 128000, 146000, 164000, 182000, 200000, 218000, 236000, 254000, 276000, 290000, 308000, 324000, 342000, 360000, 378000, 394000, 406000, 424000, 448000, 466000, 486000, 506000, 524000, 542000, 560000, 578000, 596000, 614000, 632000, 646000, 666000, 684000, 702000, 720000, 738000, 756000, 774000, 792000, 810000, 828000, 846000, 864000, 882000, 900000, 918000, 936000, 954000, 972000, 990000]
      },
      "kung_fu_master": {
        "mean": [404.0, 5827.0, 13011.0, 7962.5, 14027.5, 12827.0, 9062.0, 9050.0, 5451.5, 10421.0, 6127.5, 10686.5, 7568.0, 7020.5, 5574.5, 9878.5, 10103.0, 7335.0, 10212.0, 8719.5, 8849.0, 9780.0, 11536.0, 8680.0, 9206.5, 10649.0, 7595.0, 12141.0, 9320.5, 7236.0, 6489.5, 9406.5, 7632.5, 8352.5],
        "steps": [0, 12000, 30000, 54000, 80000, 110000, 138000, 172000, 190000, 222000, 226000, 256000, 270000, 302000, 336000, 368000, 404000, 438000, 474000, 506000, 542000, 578000, 614000, 652000, 688000, 692000, 712000, 750000, 788000, 826000, 864000, 902000, 942000, 982000]
      },
      "ms_pacman": {
        "mean": [606.6, 1820.9, 2294.8, 2618.0, 2667.0, 2432.55, 2330.4, 1944.0, 2738.0, 2593.05, 2556.8, 2578.4, 2519.1, 2449.6, 2393.2, 2880.15, 2638.85, 2769.3, 2884.45, 2653.5, 2753.95, 2885.3, 2789.0, 2747.6, 2667.8, 2518.75, 2740.85, 3096.95, 2711.3, 2662.35, 2931.1, 2724.0, 2965.95, 2518.8, 2928.2, 2796.25, 2997.1, 2831.45, 2934.55, 2627.35, 2719.05, 3207.5, 2762.65, 2945.85, 2877.25, 2940.35, 2897.0, 3141.55, 3023.05, 3016.3, 2990.0],
        "steps": [12000, 22000, 34000, 48000, 64000, 82000, 100000, 118000, 136000, 156000, 174000, 194000, 214000, 234000, 254000, 276000, 296000, 316000, 336000, 356000, 378000, 384000, 404000, 424000, 446000, 468000, 488000, 510000, 532000, 552000, 574000, 598000, 620000, 642000, 666000, 688000, 710000, 714000, 738000, 748000, 772000, 796000, 806000, 830000, 854000, 868000, 894000, 918000, 942000, 966000, 990000]
      },
      "name_this_game": {
        "mean": [4392.3, 6620.0, 6339.0, 5954.2, 6488.7, 6023.05, 5705.95, 5793.45, 6290.65, 6539.65, 6002.4, 6115.3, 6490.9, 6819.5],
        "steps": [10000, 48000, 134000, 226000, 272000, 360000, 446000, 480000, 576000, 672000, 766000, 836000, 928000, 1000000]
      },
      "phoenix": {
        "mean": [534.15, 4055.4, 3950.3, 3775.65, 4090.2, 4069.9, 4243.15, 4142.6, 4532.25, 3690.95, 4430.25, 3943.9, 4648.2, 4273.45],
        "steps": [8000, 74000, 162000, 334000, 466000, 528000, 608000, 654000, 686000, 700000, 770000, 832000, 890000, 962000]
      },
      "pong": {
        "mean": [-20.275, -0.12, 10.725, 12.44, 12.575, 9.51, 14.895, 9.78, 10.63, 10.135, 13.635, 7.07, 13.52, 13.885, 16.015, 15.95, 12.995, 12.69, 16.02, 14.13, 14.22, 14.11, 13.13, 13.79, 15.71, 14.06, 13.865, 15.79, 17.02, 14.945, 16.65, 15.82, 14.37, 15.505, 16.585, 16.225, 16.6, 16.575, 17.105, 17.75],
        "steps": [0, 12000, 30000, 58000, 72000, 94000, 122000, 152000, 180000, 210000, 226000, 238000, 264000, 268000, 274000, 302000, 332000, 360000, 386000, 414000, 442000, 470000, 498000, 528000, 558000, 588000, 602000, 620000, 650000, 680000, 710000, 742000, 772000, 802000, 832000, 862000, 892000, 922000, 952000, 982000]
      },
      "pooyan": {
        "mean": [402.925, 791.075, 1936.95, 2391.125, 2627.525, 2977.35, 2561.925, 2762.65, 2967.35, 2855.475, 3020.2, 2736.65, 3034.525, 2836.775, 2604.075, 2810.675, 2706.825, 2688.5, 2762.075, 2910.75, 2893.3, 3154.025, 3104.075, 2673.75, 2878.525, 3044.175, 3075.775, 3112.2, 3135.475, 3089.775, 3297.7, 3175.525],
        "steps": [0, 6000, 16000, 36000, 66000, 106000, 136000, 170000, 210000, 248000, 258000, 296000, 330000, 366000, 404000, 438000, 476000, 508000, 516000, 522000, 562000, 596000, 638000, 674000, 712000, 738000, 776000, 812000, 850000, 892000, 930000, 968000]
      },
      "qbert": {
        "mean": [1319.0, 6548.625, 5682.625, 5979.0, 8354.375, 6718.5, 7812.25],
        "steps": [12000, 36000, 90000, 234000, 442000, 556000, 708000]
      },
      "riverraid": {
        "mean": [1488.45, 2487.95, 2867.25, 3702.45, 5559.95, 4071.5, 6265.5, 6976.75, 6197.4, 5811.7, 6728.2, 8332.5, 6661.7, 4573.75, 6750.45, 8857.8, 5794.15, 6369.4, 5847.6, 7183.35, 6990.35, 6579.85, 7542.7, 7986.85, 8397.8, 8057.5, 7111.2, 7186.05, 8011.6, 8885.95, 8519.85, 7626.0, 8795.75, 8652.1, 9242.25, 8730.55, 9009.4, 9319.55, 8881.65, 9889.35, 9230.45, 9346.8, 9547.8],
        "steps": [0, 8000, 10000, 18000, 36000, 38000, 64000, 82000, 104000, 130000, 154000, 178000, 202000, 224000, 246000, 272000, 296000, 324000, 350000, 374000, 398000, 424000, 450000, 476000, 506000, 536000, 562000, 588000, 614000, 640000, 670000, 694000, 726000, 756000, 782000, 816000, 850000, 880000, 908000, 934000, 964000, 984000, 1000000]
      },
      "road_runner": {
        "mean": [8271.5, 20336.5, 29592.0, 29777.5, 33684.5, 25356.0, 23700.0, 32098.5, 31365.0, 24626.0, 31278.5, 33353.5, 34331.5, 28288.5, 32724.5, 34245.5, 34980.5, 34019.5, 35916.0, 36112.5, 34533.5, 36539.5],
        "steps": [10000, 30000, 82000, 128000, 176000, 226000, 284000, 372000, 430000, 450000, 516000, 574000, 598000, 650000, 706000, 772000, 802000, 854000, 880000, 944000, 998000, 1000000]
      },
      "robotank": {
        "mean": [3.605, 5.315, 8.8, 24.32, 22.105, 24.615, 24.085, 22.665, 26.815, 29.75, 26.22, 36.02, 24.54, 28.25, 25.55, 30.51, 30.17],
        "steps": [6000, 22000, 40000, 68000, 126000, 184000, 248000, 326000, 404000, 438000, 518000, 580000, 658000, 718000, 796000, 860000, 920000]
      },
      "seaquest": {
        "mean": [136.3, 557.7, 706.1, 560.3, 876.2, 974.4, 984.85, 809.9, 1100.7, 1079.9, 1010.5, 831.7, 768.8, 1113.9, 1009.2, 1158.7, 1068.0, 970.05, 955.7, 1220.65, 1234.55, 1066.7],
        "steps": [6000, 20000, 40000, 92000, 140000, 210000, 266000, 302000, 354000, 430000, 476000, 532000, 586000, 626000, 670000, 718000, 776000, 830000, 884000, 942000, 992000, 1000000]
      },
      "space_invaders": {
        "mean": [235.95, 332.875, 418.3, 928.35, 917.175, 1042.9, 1074.175, 929.225, 989.65, 1183.35, 1298.75, 1363.45],
        "steps": [10000, 16000, 20000, 30000, 64000, 114000, 230000, 330000, 368000, 490000, 632000, 834000]
      },
      "star_gunner": {
        "mean": [694.5, 698.0, 5855.5, 4533.5, 6306.0, 3756.5, 4831.0, 5284.5, 5317.0, 7682.0, 3704.0, 6822.0, 7096.5, 7358.5, 9690.0, 6462.0, 6355.5, 4799.0, 7611.0, 8124.5, 11372.0, 6175.5, 8003.5, 8592.5, 10157.0, 8067.5],
        "steps": [0, 8000, 28000, 38000, 52000, 76000, 122000, 170000, 202000, 246000, 270000, 318000, 366000, 414000, 466000, 514000, 562000, 604000, 656000, 684000, 734000, 786000, 834000, 884000, 936000, 988000]
      },
      "time_pilot": {
        "mean": [2015.0, 2054.5, 2280.0, 2634.5, 2427.0, 2591.0, 2637.0, 2432.5, 2501.5, 2155.0, 2042.5, 2389.0, 2346.0, 2319.0, 2433.5, 2280.0, 1946.5, 2279.0, 2013.0, 2606.0, 2614.0, 1939.0, 2277.5, 2082.5, 2272.0, 2195.5, 2337.0, 2268.5, 2392.0, 2358.0, 2481.5, 2344.0, 2090.0, 2108.0, 2281.0, 2191.5, 2273.5, 2129.0, 2074.0, 2411.5, 2195.0, 2175.5, 2450.0, 2230.5, 2156.0, 2349.5, 2245.5, 2588.0, 2089.5, 2395.5, 2104.0, 2396.5, 2212.5, 2355.0, 2565.0, 2142.0, 2054.0, 2194.0, 2181.5, 2266.5, 2163.0, 1975.5, 2186.5, 2032.0],
        "steps": [16000, 32000, 50000, 62000, 72000, 86000, 98000, 112000, 128000, 142000, 156000, 174000, 188000, 204000, 220000, 238000, 254000, 272000, 288000, 304000, 320000, 336000, 352000, 368000, 384000, 400000, 416000, 432000, 448000, 464000, 480000, 488000, 504000, 520000, 536000, 552000, 568000, 584000, 600000, 616000, 632000, 648000, 664000, 678000, 694000, 710000, 738000, 754000, 770000, 786000, 802000, 818000, 836000, 852000, 868000, 870000, 880000, 896000, 912000, 928000, 946000, 962000, 978000, 994000]
      },
      "up_n_down": {
        "mean": [2277.75, 3799.3, 4820.35, 4443.7, 5094.1, 5031.85, 4962.95, 6784.75, 4912.5, 5292.5, 6335.2, 6818.05],
        "steps": [16000, 28000, 44000, 50000, 128000, 266000, 354000, 522000, 608000, 798000, 974000, 1000000]
      },
      "video_pinball": {
        "mean": [8057.515, 65496.375, 56974.405],
        "steps": [18000, 436000, 750000]
      },
      "wizard_of_wor": {
        "mean": [364.0, 406.0, 431.5, 485.0, 1153.0, 953.5, 823.5, 743.5, 795.0, 875.0, 826.5, 753.0, 934.0, 1305.0, 1054.5, 940.0, 1226.5, 918.0, 1497.5, 955.5, 1147.5, 1060.5, 972.5, 757.0, 852.0, 1337.0, 853.0, 1042.0, 994.0, 1124.5, 1126.0, 867.5, 793.0, 962.0, 739.5, 1191.0, 877.5, 1024.0, 689.0, 805.0, 997.5, 821.5, 789.0, 732.5, 910.5, 853.0, 756.5, 732.0, 889.0],
        "steps": [10000, 16000, 26000, 34000, 88000, 106000, 118000, 138000, 154000, 176000, 194000, 212000, 230000, 252000, 274000, 288000, 306000, 326000, 344000, 356000, 382000, 406000, 426000, 444000, 468000, 486000, 502000, 528000, 546000, 570000, 586000, 610000, 628000, 652000, 670000, 690000, 712000, 736000, 794000, 816000, 838000, 860000, 884000, 906000, 930000, 944000, 968000, 990000, 1000000]
      },
      "yars_revenge": {
        "mean": [12830.575, 14013.655, 17875.38, 17869.185, 20803.3, 18150.175, 19912.1, 19128.355, 20855.63],
        "steps": [14000, 24000, 82000, 214000, 384000, 482000, 606000, 706000, 926000]
      },
      "zaxxon": {
        "mean": [20.5, 5.0, 84.0, 53.5, 47.0, 376.0, 459.5, 1062.5, 1367.0, 1580.5, 1219.0, 1766.0, 1667.0, 1605.0, 1277.5, 1523.5, 1669.0, 2229.0, 2432.0, 1639.0, 2146.0, 2194.0, 1852.0, 2585.5, 1279.0, 1805.5, 2791.0, 2211.5, 2188.0, 2348.0, 2179.0, 1943.5, 2366.0, 2699.0, 2503.0, 2522.0],
        "steps": [0, 6000, 12000, 24000, 36000, 48000, 60000, 74000, 88000, 108000, 140000, 152000, 186000, 208000, 238000, 270000, 298000, 330000, 366000, 400000, 434000, 464000, 496000, 530000, 566000, 602000, 638000, 672000, 708000, 744000, 780000, 816000, 852000, 888000, 924000, 962000]
      }
    },
    "value_max": {
      "alien": {
        "mean": [172.3, 286.0, 283.7, 449.15, 1267.15, 1586.9, 1335.2, 1922.3, 2034.2, 1891.95, 2364.9, 1975.75, 1943.25, 2243.75, 2359.35, 2261.4, 2351.85, 2455.7, 2374.2, 2345.5, 2620.9, 2595.0, 2545.45, 2402.5, 2428.2, 2805.05, 2605.25, 2657.65, 2438.8, 2759.85, 2746.9, 2583.65, 2564.55, 2499.75, 2530.5, 2587.2, 2609.55, 2772.1, 2783.35, 2631.9, 2823.2, 2786.45, 2788.35, 2941.7, 3034.05, 2634.35, 2798.15, 2951.8, 2721.9, 2858.65, 2613.25, 3098.05, 2827.05, 2851.4, 2983.9, 2959.2, 3158.5, 3161.05, 3255.45, 3121.7, 3076.5, 2976.5, 2987.95, 3065.65, 3160.05, 3024.45, 3120.1],
        "steps": [0, 8000, 18000, 28000, 38000, 50000, 58000, 70000, 84000, 96000, 110000, 112000, 128000, 142000, 158000, 172000, 186000, 202000, 218000, 232000, 248000, 264000, 280000, 296000, 316000, 330000, 348000, 362000, 380000, 396000, 412000, 428000, 444000, 448000, 464000, 480000, 498000, 516000, 532000, 548000, 566000, 582000, 598000, 614000, 630000, 648000, 666000, 674000, 678000, 696000, 712000, 730000, 748000, 764000, 782000, 798000, 816000, 834000, 852000, 870000, 888000, 906000, 924000, 940000, 958000, 976000, 994000]
      },
      "amidar": {
        "mean": [3.015, 18.245, 21.495, 66.95, 86.445, 104.065, 130.77, 213.295, 139.485, 153.375, 173.77, 225.04, 141.81, 117.22, 105.0, 80.855, 116.76, 64.47, 119.995, 83.8, 127.1, 104.92, 59.105, 151.89, 114.79, 118.66, 109.71, 147.005, 40.34, 112.315, 155.635, 212.885, 220.535, 125.77, 173.315, 104.555, 151.835, 169.36, 166.02, 134.25, 148.895, 193.4, 233.515, 195.715, 267.685, 307.7, 296.435, 188.215, 228.08, 310.7, 197.925, 307.99, 262.685, 289.91, 264.12, 253.74, 235.445, 244.66, 251.385, 217.9, 258.675, 179.375, 246.555, 192.215, 199.075, 214.66, 178.065, 169.475, 169.02, 158.59, 171.39, 172.75],
        "steps": [8000, 14000, 22000, 32000, 44000, 56000, 70000, 84000, 100000, 116000, 130000, 144000, 158000, 172000, 186000, 200000, 212000, 224000, 238000, 254000, 268000, 282000, 296000, 310000, 324000, 338000, 354000, 370000, 386000, 400000, 414000, 416000, 422000, 436000, 444000, 458000, 472000, 482000, 496000, 510000, 524000, 540000, 554000, 568000, 582000, 596000, 612000, 628000, 644000, 660000, 674000, 688000, 702000, 718000, 734000, 736000, 752000, 766000, 782000, 788000, 814000, 830000, 846000, 862000, 878000, 894000, 910000, 926000, 942000, 958000, 972000, 988000]
      },
      "assault": {
        "mean": [626.225, 4372.83, 4247.82, 3690.11, 3366.345, 3659.55, 2883.185, 1589.88, 1998.585, 1858.795, 2053.385, 1523.41, 1249.52, 1458.365, 2018.18, 1347.485, 2816.465, 1535.105, 1314.915, 1705.48, 1859.45, 1938.255, 2016.24],
        "steps": [10000, 32000, 38000, 58000, 98000, 148000, 218000, 262000, 268000, 310000, 354000, 428000, 452000, 534000, 574000, 630000, 672000, 734000, 804000, 874000, 918000, 964000, 1000000]
      },
      "asterix": {
        "mean": [234.25, 469.25, 8553.5, 17772.0, 22770.0, 19688.0, 31348.0, 25259.25, 28785.5, 28158.25, 29045.5, 25406.5, 32412.0, 33766.0, 30188.5, 21939.0, 25011.0],
        "steps": [6000, 12000, 20000, 38000, 90000, 130000, 172000, 222000, 270000, 302000, 348000, 396000, 444000, 488000, 534000, 576000, 584000]
      },
      "atlantis": {
        "mean": [3148.5, 29724.5, 90743.5, 352206.0, 130586.5, 259848.0, 268754.0, 128722.0],
        "steps": [14000, 28000, 58000, 212000, 396000, 748000, 828000, 1000000]
      },
      "bank_heist": {
        "mean": [550.25, 542.55, 636.05, 628.15, 670.2, 678.7, 961.85, 873.2, 816.95, 733.35, 634.85, 748.7, 762.2, 874.8, 750.0, 712.75, 785.9, 850.9, 690.4, 876.95, 690.15, 820.05, 845.05, 838.35, 873.25, 818.05, 815.75, 814.85, 886.5, 850.9, 797.15, 884.15, 754.15, 863.9, 775.3, 828.2, 838.1, 889.7, 801.35, 862.75, 814.9, 820.5, 797.1, 796.8, 794.7],
        "steps": [14000, 34000, 52000, 60000, 82000, 106000, 134000, 158000, 182000, 188000, 212000, 234000, 238000, 260000, 284000, 300000, 322000, 342000, 366000, 390000, 414000, 438000, 462000, 486000, 510000, 534000, 558000, 576000, 600000, 624000, 648000, 672000, 696000, 720000, 748000, 772000, 796000, 820000, 844000, 868000, 892000, 916000, 940000, 976000, 998000]
      },
      "battle_zone": {
        "mean": [3930.0, 8195.0, 9345.0, 25920.0, 26220.0, 26190.0, 29920.0, 27015.0, 29355.0, 29290.0, 27735.0, 27370.0, 27055.0, 30690.0, 27245.0, 27875.0],
        "steps": [6000, 82000, 166000, 230000, 254000, 322000, 394000, 462000, 524000, 606000, 624000, 704000, 786000, 874000, 954000, 1000000]
      },
      "beam_rider": {
        "mean": [654.5, 6666.81, 5520.64, 7181.7, 6465.67, 6254.0, 6610.79, 3103.15, 6349.39, 4972.75, 4575.07, 6554.61, 6720.71, 6370.8, 5577.83],
        "steps": [14000, 36000, 130000, 190000, 254000, 304000, 372000, 464000, 548000, 620000, 724000, 790000, 866000, 944000, 1000000]
      },
      "boxing": {
        "mean": [72.185, 52.02, 68.815, 49.84, 81.3, 74.195, 83.595, 85.375, 85.985, 88.32, 86.2, 80.955, 87.14, 90.43, 90.265, 91.135, 91.815, 90.02, 87.41, 90.73, 90.6, 91.175, 90.61, 83.705, 90.68, 91.135, 91.915, 91.635, 90.43, 85.35, 90.195, 87.975, 88.46, 94.04, 93.02, 91.75, 90.62, 91.62, 93.57, 90.965, 91.59, 92.715, 92.68, 94.59, 89.335, 92.625, 93.325, 94.28, 92.955, 92.175, 95.05, 92.62, 95.57, 94.455, 93.185, 95.05, 94.32, 93.855, 92.8, 94.665, 93.835, 95.08, 95.34, 92.49, 94.88, 94.275, 95.79, 94.985, 95.29, 95.795, 95.015, 94.345, 95.88, 95.27, 96.11, 95.08, 95.51, 95.31, 95.35, 95.595, 96.34, 95.21, 95.21, 95.675, 96.105, 95.83, 95.915, 94.97, 95.385, 94.82, 95.615, 94.8, 94.96, 95.15, 95.4, 94.72, 95.02],
        "steps": [18000, 30000, 46000, 60000, 74000, 86000, 100000, 110000, 120000, 132000, 142000, 152000, 164000, 176000, 186000, 196000, 206000, 216000, 226000, 238000, 240000, 252000, 262000, 272000, 284000, 294000, 304000, 316000, 326000, 336000, 346000, 356000, 366000, 376000, 386000, 396000, 406000, 416000, 426000, 436000, 446000, 456000, 466000, 476000, 486000, 496000, 506000, 516000, 526000, 536000, 546000, 556000, 566000, 576000, 586000, 596000, 606000, 616000, 626000, 636000, 646000, 656000, 666000, 676000, 686000, 696000, 706000, 716000, 726000, 736000, 746000, 756000, 766000, 776000, 786000, 796000, 806000, 816000, 822000, 832000, 842000, 852000, 862000, 872000, 882000, 892000, 902000, 912000, 922000, 932000, 942000, 952000, 962000, 972000, 982000, 992000, 1000000]
      },
      "breakout": {
        "mean": [73.865, 160.455, 150.57, 235.39, 205.25, 78.485, 73.22, 61.67, 78.765, 149.07, 69.64, 83.425, 39.905, 72.615, 52.105, 42.93, 26.575, 26.685, 22.465, 21.785, 21.285],
        "steps": [30000, 64000, 92000, 104000, 150000, 224000, 314000, 382000, 450000, 524000, 564000, 648000, 696000, 716000, 766000, 816000, 866000, 912000, 954000, 996000, 1000000]
      },
      "carnival": {
        "mean": [1371.95, 3428.9, 2802.95, 3902.65, 4665.65],
        "steps": [4000, 12000, 18000, 30000, 38000]
      },
      "centipede": {
        "mean": [2378.915, 3401.455, 3892.56, 3629.145, 3580.375, 4168.715, 3146.595, 3136.18, 4123.415, 3707.665, 3857.765, 3871.05, 4174.1, 3654.52, 3935.385, 3585.515, 3670.44, 2830.755, 3400.785, 3472.435, 3317.245, 3325.945, 3430.685, 3073.625, 2988.785, 3990.195, 3294.38, 3897.77, 2999.665, 3421.685, 2695.37, 3347.125, 3308.465, 2746.505, 3202.195, 3326.085, 3193.62, 3413.315, 3229.135, 3615.905, 3617.845, 3372.22, 4163.99, 3586.57, 3857.1, 3206.945, 3853.4, 3415.325, 3247.445, 3609.61, 3375.17, 3117.055, 3365.01, 3523.295, 3864.695, 4142.37, 3039.945, 3241.44, 3228.6, 3484.295, 3208.215, 3127.585, 3491.26, 3321.93, 3502.69, 3673.62, 3253.34, 3178.245, 3395.02, 3565.12, 3088.9, 3879.375, 3536.02, 3048.105, 3626.705, 3403.525, 3649.95, 3593.07, 3625.605, 3478.715, 3896.85, 3494.735, 3550.975, 3691.53, 3621.055, 3707.615, 3361.7, 3524.25, 3757.115, 3437.46, 3632.095, 3422.55, 3290.98, 3620.205, 3418.895, 3609.825, 3624.38, 3533.7, 3575.22, 3493.425, 3550.355, 3537.76, 3436.99, 3679.22, 3419.0, 3550.345, 3584.105, 3490.065, 3512.01, 3305.74, 3647.85, 3605.32, 3564.165, 3351.575, 3556.35],
        "steps": [12000, 24000, 34000, 44000, 54000, 56000, 66000, 76000, 84000, 94000, 104000, 114000, 124000, 134000, 144000, 154000, 164000, 174000, 184000, 194000, 204000, 214000, 222000, 230000, 238000, 248000, 258000, 266000, 276000, 278000, 286000, 294000, 304000, 312000, 320000, 328000, 338000, 340000, 350000, 360000, 370000, 380000, 390000, 400000, 410000, 420000, 428000, 438000, 446000, 454000, 464000, 474000, 484000, 494000, 502000, 512000, 522000, 532000, 540000, 548000, 558000, 566000, 574000, 584000, 594000, 604000, 612000, 620000, 628000, 638000, 646000, 654000, 664000, 672000, 680000, 688000, 696000, 704000, 714000, 724000, 734000, 744000, 752000, 760000, 770000, 778000, 786000, 794000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 940000, 948000, 952000, 962000, 970000, 978000, 986000, 994000, 1000000]
      },
      "chopper_command": {
        "mean": [235.5, 1590.5, 7608.5, 9378.5, 6776.0, 8236.0, 10678.0, 11651.0, 10727.5, 11099.5],
        "steps": [12000, 30000, 114000, 188000, 358000, 516000, 732000, 848000, 998000, 1000000]
      },
      "crazy_climber": {
        "mean": [26432.0, 41005.0, 64997.5, 60717.0, 43995.0, 50863.0, 49452.5, 43469.5, 53579.0, 45844.0, 52438.5, 43670.0, 41212.0, 29278.0, 57423.0, 61843.0, 59356.0, 68775.5, 63495.0, 44688.5, 28361.5, 26218.0],
        "steps": [22000, 50000, 98000, 152000, 204000, 220000, 268000, 322000, 372000, 424000, 476000, 530000, 562000, 612000, 666000, 706000, 758000, 798000, 836000, 874000, 926000, 976000]
      },
      "demon_attack": {
        "mean": [11787.525, 27727.25, 37779.975, 43501.375],
        "steps": [18000, 164000, 350000, 512000]
      },
      "double_dunk": {
        "mean": [-0.36, -11.21, -10.83, -13.03, -7.39, -2.25, -5.69, -4.67, -4.82],
        "steps": [6000, 320000, 466000, 540000, 684000, 838000, 914000, 984000, 1000000]
      },
      "enduro": {
        "mean": [2.33, 564.76, 1234.245, 1112.265, 1223.445, 1026.555],
        "steps": [0, 40000, 156000, 370000, 776000, 1000000]
      },
      "fishing_derby": {
        "mean": [-93.13, 17.52, 13.4, 5.67, 11.37, 7.195, 10.04, 6.025, 4.955, 6.325, 6.72, 3.46, 7.465, 6.87, 3.57, 4.37, 3.72, 3.87, 8.64, 2.365, 7.61, 6.805, 4.395, 3.87, 7.84, 8.35, 0.8, 3.375, -0.36, 11.755, 7.02, 3.73, 5.39, 4.095, 11.43, 10.52, 7.405, 10.09, 9.6, 13.72, 10.37, 12.03, 11.79, 10.18, 10.495, 9.05, 7.025, 7.905, 10.185, 11.16, 9.01],
        "steps": [12000, 38000, 50000, 70000, 92000, 114000, 134000, 154000, 176000, 196000, 218000, 240000, 262000, 284000, 306000, 328000, 350000, 372000, 394000, 414000, 436000, 458000, 480000, 500000, 520000, 542000, 562000, 582000, 604000, 626000, 646000, 668000, 690000, 710000, 732000, 752000, 772000, 794000, 814000, 834000, 840000, 846000, 852000, 872000, 892000, 912000, 932000, 952000, 972000, 980000, 1000000]
      },
      "freeway": {
        "mean": [2.08, 17.27, 23.4, 23.95, 20.915, 17.49, 19.935, 21.775, 23.18, 20.08, 23.375, 21.735, 22.325, 22.565, 25.175, 25.9, 20.985, 24.425, 20.075, 18.185, 18.745, 18.615, 21.21, 14.685, 21.825, 17.61, 24.43, 17.125, 14.465, 19.8, 20.36, 19.1, 20.57, 15.75, 14.95, 16.995, 11.99, 14.57, 14.595, 13.685, 11.275, 10.81, 9.13],
        "steps": [0, 26000, 52000, 78000, 100000, 126000, 152000, 158000, 168000, 194000, 220000, 246000, 256000, 282000, 308000, 334000, 360000, 366000, 380000, 390000, 416000, 442000, 468000, 494000, 520000, 546000, 572000, 598000, 624000, 650000, 676000, 702000, 728000, 754000, 780000, 796000, 822000, 848000, 874000, 900000, 926000, 952000, 978000]
      },
      "frostbite": {
        "mean": [96.75, 166.4, 187.8, 1577.65, 3458.8, 3246.75, 3523.55, 3699.7, 3649.7, 4046.35, 3605.2, 3912.9, 4011.95, 3898.15, 4047.95, 4079.7, 4264.3, 4264.05, 4231.25],
        "steps": [26000, 32000, 38000, 50000, 118000, 164000, 214000, 272000, 330000, 410000, 472000, 502000, 572000, 628000, 650000, 782000, 844000, 912000, 982000]
      },
      "gopher": {
        "mean": [3945.2, 11753.5, 14587.7, 32320.6, 14144.6, 38718.4, 22528.0, 26081.6, 12525.5, 10289.7, 9459.3],
        "steps": [12000, 34000, 82000, 154000, 278000, 398000, 552000, 688000, 826000, 952000, 1000000]
      },
      "gravitar": {
        "mean": [230.5, 0.0, 0.0, 60.25, 27.25, 22.0, 7.0, 1.25, 31.75, 148.5, 114.5, 478.5, 163.75, 514.25, 450.75, 311.5, 472.5, 277.0, 551.75, 590.5, 262.0, 434.25, 509.0, 465.0, 344.5, 438.25, 601.0, 606.75, 356.75, 307.5, 402.25, 273.25, 318.0, 523.0, 444.25, 543.5, 450.25, 508.5, 606.5, 444.75, 529.25, 448.75, 461.5, 405.25, 570.0, 618.75, 642.0, 576.5, 561.75, 394.25, 546.0, 548.0, 427.25, 484.0, 539.0, 619.5, 496.75, 558.25, 564.0, 533.75, 403.5, 530.5, 329.25, 427.5, 575.75, 630.75, 564.0, 590.75, 517.5, 446.25, 459.0, 525.0, 522.5, 501.0, 546.25, 553.0, 579.25, 529.25, 578.25, 433.75, 547.5, 477.75, 491.5, 504.25, 458.75, 492.0, 549.25, 471.75, 468.5, 430.75, 406.5, 513.0, 439.0, 487.75, 443.25, 441.25, 560.25, 493.5, 449.0, 477.25, 462.75, 512.0, 478.75, 496.75, 488.25, 531.75, 517.5, 495.5, 510.0, 495.0],
        "steps": [14000, 18000, 26000, 34000, 42000, 50000, 58000, 66000, 72000, 78000, 86000, 96000, 104000, 112000, 122000, 132000, 134000, 144000, 152000, 162000, 172000, 180000, 190000, 200000, 208000, 216000, 220000, 228000, 238000, 248000, 256000, 264000, 272000, 282000, 292000, 300000, 308000, 318000, 328000, 332000, 342000, 350000, 360000, 368000, 376000, 386000, 396000, 404000, 412000, 420000, 428000, 438000, 446000, 456000, 466000, 474000, 484000, 494000, 504000, 512000, 522000, 530000, 540000, 550000, 560000, 568000, 578000, 588000, 598000, 608000, 618000, 628000, 638000, 648000, 658000, 668000, 678000, 688000, 698000, 708000, 718000, 728000, 738000, 746000, 756000, 766000, 776000, 786000, 796000, 806000, 816000, 826000, 836000, 840000, 850000, 860000, 870000, 880000, 898000, 906000, 908000, 918000, 928000, 938000, 948000, 958000, 968000, 978000, 984000, 994000]
      },
      "hero": {
        "mean": [9601.15, 7222.8, 11046.175, 13342.425, 13326.8, 12638.7, 13139.4, 15998.825, 17064.95, 11962.525, 16957.95, 16443.8, 15650.725, 13710.85, 16188.225, 13744.525, 14361.45, 15034.425, 13994.85, 18051.175, 18496.575, 15402.275, 15292.225, 14352.725, 17658.175, 17315.65, 18029.25, 16316.0, 17683.875, 18179.725, 19308.625, 18202.15, 17928.725, 18385.325, 18670.95, 19688.85, 19505.6, 20024.875, 20105.825, 19779.425, 20022.0, 19943.35, 20158.975, 20124.45, 19930.275, 20027.075, 19916.5, 19993.85, 19781.15, 19833.325],
        "steps": [16000, 34000, 56000, 62000, 78000, 80000, 96000, 134000, 152000, 174000, 198000, 222000, 238000, 258000, 280000, 298000, 318000, 334000, 348000, 368000, 368000, 384000, 400000, 422000, 450000, 474000, 492000, 520000, 548000, 572000, 594000, 618000, 640000, 662000, 682000, 704000, 726000, 750000, 774000, 792000, 818000, 836000, 858000, 882000, 906000, 930000, 952000, 972000, 996000, 1000000]
      },
      "ice_hockey": {
        "mean": [-2.08, -2.18, -7.13, -5.465, -3.985, -8.585, -6.965, -8.52, -7.585, -6.015, -8.02, -7.36, -8.06, -7.085, -7.195, -8.27, -8.115, -6.82, -5.1, -6.175, -5.465, -5.165, -6.025, -6.485],
        "steps": [8000, 52000, 96000, 142000, 188000, 234000, 280000, 326000, 374000, 420000, 466000, 512000, 558000, 604000, 650000, 698000, 704000, 750000, 796000, 844000, 890000, 936000, 982000, 1000000]
      },
      "jamesbond": {
        "mean": [28.0, 133.0, 174.75, 347.75, 287.5, 270.25, 269.5, 397.0, 261.0, 306.25, 201.0, 274.25, 203.25, 211.75, 273.5, 319.5, 379.25, 337.25, 381.25, 341.0, 328.0, 383.75, 379.75, 472.25, 476.75, 357.0, 432.5, 437.25, 344.75, 438.75, 417.0, 468.0, 446.0, 477.75, 444.25, 437.75, 438.25, 457.5, 439.25, 437.0, 445.5, 480.5, 494.75, 464.5, 471.25, 486.75, 500.5, 463.25, 481.75, 471.5, 469.25],
        "steps": [4000, 16000, 26000, 44000, 64000, 84000, 106000, 126000, 148000, 160000, 182000, 202000, 222000, 238000, 256000, 276000, 296000, 308000, 328000, 350000, 372000, 390000, 412000, 432000, 454000, 460000, 464000, 486000, 508000, 528000, 550000, 572000, 594000, 616000, 638000, 660000, 682000, 704000, 728000, 752000, 776000, 798000, 820000, 844000, 866000, 888000, 910000, 924000, 946000, 968000, 990000]
      },
      "kangaroo": {
        "mean": [1079.0, 2873.0, 2533.5, 4099.5, 4204.0, 5277.5, 4465.5, 4413.5, 4997.0, 3157.0, 5203.5, 3846.0, 4377.5, 4735.0, 4498.5, 6435.5, 7427.0, 6021.0, 6263.5, 6624.0, 6177.5, 6893.5, 3557.0, 4719.5, 6774.0, 5817.0, 7446.0, 7156.5, 6553.0, 5751.0, 5659.5],
        "steps": [12000, 28000, 46000, 76000, 110000, 140000, 176000, 208000, 242000, 276000, 304000, 338000, 366000, 400000, 436000, 440000, 474000, 510000, 546000, 582000, 620000, 656000, 692000, 722000, 758000, 798000, 834000, 872000, 912000, 950000, 988000]
      },
      "krull": {
        "mean": [5958.96, 6280.83, 6555.425, 7558.225, 7638.57, 7438.495, 7865.915, 6938.24, 7670.79, 7403.91, 7380.145, 7436.48, 7690.6, 7645.19, 7228.785, 7291.935, 7251.335, 7392.09, 7401.015, 7858.125, 8288.625, 7538.325, 7673.16, 7584.28, 7580.01, 8127.935, 7625.31, 7441.63, 7626.985, 7826.755, 7764.685, 7874.525, 7730.195, 7709.805, 7926.755, 7677.12, 7975.18, 8281.28, 7774.255, 8075.185, 7718.32, 7815.28, 8050.54, 8169.885, 8009.165, 8491.425, 7950.28, 8064.065, 7846.2, 7720.11, 7757.95, 7830.63, 7745.37, 7737.39, 8011.425, 7809.96],
        "steps": [10000, 16000, 36000, 58000, 74000, 92000, 110000, 128000, 146000, 164000, 182000, 200000, 218000, 236000, 254000, 276000, 290000, 308000, 324000, 342000, 360000, 378000, 394000, 406000, 424000, 448000, 466000, 486000, 506000, 524000, 542000, 560000, 578000, 596000, 614000, 632000, 646000, 666000, 684000, 702000, 720000, 738000, 756000, 774000, 792000, 810000, 828000, 846000, 864000, 882000, 900000, 918000, 936000, 954000, 972000, 990000]
      },
      "kung_fu_master": {
        "mean": [794.5, 1486.0, 3852.0, 8430.5, 10804.5, 9519.0, 11720.0, 12501.0, 10957.0, 11724.5, 12160.5, 13887.0, 13655.0, 14139.5, 10746.5, 12086.0, 12332.5, 14296.0, 13332.5, 16888.5, 17313.0, 15424.5, 14023.5, 13495.0, 14303.5, 15208.0, 14432.5, 16023.5, 14655.5, 15727.5, 16068.0, 16389.5, 16942.5, 16574.0],
        "steps": [0, 12000, 30000, 54000, 80000, 110000, 138000, 172000, 190000, 222000, 226000, 256000, 270000, 302000, 336000, 368000, 404000, 438000, 474000, 506000, 542000, 578000, 614000, 652000, 688000, 692000, 712000, 750000, 788000, 826000, 864000, 902000, 942000, 982000]
      },
      "ms_pacman": {
        "mean": [581.85, 822.3, 1673.1, 2207.9, 2863.85, 2884.15, 3270.9, 2058.05, 3289.85, 3079.1, 3680.0, 4104.55, 3154.1, 3405.0, 3790.35, 3152.65, 3786.4, 3139.45, 3429.45, 3458.6, 3212.95, 3689.4, 3468.7, 3633.45, 3714.5, 4004.4, 3864.4, 4095.5, 3796.3, 4022.05, 4596.5, 4385.65, 4360.9, 4470.0, 4768.0, 4546.1, 4751.1, 4605.65, 5075.3, 4511.3, 5294.65, 4933.65, 4773.2, 4823.9, 4742.0, 5138.65, 4928.1, 4459.4, 4414.9, 4499.55, 4685.25],
        "steps": [12000, 22000, 34000, 48000, 64000, 82000, 100000, 118000, 136000, 156000, 174000, 194000, 214000, 234000, 254000, 276000, 296000, 316000, 336000, 356000, 378000, 384000, 404000, 424000, 446000, 468000, 488000, 510000, 532000, 552000, 574000, 598000, 620000, 642000, 666000, 688000, 710000, 714000, 738000, 748000, 772000, 796000, 806000, 830000, 854000, 868000, 894000, 918000, 942000, 966000, 990000]
      },
      "name_this_game": {
        "mean": [3694.5, 8733.4, 9856.2, 9634.95, 10513.65, 10290.2, 11628.6, 10889.8, 11829.6, 12210.7, 12487.3, 13344.1, 11889.1, 11873.6],
        "steps": [10000, 48000, 134000, 226000, 272000, 360000, 446000, 480000, 576000, 672000, 766000, 836000, 928000, 1000000]
      },
      "phoenix": {
        "mean": [552.95, 5773.95, 8186.85, 5111.85, 6454.15, 6124.15, 6104.3, 7408.5, 6264.85, 9049.1, 6455.35, 5695.7, 5807.65, 5163.9],
        "steps": [8000, 74000, 162000, 334000, 466000, 528000, 608000, 654000, 686000, 700000, 770000, 832000, 890000, 962000]
      },
      "pong": {
        "mean": [-20.095, -18.95, -9.015, -15.95, -19.66, -10.045, -1.19, -12.07, -8.84, -5.96, -9.415, -15.585, -10.505, -15.225, -9.915, -0.995, -4.515, -6.58, -3.32, -0.915, -7.615, -8.625, -3.725, -0.965, -2.425, -0.865, -0.34, 0.58, 3.14, 1.215, -0.435, 1.865, 0.02, 0.78, 1.94, 1.135, 0.11, -0.725, -1.005, -1.735],
        "steps": [0, 12000, 30000, 58000, 72000, 94000, 122000, 152000, 180000, 210000, 226000, 238000, 264000, 268000, 274000, 302000, 332000, 360000, 386000, 414000, 442000, 470000, 498000, 528000, 558000, 588000, 602000, 620000, 650000, 680000, 710000, 742000, 772000, 802000, 832000, 862000, 892000, 922000, 952000, 982000]
      },
      "pooyan": {
        "mean": [517.325, 888.975, 1813.75, 2806.6, 5014.2, 1890.325, 3109.5, 2904.225, 2472.175, 2203.1, 2176.675, 2749.875, 2349.475, 2930.1, 2662.325, 3154.35, 2437.95, 3102.525, 3430.425, 3312.25, 2707.825, 3217.15, 2838.65, 3245.6, 3630.975, 3341.625, 3386.675, 3614.2, 3251.7, 3111.2, 3071.75, 3242.525, 3175.225],
        "steps": [0, 6000, 16000, 36000, 66000, 106000, 136000, 170000, 210000, 248000, 258000, 296000, 330000, 366000, 404000, 438000, 476000, 508000, 516000, 522000, 562000, 596000, 638000, 674000, 712000, 738000, 776000, 812000, 850000, 892000, 930000, 968000, 1000000]
      },
      "qbert": {
        "mean": [228.625, 13268.25, 10202.625, 9377.125, 14567.375, 7987.25, 6940.375],
        "steps": [12000, 36000, 90000, 234000, 442000, 556000, 708000]
      },
      "riverraid": {
        "mean": [1155.65, 1378.1, 963.25, 3518.2, 8313.4, 9927.65, 10464.95, 12774.4, 15772.4, 16109.45, 10512.05, 16685.9, 15146.1, 16014.85, 17557.65, 16334.05, 14165.95, 17945.75, 17095.05, 17317.05, 18625.0, 18359.7, 17909.3, 17947.6, 17501.65, 17177.8, 18579.9, 18637.6, 17305.15, 18026.25, 17498.05, 18324.6, 19176.9, 18449.65, 19308.35, 20139.9, 17417.3, 18242.4, 17399.35, 16944.75, 17002.05, 16955.05, 16930.2],
        "steps": [0, 8000, 10000, 18000, 36000, 38000, 64000, 82000, 104000, 130000, 154000, 178000, 202000, 224000, 246000, 272000, 296000, 324000, 350000, 374000, 398000, 424000, 450000, 476000, 506000, 536000, 562000, 588000, 614000, 640000, 670000, 694000, 726000, 756000, 782000, 816000, 850000, 880000, 908000, 934000, 964000, 984000, 1000000]
      },
      "road_runner": {
        "mean": [21467.0, 46020.0, 44707.5, 52510.0, 46712.5, 50081.5, 44009.5, 52923.5, 53695.5, 52953.5, 54394.0, 55910.0, 56700.5, 56060.5, 56698.0, 56686.5, 57538.0, 58035.5, 58301.5, 57828.5, 58302.5, 57812.5],
        "steps": [10000, 30000, 82000, 128000, 176000, 226000, 284000, 372000, 430000, 450000, 516000, 574000, 598000, 650000, 706000, 772000, 802000, 854000, 880000, 944000, 998000, 1000000]
      },
      "robotank": {
        "mean": [0.0, 3.81, 4.86, 23.135, 53.455, 62.055, 56.785, 63.235, 61.04, 57.015, 58.56, 59.905, 59.355, 56.99, 60.91, 60.75, 62.515],
        "steps": [6000, 22000, 40000, 68000, 126000, 184000, 248000, 326000, 404000, 438000, 518000, 580000, 658000, 718000, 796000, 860000, 920000]
      },
      "seaquest": {
        "mean": [195.2, 2107.0, 4507.7, 3791.5, 3932.7, 6008.0, 5492.9, 6938.0, 6731.0, 6843.6, 6730.2, 6913.7, 6473.2, 6364.6, 6808.7, 6959.3, 7057.3, 6985.5, 6824.0, 6804.0, 6744.5, 6840.1],
        "steps": [6000, 20000, 40000, 92000, 140000, 210000, 266000, 302000, 354000, 430000, 476000, 532000, 586000, 626000, 670000, 718000, 776000, 830000, 884000, 942000, 992000, 1000000]
      },
      "space_invaders": {
        "mean": [180.575, 208.15, 411.275, 1861.475, 3017.025, 6129.8, 5301.65, 3430.575, 6374.4, 5311.325, 9387.45, 9965.375],
        "steps": [10000, 16000, 20000, 30000, 64000, 114000, 230000, 330000, 368000, 490000, 632000, 834000]
      },
      "star_gunner": {
        "mean": [449.5, 511.5, 12328.0, 26286.5, 53261.0, 66760.5, 65867.0, 66681.0, 65540.5, 51434.0, 75294.5, 74367.0, 71485.0, 77070.5, 74815.0, 74076.5, 72379.5, 79086.0, 82214.5, 79129.0, 79545.0, 80142.5, 80457.5, 81683.0, 78852.5, 78847.5],
        "steps": [0, 8000, 28000, 38000, 52000, 76000, 122000, 170000, 202000, 246000, 270000, 318000, 366000, 414000, 466000, 514000, 562000, 604000, 656000, 684000, 734000, 786000, 834000, 884000, 936000, 988000]
      },
      "time_pilot": {
        "mean": [1125.5, 3691.0, 1804.0, 3903.5, 3912.5, 2212.5, 3949.0, 4260.0, 3998.0, 3678.5, 4946.0, 3913.0, 4334.5, 3638.0, 4648.0, 3928.5, 3747.5, 4692.5, 3789.0, 3996.5, 3893.0, 3942.0, 4340.0, 4635.0, 3449.0, 4493.0, 4572.0, 4607.0, 4343.5, 3679.0, 4964.5, 4690.5, 4721.5, 4445.5, 4873.5, 4112.5, 4982.5, 4973.5, 5241.0, 4582.5, 5215.0, 4668.0, 4274.5, 4873.0, 5181.5, 5008.0, 5087.5, 5189.5, 5050.5, 5721.0, 5433.0, 5798.5, 5450.0, 5428.0, 5722.0, 5804.0, 5830.0, 5753.5, 5509.0, 5942.5, 5787.0, 6087.5, 5710.0, 5785.0],
        "steps": [16000, 32000, 50000, 62000, 72000, 86000, 98000, 112000, 128000, 142000, 156000, 174000, 188000, 204000, 220000, 238000, 254000, 272000, 288000, 304000, 320000, 336000, 352000, 368000, 384000, 400000, 416000, 432000, 448000, 464000, 480000, 488000, 504000, 520000, 536000, 552000, 568000, 584000, 600000, 616000, 632000, 648000, 664000, 678000, 694000, 710000, 738000, 754000, 770000, 786000, 802000, 818000, 836000, 852000, 868000, 870000, 880000, 896000, 912000, 928000, 946000, 962000, 978000, 994000]
      },
      "up_n_down": {
        "mean": [1976.35, 5654.2, 36647.65, 43387.4, 55575.95, 22011.65, 32953.65, 38271.95, 24824.4, 15209.15, 15656.6, 14789.95],
        "steps": [16000, 28000, 44000, 50000, 128000, 266000, 354000, 522000, 608000, 798000, 974000, 1000000]
      },
      "video_pinball": {
        "mean": [477144.485, 507342.505, 440538.225],
        "steps": [18000, 436000, 750000]
      },
      "wizard_of_wor": {
        "mean": [0.0, 545.0, 292.5, 811.5, 3649.0, 3842.5, 3142.0, 1630.0, 3723.5, 2569.5, 3129.5, 2569.5, 4117.0, 4303.0, 1953.5, 2690.5, 4430.0, 3240.0, 1475.0, 5132.5, 4438.5, 2815.0, 2308.0, 4798.0, 2893.0, 1980.5, 4522.5, 4048.0, 6481.5, 3006.0, 5431.5, 3880.5, 5496.0, 3523.0, 3665.0, 5123.5, 5809.5, 6119.0, 5717.0, 4425.5, 5293.0, 4525.5, 5254.0, 5028.5, 4303.0, 4570.0, 4964.5, 4673.0, 4537.5],
        "steps": [10000, 16000, 26000, 34000, 88000, 106000, 118000, 138000, 154000, 176000, 194000, 212000, 230000, 252000, 274000, 288000, 306000, 326000, 344000, 356000, 382000, 406000, 426000, 444000, 468000, 486000, 502000, 528000, 546000, 570000, 586000, 610000, 628000, 652000, 670000, 690000, 712000, 736000, 794000, 816000, 838000, 860000, 884000, 906000, 930000, 944000, 968000, 990000, 1000000]
      },
      "yars_revenge": {
        "mean": [17652.105, 9821.93, 23123.245, 28603.36, 29112.075, 34724.46, 32720.42, 34126.205, 34585.47, 33132.885],
        "steps": [14000, 24000, 82000, 214000, 384000, 482000, 606000, 706000, 926000, 1000000]
      },
      "zaxxon": {
        "mean": [0.0, 0.0, 7.0, 5.0, 2.0, 4.0, 0.0, 2377.5, 4424.0, 7374.5, 16.5, 8036.5, 4340.0, 7886.0, 7992.0, 7767.5, 8590.0, 8653.5, 7746.0, 8494.5, 8448.0, 8277.0, 7109.0, 10376.5, 8317.0, 9669.0, 8606.5, 10164.5, 9004.5, 9359.0, 9797.0, 9971.5, 9300.0, 9543.0, 10138.0, 9582.5, 9729.0],
        "steps": [0, 6000, 12000, 24000, 36000, 48000, 60000, 74000, 88000, 108000, 140000, 152000, 186000, 208000, 238000, 270000, 298000, 330000, 366000, 400000, 434000, 464000, 496000, 530000, 566000, 602000, 638000, 672000, 708000, 744000, 780000, 816000, 852000, 888000, 924000, 962000, 1000000]
      }
    }
  },
  "reanalyse_20m": {
    "mcts": {
      "asterix": {
        "mean": [261.5, 226.0, 833.0, 1891.0, 1394.75, 32036.5, 23100.0, 36610.0, 37552.0, 35940.0, 28676.5, 36706.0, 32362.5, 36638.0, 40554.0, 36664.0, 37255.0, 38802.0, 36637.0, 36946.5, 38751.5, 40512.5, 36166.5, 36922.5, 36711.0, 35839.0, 34780.5, 17393.5, 35578.0, 33331.5, 26755.5, 29017.5, 3559.25, 14529.0, 35720.0, 22650.0, 34186.5, 30487.5, 1697.25, 30371.5, 30494.0, 5122.5, 32487.5, 2543.75, 4747.0, 6397.25, 3770.25, 3934.25, 2623.25, 4333.25, 4067.75, 2910.25, 16641.5, 3031.75, 11753.0, 3207.25, 16848.5, 4279.75, 3322.5, 4749.5, 4663.25, 4451.75, 2958.25, 2642.25, 2818.75, 2782.25, 3221.25, 2617.25, 2733.75, 3243.25, 2688.5, 2877.5, 2722.0, 2576.75, 2526.5, 2762.25, 2471.5, 2368.0, 2536.25, 2741.25, 2621.5, 2660.0, 2555.5, 2583.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 34000, 48000, 68000, 88000, 108000, 126000, 148000, 166000, 186000, 208000, 228000, 248000, 270000, 290000, 310000, 332000, 354000, 376000, 396000, 416000, 436000, 458000, 472000, 492000, 512000, 530000, 548000, 554000, 568000, 588000, 604000, 624000, 642000, 648000, 666000, 684000, 694000, 714000, 720000, 728000, 738000, 746000, 754000, 760000, 768000, 776000, 782000, 796000, 802000, 814000, 820000, 834000, 842000, 848000, 856000, 864000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000]
      },
      "breakout": {
        "mean": [1.895, 0.0, 423.735, 485.785, 367.63, 422.855, 384.545, 398.53, 435.245, 350.7, 363.455, 397.485, 411.82, 360.44, 390.49, 350.705, 340.29, 293.32, 284.86, 232.515, 216.79, 230.505, 135.145, 115.6, 132.035, 132.14, 102.635, 94.04, 84.6, 74.745],
        "steps": [0, 2000, 94000, 174000, 238000, 260000, 356000, 384000, 406000, 436000, 456000, 516000, 552000, 582000, 638000, 666000, 690000, 738000, 760000, 776000, 790000, 804000, 830000, 862000, 882000, 892000, 912000, 922000, 934000, 986000]
      },
      "pong": {
        "mean": [-20.485, -20.795, -20.59, -20.39, -20.645, -12.43, -15.7, -1.18, 2.925, 3.96, 1.1, 9.255, 1.305, 4.385, 7.625, 2.87, 4.27, 3.115, 10.19, 4.195, 10.99, 13.425, 10.71, 4.99, 10.77, 8.22, 13.87, 9.805, 13.49, 7.8, 8.145, 15.57, 6.55, 4.61, 6.135, 10.485, 7.685, 7.73, 6.14, 6.835, 3.57, 4.22, 0.14, -4.83, -5.375, -7.36, -8.335, -8.645],
        "steps": [0, 2000, 12000, 18000, 24000, 32000, 46000, 62000, 84000, 106000, 124000, 144000, 164000, 182000, 202000, 222000, 252000, 270000, 288000, 310000, 330000, 350000, 368000, 388000, 410000, 428000, 450000, 470000, 490000, 508000, 530000, 554000, 572000, 598000, 624000, 654000, 678000, 706000, 734000, 760000, 792000, 814000, 844000, 868000, 898000, 928000, 958000, 988000]
      },
      "qbert": {
        "mean": [32.125, 2.25, 253.0, 12673.75, 16745.375, 16362.25, 15380.25, 16817.875, 15508.875, 15542.125, 14651.375, 14198.625, 14943.875, 14782.625, 13132.0, 13002.625, 12415.875, 11786.625, 10210.375, 8030.875, 7958.125, 7541.0, 6669.125, 7963.375, 6813.5, 6045.0, 5202.25, 4507.875, 4616.25, 5252.5],
        "steps": [0, 2000, 6000, 16000, 48000, 142000, 240000, 326000, 426000, 516000, 596000, 646000, 678000, 708000, 742000, 768000, 800000, 840000, 862000, 888000, 900000, 914000, 922000, 924000, 936000, 948000, 960000, 972000, 982000, 992000]
      },
      "seaquest": {
        "mean": [12.2, 120.5, 423.0, 2276.3, 7950.0, 7819.0, 7268.5, 7689.0, 7914.4, 8196.4, 7945.1, 8149.8, 8237.5, 8158.7, 8316.9, 8261.5, 8323.9, 8206.0, 8229.2, 8205.4, 8556.3, 8392.3, 8184.7, 8153.0, 8180.8, 8078.4, 8276.4, 8409.5, 8173.1, 7967.8, 8101.5, 8107.6, 8412.5, 8075.6, 7917.9, 7561.0, 7941.0, 7231.7, 7020.7, 7768.0, 7736.0, 7576.9, 7820.2, 7288.6, 7256.6, 7558.0, 7383.3, 7429.7, 7237.9, 6958.4],
        "steps": [0, 2000, 12000, 20000, 38000, 62000, 84000, 104000, 108000, 130000, 152000, 174000, 180000, 204000, 226000, 248000, 270000, 292000, 314000, 338000, 360000, 384000, 404000, 426000, 448000, 470000, 494000, 516000, 538000, 560000, 580000, 602000, 624000, 646000, 666000, 688000, 708000, 730000, 752000, 774000, 796000, 818000, 838000, 860000, 880000, 900000, 922000, 944000, 966000, 986000]
      }
    },
    "policy": {
      "asterix": {
        "mean": [287.25, 235.5, 326.25, 1134.0, 1451.0, 13844.5, 17645.5, 36596.0, 37680.0, 34481.5, 35845.5, 36488.0, 32469.0, 36428.0, 42023.0, 37708.0, 36796.0, 37872.0, 37224.0, 36900.0, 38336.0, 41493.0, 36364.5, 37790.0, 36952.0, 35995.5, 33867.5, 18226.0, 36489.5, 32564.5, 24196.5, 24295.25, 3218.75, 14508.0, 36050.0, 18076.5, 34372.5, 30923.5, 1839.75, 20953.0, 31464.0, 6118.0, 30074.0, 2328.25, 4518.75, 5485.75, 3974.5, 3924.5, 2231.0, 4013.0, 3676.75, 3434.75, 15482.25, 3477.0, 10323.75, 3695.5, 15151.5, 3990.75, 3225.5, 4428.5, 4812.0, 4099.75, 2982.0, 2471.75, 2986.25, 2907.5, 3640.0, 2953.5, 3036.25, 3498.25, 2726.25, 3030.75, 2776.5, 2903.0, 2742.0, 2674.75, 2657.75, 2423.0, 2492.75, 2560.5, 2457.0, 2398.75, 2529.0, 2500.75],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 34000, 48000, 68000, 88000, 108000, 126000, 148000, 166000, 186000, 208000, 228000, 248000, 270000, 290000, 310000, 332000, 354000, 376000, 396000, 416000, 436000, 458000, 472000, 492000, 512000, 530000, 548000, 554000, 568000, 588000, 604000, 624000, 642000, 648000, 666000, 684000, 694000, 714000, 720000, 728000, 738000, 746000, 754000, 760000, 768000, 776000, 782000, 796000, 802000, 814000, 820000, 834000, 842000, 848000, 856000, 864000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000]
      },
      "breakout": {
        "mean": [1.36, 1.085, 444.675, 459.615, 397.4, 437.225, 411.7, 379.325, 461.78, 369.235, 347.94, 379.145, 388.14, 393.12, 405.015, 427.205, 367.2, 392.21, 339.52, 312.07, 248.355, 277.555, 189.72, 170.965, 178.215, 166.13, 166.67, 150.57, 116.635, 90.235],
        "steps": [0, 2000, 94000, 174000, 238000, 260000, 356000, 384000, 406000, 436000, 456000, 516000, 552000, 582000, 638000, 666000, 690000, 738000, 760000, 776000, 790000, 804000, 830000, 862000, 882000, 892000, 912000, 922000, 934000, 986000]
      },
      "pong": {
        "mean": [-20.35, -20.98, -21.0, -20.695, -20.995, -20.985, -19.48, -3.645, 2.165, 4.67, -1.815, 5.165, -0.61, 3.9, 11.285, 4.515, 5.805, 1.48, 4.72, 3.455, 11.335, 13.925, 11.11, 5.45, 10.125, 8.765, 15.68, 14.095, 14.23, 9.745, 10.03, 16.67, 10.545, 5.975, 9.125, 12.585, 9.39, 11.115, 12.625, 10.62, 10.9, 9.89, 7.325, 1.72, 1.485, -3.275, -5.56, -6.99],
        "steps": [0, 2000, 12000, 18000, 24000, 32000, 46000, 62000, 84000, 106000, 124000, 144000, 164000, 182000, 202000, 222000, 252000, 270000, 288000, 310000, 330000, 350000, 368000, 388000, 410000, 428000, 450000, 470000, 490000, 508000, 530000, 554000, 572000, 598000, 624000, 654000, 678000, 706000, 734000, 760000, 792000, 814000, 844000, 868000, 898000, 928000, 958000, 988000]
      },
      "qbert": {
        "mean": [160.125, 139.875, 125.75, 9374.625, 14304.25, 17447.75, 15243.25, 20709.0, 15189.625, 15590.625, 15361.375, 15441.0, 15331.625, 15466.0, 15259.125, 13903.875, 14065.5, 14466.125, 14596.5, 13577.375, 12756.0, 11316.5, 10501.625, 10716.625, 10128.875, 10156.0, 9113.125, 8690.125, 8072.125, 7641.5],
        "steps": [0, 2000, 6000, 16000, 48000, 142000, 240000, 326000, 426000, 516000, 596000, 646000, 678000, 708000, 742000, 768000, 800000, 840000, 862000, 888000, 900000, 914000, 922000, 924000, 936000, 948000, 960000, 972000, 982000, 992000]
      },
      "seaquest": {
        "mean": [71.9, 184.3, 152.2, 1031.3, 6650.9, 8106.1, 7257.2, 7501.6, 7754.6, 8029.5, 7776.2, 8097.0, 8039.5, 8000.8, 8053.6, 8219.5, 8065.6, 8265.5, 7998.6, 8137.6, 8290.2, 8293.9, 8096.5, 8364.8, 8257.5, 8153.8, 8146.0, 8286.2, 8187.1, 8071.3, 8066.1, 8267.0, 8084.3, 8292.8, 8168.4, 8039.3, 7872.0, 7274.5, 6824.6, 7185.9, 7585.6, 7931.2, 7561.6, 7611.8, 7673.1, 7235.3, 7920.0, 7396.9, 7244.7, 7142.05],
        "steps": [0, 2000, 12000, 20000, 38000, 62000, 84000, 104000, 108000, 130000, 152000, 174000, 180000, 204000, 226000, 248000, 270000, 292000, 314000, 338000, 360000, 384000, 404000, 426000, 448000, 470000, 494000, 516000, 538000, 560000, 580000, 602000, 624000, 646000, 666000, 688000, 708000, 730000, 752000, 774000, 796000, 818000, 838000, 860000, 880000, 900000, 922000, 944000, 966000, 986000]
      }
    },
    "value_max": {
      "asterix": {
        "mean": [239.0, 274.0, 703.75, 1564.25, 1359.5, 30732.0, 27672.5, 37050.0, 37710.0, 34668.5, 23482.0, 36888.0, 30201.0, 36220.0, 39522.5, 36396.0, 36149.0, 39100.0, 36315.0, 36770.0, 38298.0, 38165.0, 36266.0, 36365.5, 36084.0, 35733.0, 32976.0, 14916.5, 35317.0, 31288.0, 26075.0, 28969.5, 3338.75, 12673.75, 35570.0, 18653.5, 33000.0, 30007.5, 1836.0, 29047.5, 28493.5, 4428.0, 33079.5, 2981.5, 4476.0, 6830.25, 3892.0, 3764.75, 2564.5, 4328.75, 3759.25, 3034.5, 15748.25, 3111.75, 6676.75, 3028.75, 8664.5, 3491.25, 2992.75, 3912.75, 3896.75, 3056.25, 2657.0, 2340.0, 2448.25, 2676.25, 2715.25, 2457.5, 2531.75, 2674.25, 2257.75, 2428.25, 2201.75, 2281.75, 2140.5, 2216.75, 2058.0, 2081.5, 2123.0, 2267.5, 2200.25, 2179.75, 2190.25, 2142.0, 2131.0],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 34000, 48000, 68000, 88000, 108000, 126000, 148000, 166000, 186000, 208000, 228000, 248000, 270000, 290000, 310000, 332000, 354000, 376000, 396000, 416000, 436000, 458000, 472000, 492000, 512000, 530000, 548000, 554000, 568000, 588000, 604000, 624000, 642000, 648000, 666000, 684000, 694000, 714000, 720000, 728000, 738000, 746000, 754000, 760000, 768000, 776000, 782000, 796000, 802000, 814000, 820000, 834000, 842000, 848000, 856000, 864000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 980000, 986000, 992000, 998000, 1000000]
      },
      "breakout": {
        "mean": [2.02, 2.985, 391.465, 463.395, 364.645, 400.815, 365.75, 356.51, 409.73, 336.575, 365.765, 373.36, 382.88, 110.67, 362.04, 215.185, 58.72, 31.875, 88.02, 23.245, 55.425, 17.02, 24.065, 9.005, 24.37, 18.025, 21.565, 21.03, 18.435, 15.015],
        "steps": [0, 2000, 94000, 174000, 238000, 260000, 356000, 384000, 406000, 436000, 456000, 516000, 552000, 582000, 638000, 666000, 690000, 738000, 760000, 776000, 790000, 804000, 830000, 862000, 882000, 892000, 912000, 922000, 934000, 986000]
      },
      "pong": {
        "mean": [-20.695, -21.0, -20.145, -20.99, -20.415, -17.175, -20.13, -18.875, -11.98, -7.535, -11.575, -6.465, -11.825, -4.87, -6.185, -9.495, -13.495, -8.3, -4.52, -15.15, -4.635, -6.62, -5.83, -10.58, -9.375, -7.98, -1.76, -8.805, -5.66, -9.265, -11.235, -2.42, -9.405, -12.78, -12.03, -9.635, -11.065, -11.745, -11.055, -11.81, -12.635, -15.01, -15.44, -18.21, -18.075, -18.49, -18.41, -19.245],
        "steps": [0, 2000, 12000, 18000, 24000, 32000, 46000, 62000, 84000, 106000, 124000, 144000, 164000, 182000, 202000, 222000, 252000, 270000, 288000, 310000, 330000, 350000, 368000, 388000, 410000, 428000, 450000, 470000, 490000, 508000, 530000, 554000, 572000, 598000, 624000, 654000, 678000, 706000, 734000, 760000, 792000, 814000, 844000, 868000, 898000, 928000, 958000, 988000]
      },
      "qbert": {
        "mean": [57.0, 0.0, 289.75, 11775.875, 15844.375, 16055.5, 15260.125, 16248.75, 15764.375, 15243.75, 14936.5, 14605.0, 14982.875, 14619.625, 12139.375, 13065.5, 11822.0, 9781.75, 8670.375, 3930.875, 4987.875, 2308.75, 5556.25, 1459.75, 3268.875, 2626.25, 2154.375, 1471.25, 2611.375, 1769.875],
        "steps": [0, 2000, 6000, 16000, 48000, 142000, 240000, 326000, 426000, 516000, 596000, 646000, 678000, 708000, 742000, 768000, 800000, 840000, 862000, 888000, 900000, 914000, 922000, 924000, 936000, 948000, 960000, 972000, 982000, 992000]
      },
      "seaquest": {
        "mean": [19.1, 247.3, 642.7, 3869.6, 7153.5, 7397.5, 7352.6, 7656.1, 7778.1, 8031.1, 7968.2, 8072.9, 8102.5, 7885.7, 8207.2, 8166.3, 7975.3, 8037.4, 7689.7, 8067.9, 8305.0, 8087.0, 7938.9, 8236.7, 7907.2, 7658.7, 7915.1, 8003.8, 8024.3, 7735.7, 7747.8, 7533.1, 7736.8, 7593.0, 7571.6, 7275.0, 7411.8, 7400.7, 6671.4, 7488.3, 6984.2, 6612.75, 6663.9, 6139.7, 5849.7, 5614.4, 5626.5, 5534.2, 5487.2, 5475.4],
        "steps": [0, 2000, 12000, 20000, 38000, 62000, 84000, 104000, 108000, 130000, 152000, 174000, 180000, 204000, 226000, 248000, 270000, 292000, 314000, 338000, 360000, 384000, 404000, 426000, 448000, 470000, 494000, 516000, 538000, 560000, 580000, 602000, 624000, 646000, 666000, 688000, 708000, 730000, 752000, 774000, 796000, 818000, 838000, 860000, 880000, 900000, 922000, 944000, 966000, 986000]
      }
    }
  },
  "reanalyse_2m": {
    "mcts": {
      "asterix": {
        "mean": [264.25, 257.75, 1253.75, 1361.5, 6286.75, 19958.0, 27220.5, 14813.0, 21562.75, 9825.25, 6236.5, 4441.75, 19162.0, 18029.0, 21387.0, 21155.5, 17314.75, 12784.0, 18101.0, 17530.75, 14091.0, 12100.5, 9365.0, 13919.5, 13686.75, 23605.5, 7451.25, 4717.75, 4302.75, 8478.75, 10279.5, 6350.25, 4008.75, 10491.25, 5095.25, 11285.0, 10865.0, 12599.5, 9807.5, 4273.5, 8461.5, 3885.5, 5695.25, 7436.5, 1908.75, 3987.5, 9305.0, 6148.25, 10389.75, 5966.75, 8670.25, 8071.25, 4841.0, 12125.5, 3934.5, 7452.0, 4154.5, 2634.5, 6604.5, 2728.0, 2986.0, 2105.0, 5409.0, 2042.5, 3156.0, 4168.75, 3204.5, 3857.75, 5792.5, 1794.25, 1891.75, 2948.75, 1451.75, 3420.25, 1943.75, 2607.0, 2057.25, 2520.75, 1684.0, 2258.0, 1619.25, 1479.0, 1664.5, 1628.75, 1820.0, 2141.0, 1919.75, 1945.25, 1729.25, 1415.5, 2050.0, 1785.75, 1831.0, 1373.25, 1301.5, 1622.75, 1750.0, 1574.75, 1584.75, 1335.75, 1466.25, 1298.0, 1346.25, 1373.5, 1379.0, 1357.25, 1343.25, 1275.5, 1174.5, 1265.0, 1349.25, 1306.75, 1152.5, 1119.75, 1135.5, 1121.0, 1142.75, 1173.5, 1083.0, 1053.0, 1128.75, 1145.0, 1131.5, 1238.75, 1168.0, 1047.75, 1163.25, 1056.75],
        "steps": [0, 2000, 8000, 12000, 16000, 24000, 42000, 58000, 72000, 88000, 100000, 110000, 118000, 132000, 146000, 162000, 178000, 192000, 204000, 218000, 232000, 242000, 254000, 266000, 278000, 292000, 298000, 310000, 320000, 328000, 340000, 352000, 362000, 372000, 384000, 394000, 406000, 418000, 430000, 442000, 450000, 462000, 470000, 480000, 490000, 496000, 504000, 516000, 526000, 538000, 548000, 560000, 572000, 582000, 594000, 602000, 612000, 620000, 628000, 638000, 644000, 650000, 656000, 666000, 672000, 678000, 686000, 694000, 702000, 712000, 716000, 722000, 730000, 734000, 742000, 748000, 754000, 760000, 768000, 772000, 778000, 782000, 786000, 792000, 796000, 802000, 808000, 814000, 820000, 826000, 830000, 836000, 842000, 848000, 852000, 858000, 864000, 870000, 876000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 916000, 920000, 924000, 928000, 932000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "breakout": {
        "mean": [1.765, 0.0, 2.33, 180.805, 217.285, 220.805, 236.105, 211.46, 175.835, 172.19, 236.23, 198.575, 251.865, 190.63, 250.93, 157.94, 203.92, 143.975, 151.06, 128.365, 123.265, 104.495, 106.34, 91.44, 97.735, 160.865, 67.7, 44.025, 43.0, 31.385, 22.975, 21.64, 24.43],
        "steps": [0, 2000, 24000, 126000, 180000, 194000, 212000, 266000, 278000, 292000, 312000, 366000, 378000, 432000, 444000, 512000, 522000, 536000, 588000, 608000, 620000, 674000, 692000, 710000, 760000, 804000, 860000, 910000, 916000, 934000, 982000, 992000, 998000]
      },
      "pong": {
        "mean": [-20.53, -20.74, -20.79, -20.45, -20.82, -20.8, -20.34, -20.43, -20.475, -20.38, -18.79, -19.99, -19.995, -19.41, -19.345, -18.71, -17.545, -18.325, -16.645, -18.245, -17.585, -18.73, -17.81, -17.27, -16.155, -17.08, -17.875, -18.065, -19.025, -18.125, -18.745, -18.12, -18.81, -17.28, -19.145, -16.755, -17.88, -18.765, -18.455, -18.1, -18.985, -19.19, -18.125, -19.485, -18.405, -18.15, -18.03, -17.59, -17.995, -17.405, -18.305, -18.25, -18.795, -19.675, -19.195, -19.235, -19.685, -19.57, -19.35, -19.885, -19.97, -19.795, -20.2, -20.085, -20.26, -20.385, -20.44, -20.075, -20.45, -20.445, -20.385, -20.175, -20.115, -20.31, -19.975, -20.035, -20.145, -20.095, -20.12, -20.34, -20.075, -20.15, -20.235, -20.19, -20.34, -20.315, -20.365, -20.405, -20.35, -20.395, -20.28, -20.44, -20.205, -20.31, -20.18],
        "steps": [0, 2000, 12000, 18000, 24000, 30000, 38000, 46000, 54000, 62000, 70000, 80000, 90000, 98000, 108000, 118000, 130000, 140000, 154000, 166000, 178000, 190000, 204000, 216000, 230000, 244000, 258000, 282000, 338000, 352000, 368000, 380000, 394000, 406000, 418000, 430000, 444000, 456000, 468000, 480000, 492000, 504000, 516000, 528000, 538000, 550000, 562000, 574000, 586000, 598000, 610000, 620000, 632000, 642000, 652000, 666000, 670000, 686000, 696000, 710000, 720000, 728000, 740000, 748000, 756000, 764000, 772000, 780000, 788000, 796000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "qbert": {
        "mean": [33.625, 19.625, 225.0, 345.0, 383.25, 477.0, 1256.5, 1433.5, 3105.25, 2810.25, 3816.125, 4031.375, 3963.625, 5457.5, 4209.5, 4544.75, 3931.125, 4864.125, 4705.75, 4420.875, 5083.5, 6953.25, 4894.75, 6049.375, 5650.5, 4887.5, 5026.625, 5776.875, 5257.75, 5445.875, 4963.375, 4720.125, 5695.0, 5419.375, 4618.875, 2435.625, 4646.625, 5671.5, 5453.5, 5827.75, 4224.0, 6838.625, 5065.0, 4696.25, 4052.0, 6656.625, 6030.25, 4932.375, 5536.25, 5172.0, 6079.375, 5229.625, 5940.0, 4204.5, 3984.625, 5496.25, 4358.125, 4275.5, 4020.75, 4233.875, 2753.625, 3916.25, 3125.375, 3079.125, 2478.75, 1662.125, 2457.125, 2192.25, 1809.75, 1753.125, 1522.25, 1605.625, 1481.625, 1467.75, 1938.875, 1265.875, 1450.5, 1471.5, 1286.125, 1265.25, 1162.375, 1066.0, 947.875, 1041.25, 801.0, 811.0, 864.625, 674.875, 550.625, 679.0, 683.125, 609.625, 604.0, 623.5, 582.75],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 34000, 42000, 52000, 60000, 68000, 76000, 84000, 92000, 100000, 112000, 122000, 134000, 144000, 156000, 174000, 188000, 204000, 216000, 230000, 244000, 262000, 274000, 290000, 306000, 322000, 338000, 354000, 366000, 380000, 394000, 414000, 428000, 438000, 456000, 476000, 492000, 510000, 532000, 548000, 564000, 578000, 596000, 612000, 630000, 644000, 670000, 694000, 708000, 722000, 734000, 748000, 762000, 772000, 782000, 792000, 802000, 812000, 820000, 828000, 836000, 844000, 850000, 856000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 970000, 976000, 982000, 988000, 992000, 998000]
      },
      "seaquest": {
        "mean": [13.1, 89.6, 216.5, 747.2, 2544.2, 4094.2, 2813.7, 2739.6, 2712.8, 2764.9, 2244.7, 2260.2, 2203.0, 2872.1, 3335.6, 3241.0, 3236.0, 2957.3, 2839.0, 3681.0, 3615.7, 2983.8, 3369.1, 4083.1, 3619.3, 3914.8, 4129.3, 4964.0, 3611.0, 3932.75, 4147.65, 4481.4, 3625.65, 4280.9, 4586.65, 4764.05, 4480.95, 4360.2, 4650.1, 3565.8, 4027.55, 4154.35, 3960.05, 3783.05, 3845.2, 3965.0, 3777.5, 4193.15, 3747.75, 3602.9, 3784.8, 3275.85, 3629.0, 3888.35, 3425.5, 3157.05, 3359.9, 2987.0, 2982.7, 3001.95, 2707.65, 2864.25, 2757.3, 2474.9, 2469.15, 2470.6, 2440.95, 2381.75, 2309.35, 2227.15, 2166.2, 2110.75, 2017.6, 1955.5, 1890.25, 1911.0, 1805.1, 1837.4],
        "steps": [0, 2000, 10000, 16000, 26000, 46000, 62000, 74000, 88000, 112000, 126000, 138000, 150000, 158000, 174000, 188000, 202000, 214000, 226000, 238000, 252000, 266000, 276000, 290000, 304000, 316000, 330000, 344000, 352000, 368000, 382000, 396000, 412000, 426000, 440000, 456000, 472000, 486000, 502000, 518000, 532000, 546000, 560000, 574000, 590000, 604000, 616000, 630000, 644000, 658000, 672000, 686000, 702000, 716000, 730000, 744000, 756000, 770000, 782000, 794000, 806000, 818000, 830000, 842000, 854000, 866000, 876000, 888000, 900000, 912000, 924000, 936000, 946000, 956000, 966000, 976000, 986000, 996000]
      }
    },
    "policy": {
      "asterix": {
        "mean": [279.75, 242.75, 672.75, 1708.75, 4992.25, 14606.0, 31344.0, 18314.5, 32887.5, 13182.0, 6656.0, 5400.25, 29010.0, 20756.75, 28276.25, 27871.25, 29669.0, 15111.0, 28234.75, 20715.25, 17963.25, 11756.75, 17026.0, 18786.5, 21203.0, 27209.25, 11500.0, 4219.0, 8600.0, 7946.25, 10789.75, 7019.0, 3507.25, 15843.25, 4290.25, 6740.0, 13166.75, 18328.75, 12561.5, 4984.5, 9820.25, 4929.0, 6810.75, 16445.5, 2144.25, 4561.75, 15849.75, 10547.5, 16815.25, 11862.75, 9782.75, 15613.25, 9473.5, 21878.75, 4459.5, 14099.25, 9257.5, 3413.5, 8651.75, 3027.75, 3470.75, 2408.0, 12500.5, 2771.5, 3667.5, 6725.25, 5284.0, 5490.5, 11994.0, 2217.5, 3084.0, 5366.5, 2286.25, 6000.5, 2575.0, 3665.5, 2582.75, 4027.25, 2673.0, 3252.25, 2224.75, 2194.5, 2190.75, 2266.25, 2385.75, 3176.75, 2787.25, 2334.0, 2571.75, 1909.25, 2549.5, 2185.75, 2506.75, 1550.25, 1625.75, 2041.0, 2105.75, 2009.5, 1688.5, 1624.5, 1757.25, 1445.0, 1763.25, 1625.5, 1446.5, 1545.0, 1425.5, 1621.75, 1500.75, 1494.5, 1519.5, 1468.75, 1326.0, 1278.25, 1371.0, 1306.5, 1237.0, 1234.25, 1184.75, 1197.0, 1191.5, 1181.5, 1137.5, 1254.25, 1133.0, 1201.5, 1195.0, 1125.0],
        "steps": [0, 2000, 8000, 12000, 16000, 24000, 42000, 58000, 72000, 88000, 100000, 110000, 118000, 132000, 146000, 162000, 178000, 192000, 204000, 218000, 232000, 242000, 254000, 266000, 278000, 292000, 298000, 310000, 320000, 328000, 340000, 352000, 362000, 372000, 384000, 394000, 406000, 418000, 430000, 442000, 450000, 462000, 470000, 480000, 490000, 496000, 504000, 516000, 526000, 538000, 548000, 560000, 572000, 582000, 594000, 602000, 612000, 620000, 628000, 638000, 644000, 650000, 656000, 666000, 672000, 678000, 686000, 694000, 702000, 712000, 716000, 722000, 730000, 734000, 742000, 748000, 754000, 760000, 768000, 772000, 778000, 782000, 786000, 792000, 796000, 802000, 808000, 814000, 820000, 826000, 830000, 836000, 842000, 848000, 852000, 858000, 864000, 870000, 876000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 916000, 920000, 924000, 928000, 932000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "breakout": {
        "mean": [1.655, 0.89, 0.15, 332.985, 364.625, 392.435, 333.71, 360.01, 238.535, 315.81, 334.335, 326.065, 339.885, 344.535, 351.855, 281.11, 318.815, 278.06, 251.635, 298.795, 270.235, 215.54, 180.09, 162.85, 173.13, 343.41, 250.085, 133.88, 143.73, 101.56, 46.33, 44.095, 46.21],
        "steps": [0, 2000, 24000, 126000, 180000, 194000, 212000, 266000, 278000, 292000, 312000, 366000, 378000, 432000, 444000, 512000, 522000, 536000, 588000, 608000, 620000, 674000, 692000, 710000, 760000, 804000, 860000, 910000, 916000, 934000, 982000, 992000, 998000]
      },
      "pong": {
        "mean": [-20.295, -20.45, -21.0, -20.73, -20.805, -21.0, -20.395, -20.86, -19.695, -20.545, -20.555, -20.795, -20.965, -20.905, -20.615, -19.845, -18.66, -19.295, -18.955, -19.5, -18.765, -18.625, -18.9, -18.315, -18.15, -17.425, -17.415, -18.225, -17.395, -17.995, -18.715, -18.34, -18.62, -17.6, -17.935, -17.07, -17.655, -18.865, -18.415, -17.245, -18.315, -17.37, -18.58, -18.345, -18.55, -17.89, -17.825, -17.465, -17.76, -17.06, -17.2, -18.645, -18.54, -17.89, -17.965, -18.63, -18.91, -19.87, -19.495, -19.695, -19.95, -19.41, -20.12, -19.545, -20.28, -20.56, -20.715, -20.55, -20.61, -20.615, -20.4, -20.455, -20.375, -20.215, -20.265, -20.04, -20.13, -20.115, -20.075, -20.46, -20.165, -20.075, -19.94, -20.155, -19.97, -19.91, -20.155, -20.23, -20.24, -20.37, -20.12, -20.29, -20.24, -20.39, -20.23],
        "steps": [0, 2000, 12000, 18000, 24000, 30000, 38000, 46000, 54000, 62000, 70000, 80000, 90000, 98000, 108000, 118000, 130000, 140000, 154000, 166000, 178000, 190000, 204000, 216000, 230000, 244000, 258000, 282000, 338000, 352000, 368000, 380000, 394000, 406000, 418000, 430000, 444000, 456000, 468000, 480000, 492000, 504000, 516000, 528000, 538000, 550000, 562000, 574000, 586000, 598000, 610000, 620000, 632000, 642000, 652000, 666000, 670000, 686000, 696000, 710000, 720000, 728000, 740000, 748000, 756000, 764000, 772000, 780000, 788000, 796000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "qbert": {
        "mean": [143.125, 182.875, 126.5, 133.5, 287.75, 446.875, 461.875, 610.0, 3394.25, 2888.75, 3799.625, 4793.375, 4717.75, 2669.25, 3082.25, 4729.375, 6130.375, 5707.0, 5759.75, 6374.625, 5655.875, 6125.0, 6418.5, 6640.75, 6984.125, 8105.625, 10611.625, 6884.375, 5284.0, 5224.5, 6414.625, 7155.125, 6380.0, 8538.125, 7195.0, 6322.125, 6326.5, 6334.5, 7698.625, 5677.875, 5151.125, 6864.625, 8700.375, 11401.875, 9957.0, 11064.25, 9106.75, 10827.625, 10181.375, 8278.375, 9115.125, 9890.875, 7974.0, 9148.375, 9265.375, 8485.0, 10082.875, 8690.0, 9831.125, 8828.625, 8918.5, 7615.5, 8251.25, 6836.125, 6597.625, 5534.5, 5593.625, 4218.25, 5150.875, 5040.75, 5094.75, 5177.875, 5341.375, 4899.375, 3880.375, 3292.5, 2962.125, 3160.25, 2737.125, 2896.75, 3567.5, 3005.25, 2749.375, 2566.0, 2103.25, 2019.625, 1576.875, 1031.625, 1303.5, 1053.25, 1112.25, 675.125, 745.0, 821.5, 993.625],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 34000, 42000, 52000, 60000, 68000, 76000, 84000, 92000, 100000, 112000, 122000, 134000, 144000, 156000, 174000, 188000, 204000, 216000, 230000, 244000, 262000, 274000, 290000, 306000, 322000, 338000, 354000, 366000, 380000, 394000, 414000, 428000, 438000, 456000, 476000, 492000, 510000, 532000, 548000, 564000, 578000, 596000, 612000, 630000, 644000, 670000, 694000, 708000, 722000, 734000, 748000, 762000, 772000, 782000, 792000, 802000, 812000, 820000, 828000, 836000, 844000, 850000, 856000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 970000, 976000, 982000, 988000, 992000, 998000]
      },
      "seaquest": {
        "mean": [70.9, 265.0, 82.1, 417.3, 1408.4, 3424.2, 4162.8, 4561.4, 3505.6, 3513.4, 2382.4, 3046.3, 2309.9, 2816.9, 3332.3, 3539.3, 3073.6, 3213.4, 3394.9, 3699.0, 4104.7, 4226.2, 4486.8, 4419.0, 4156.2, 4725.5, 4515.3, 4392.4, 3955.3, 4516.95, 4292.7, 4759.9, 4338.0, 5142.4, 5556.85, 4853.15, 5073.15, 5404.95, 5279.55, 4946.95, 5122.4, 5699.25, 5233.45, 5641.45, 5067.5, 5661.9, 4975.6, 5635.0, 5258.5, 5039.3, 5165.55, 4762.55, 4924.8, 5056.05, 5117.8, 4719.55, 4696.2, 4346.6, 3951.1, 3628.75, 3556.75, 3460.35, 3696.2, 3755.4, 3097.7, 3480.0, 3165.7, 3180.05, 2925.55, 2931.15, 2716.3, 2571.25, 2427.3, 2422.9, 2299.65, 2350.45, 2240.25, 2165.65],
        "steps": [0, 2000, 10000, 16000, 26000, 46000, 62000, 74000, 88000, 112000, 126000, 138000, 150000, 158000, 174000, 188000, 202000, 214000, 226000, 238000, 252000, 266000, 276000, 290000, 304000, 316000, 330000, 344000, 352000, 368000, 382000, 396000, 412000, 426000, 440000, 456000, 472000, 486000, 502000, 518000, 532000, 546000, 560000, 574000, 590000, 604000, 616000, 630000, 644000, 658000, 672000, 686000, 702000, 716000, 730000, 744000, 756000, 770000, 782000, 794000, 806000, 818000, 830000, 842000, 854000, 866000, 876000, 888000, 900000, 912000, 924000, 936000, 946000, 956000, 966000, 976000, 986000, 996000]
      }
    },
    "value_max": {
      "asterix": {
        "mean": [228.25, 499.5, 671.5, 1359.0, 4359.0, 13314.5, 12308.75, 6346.5, 7234.0, 4472.25, 4102.75, 2208.25, 5998.0, 8895.75, 9023.0, 7593.0, 4592.5, 3643.0, 3869.0, 4316.25, 4656.0, 3642.0, 3989.5, 3563.5, 4466.0, 6322.5, 2355.25, 2589.0, 2218.25, 3342.5, 5341.25, 2549.0, 2187.5, 3632.25, 2402.5, 4372.5, 4589.75, 3437.25, 2912.25, 2243.0, 2496.75, 2574.5, 2678.75, 2105.25, 1225.0, 1727.75, 3238.0, 1621.75, 2086.5, 1907.0, 2631.25, 2046.25, 1722.5, 3924.75, 1467.5, 1835.5, 1509.75, 1430.0, 2298.25, 1409.25, 1356.0, 1065.5, 1642.25, 978.0, 1574.25, 1505.0, 1392.75, 1616.5, 1736.5, 930.0, 1004.25, 1063.75, 789.5, 1269.5, 970.75, 1182.0, 1028.5, 1164.75, 996.25, 1120.75, 847.25, 940.75, 977.75, 837.5, 990.75, 1018.25, 966.75, 1018.5, 995.0, 867.5, 1063.0, 940.0, 978.0, 794.5, 813.0, 798.5, 843.5, 843.5, 853.75, 807.25, 804.25, 779.75, 745.0, 668.25, 707.25, 742.25, 705.5, 706.0, 651.25, 656.75, 664.5, 615.25, 659.0, 597.25, 605.75, 616.25, 606.75, 596.25, 643.25, 626.5, 619.5, 632.25, 608.75, 629.0, 636.75, 635.75, 646.0, 705.75],
        "steps": [0, 2000, 8000, 12000, 16000, 24000, 42000, 58000, 72000, 88000, 100000, 110000, 118000, 132000, 146000, 162000, 178000, 192000, 204000, 218000, 232000, 242000, 254000, 266000, 278000, 292000, 298000, 310000, 320000, 328000, 340000, 352000, 362000, 372000, 384000, 394000, 406000, 418000, 430000, 442000, 450000, 462000, 470000, 480000, 490000, 496000, 504000, 516000, 526000, 538000, 548000, 560000, 572000, 582000, 594000, 602000, 612000, 620000, 628000, 638000, 644000, 650000, 656000, 666000, 672000, 678000, 686000, 694000, 702000, 712000, 716000, 722000, 730000, 734000, 742000, 748000, 754000, 760000, 768000, 772000, 778000, 782000, 786000, 792000, 796000, 802000, 808000, 814000, 820000, 826000, 830000, 836000, 842000, 848000, 852000, 858000, 864000, 870000, 876000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 916000, 920000, 924000, 928000, 932000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "breakout": {
        "mean": [2.19, 1.615, 2.605, 116.525, 203.045, 154.175, 173.13, 67.365, 97.45, 106.795, 141.31, 4.935, 11.495, 1.92, 7.2, 39.98, 41.205, 29.015, 10.95, 15.81, 6.43, 6.05, 9.82, 8.915, 11.665, 19.185, 8.03, 6.12, 6.25, 5.895, 4.955, 4.89, 4.695],
        "steps": [0, 2000, 24000, 126000, 180000, 194000, 212000, 266000, 278000, 292000, 312000, 366000, 378000, 432000, 444000, 512000, 522000, 536000, 588000, 608000, 620000, 674000, 692000, 710000, 760000, 804000, 860000, 910000, 916000, 934000, 982000, 992000, 998000]
      },
      "pong": {
        "mean": [-20.745, -21.0, -20.815, -20.63, -20.945, -20.49, -20.905, -20.625, -20.05, -21.0, -20.985, -20.79, -20.745, -20.38, -20.715, -20.18, -20.375, -20.72, -20.835, -20.8, -20.625, -20.74, -20.595, -20.72, -20.74, -20.57, -20.05, -20.65, -20.26, -20.72, -20.605, -20.55, -20.71, -20.41, -20.86, -20.785, -20.81, -20.675, -20.26, -20.215, -20.445, -20.26, -20.535, -20.47, -20.48, -20.035, -20.9, -20.265, -20.56, -20.15, -20.155, -20.49, -20.63, -20.435, -20.68, -20.635, -20.36, -20.49, -20.43, -20.55, -20.74, -20.4, -20.42, -20.33, -20.71, -20.44, -20.72, -20.555, -20.705, -20.82, -20.855, -20.83, -20.86, -20.89, -20.84, -20.805, -20.705, -20.87, -20.87, -20.635, -20.815, -20.86, -20.935, -20.93, -20.95, -20.91, -20.905, -20.93, -20.935, -20.95, -20.94, -20.94, -20.89, -20.945, -20.9],
        "steps": [0, 2000, 12000, 18000, 24000, 30000, 38000, 46000, 54000, 62000, 70000, 80000, 90000, 98000, 108000, 118000, 130000, 140000, 154000, 166000, 178000, 190000, 204000, 216000, 230000, 244000, 258000, 282000, 338000, 352000, 368000, 380000, 394000, 406000, 418000, 430000, 444000, 456000, 468000, 480000, 492000, 504000, 516000, 528000, 538000, 550000, 562000, 574000, 586000, 598000, 610000, 620000, 632000, 642000, 652000, 666000, 670000, 686000, 696000, 710000, 720000, 728000, 740000, 748000, 756000, 764000, 772000, 780000, 788000, 796000, 802000, 810000, 818000, 826000, 834000, 842000, 850000, 858000, 866000, 874000, 882000, 890000, 898000, 906000, 914000, 922000, 930000, 938000, 944000, 952000, 960000, 968000, 976000, 984000, 992000]
      },
      "qbert": {
        "mean": [49.25, 0.0, 194.375, 308.0, 281.75, 366.625, 287.25, 750.875, 2009.875, 2534.375, 3167.375, 3090.125, 637.875, 3327.125, 975.875, 1897.375, 2251.125, 4199.5, 2586.0, 3496.75, 4022.375, 5078.75, 1966.875, 2706.0, 3217.75, 2638.375, 3427.5, 3530.125, 4397.0, 2472.25, 2249.5, 3131.125, 2448.0, 2592.125, 3605.5, 1114.0, 2104.375, 2712.125, 2652.75, 3905.625, 3030.75, 3059.125, 2040.125, 2847.5, 1882.75, 3079.5, 2294.0, 1347.625, 2098.375, 3165.375, 1789.125, 2508.0, 3713.875, 2986.125, 1551.0, 1274.75, 1673.875, 2030.375, 1149.625, 1196.0, 1141.875, 1224.25, 871.875, 1035.5, 1142.125, 423.0, 683.0, 704.0, 878.25, 462.5, 720.5, 415.625, 747.625, 539.625, 435.125, 397.5, 347.75, 629.0, 335.25, 545.75, 346.875, 552.0, 329.0, 576.5, 616.375, 481.875, 283.875, 290.875, 255.0, 241.5, 314.125, 303.625, 482.25, 245.875, 254.125],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 34000, 42000, 52000, 60000, 68000, 76000, 84000, 92000, 100000, 112000, 122000, 134000, 144000, 156000, 174000, 188000, 204000, 216000, 230000, 244000, 262000, 274000, 290000, 306000, 322000, 338000, 354000, 366000, 380000, 394000, 414000, 428000, 438000, 456000, 476000, 492000, 510000, 532000, 548000, 564000, 578000, 596000, 612000, 630000, 644000, 670000, 694000, 708000, 722000, 734000, 748000, 762000, 772000, 782000, 792000, 802000, 812000, 820000, 828000, 836000, 844000, 850000, 856000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 970000, 976000, 982000, 988000, 992000, 998000]
      },
      "seaquest": {
        "mean": [19.5, 280.3, 215.5, 680.5, 2065.9, 1535.0, 1303.2, 966.1, 1157.7, 1204.7, 1518.1, 1681.9, 1624.3, 1514.5, 1814.5, 1785.2, 1644.9, 1550.4, 1747.5, 1753.6, 1953.7, 1649.8, 1559.1, 1924.5, 1609.9, 1388.4, 1719.15, 1902.5, 1425.7, 1586.75, 1519.3, 1499.4, 1381.5, 1475.05, 1596.55, 1798.1, 1567.85, 1678.55, 1667.15, 1223.35, 1471.45, 1175.3, 1361.55, 1027.1, 1388.75, 1276.55, 1180.7, 1354.1, 1167.5, 1175.35, 1143.75, 1146.1, 933.4, 1019.5, 1096.6, 865.1, 971.0, 833.8, 924.75, 778.1, 605.05, 593.6, 631.8, 656.4, 612.1, 619.0, 588.2, 567.9, 502.7, 512.1, 485.2, 493.8, 432.0, 459.1, 434.5, 438.5, 417.0, 476.55],
        "steps": [0, 2000, 10000, 16000, 26000, 46000, 62000, 74000, 88000, 112000, 126000, 138000, 150000, 158000, 174000, 188000, 202000, 214000, 226000, 238000, 252000, 266000, 276000, 290000, 304000, 316000, 330000, 344000, 352000, 368000, 382000, 396000, 412000, 426000, 440000, 456000, 472000, 486000, 502000, 518000, 532000, 546000, 560000, 574000, 590000, 604000, 616000, 630000, 644000, 658000, 672000, 686000, 702000, 716000, 730000, 744000, 756000, 770000, 782000, 794000, 806000, 818000, 830000, 842000, 854000, 866000, 876000, 888000, 900000, 912000, 924000, 936000, 946000, 956000, 966000, 976000, 986000, 996000]
      }
    }
  }
}


==> anc/rl_unplugged_control_ablations.json <==
{
  "reanalyse_128p": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [64.99733835220337, 104.84791269302369, 170.25144554138183, 135.5598635864258, 303.0205319595337, 274.2544061279297, 242.6021964263916, 209.94662780761718, 322.6439419555664, 254.71558242797852, 289.5921990966797, 301.2237715148926, 369.3092749786377, 296.87581298828127, 223.53916923522948, 305.4580978012085, 366.6133041763306, 360.7398201751709, 325.1649179840088, 455.18218437194827, 515.0499746322632, 367.6536293411255, 441.75411670684815, 354.857315826416, 310.4907865142822, 425.6055334472656, 358.30862449645997, 454.85408599853514, 463.90001502990725, 404.536547088623, 328.30213340759275, 438.1780436706543, 344.80984733581545, 294.788277053833, 256.8521398925781, 350.26106620788573, 401.09418434143066, 501.8784250640869, 465.1085562133789, 419.6632713317871, 400.61176376342775, 412.4621856689453, 433.94933319091797, 230.86967876434326, 262.1267984008789, 353.8974227142334, 399.61207443237305, 314.4379751205444, 225.03717922210694, 288.76804599761965, 334.80198932647704, 334.57033645629883, 292.4722230529785, 364.63501487731935, 439.725814666748, 453.21103981018064, 519.3770383453369, 350.7482010650635, 341.0947696685791, 285.3177058410645, 363.1682741546631, 375.7014125061035, 432.05583976745606, 216.98061141967773, 223.30370067596436, 355.36294792175295, 346.0894625091553, 332.2031628417969, 322.92593338012693, 255.36939018249512, 367.10937652587893, 289.3348463439941, 380.3374607849121, 413.0878101348877, 393.2278938293457, 413.5405339813232, 339.46284858703615, 426.22110931396486, 402.4271063995361, 366.75239799499514, 314.0465785217285, 316.03649475097654, 302.312354888916, 339.6607159423828, 384.760361404419, 281.56611152648924, 393.4950563812256, 332.21429489135744, 265.5832157897949, 320.9505411529541, 311.1276268768311, 380.17922470092776, 330.69935150146483, 329.7306307220459, 289.7414907836914, 283.39895545959473, 320.8411036300659, 286.9050777435303, 301.46328773498533, 306.33771575927733, 292.79893989562987, 369.14971523284913, 357.1953914642334, 248.67255531311037, 331.15018768310546, 412.41272354125977, 331.0689212036133, 251.9149074935913, 212.33124240875244, 293.2857662200928, 273.48110572814943, 402.9050368499756, 295.18407554626464, 431.35490745544433, 258.9554584503174, 424.45099800109864, 376.96127475738524, 250.7277900314331, 397.4614329147339, 291.34204566955566, 229.4344348526001, 201.5454070663452, 214.05279890060424, 339.05855518341065, 326.91293243408205, 235.83417762756346, 286.48046421051026, 226.12689552307128, 317.443444480896, 267.0214922332764, 290.7648394012451, 252.47037197113036, 182.94160900115966, 202.71250797271728, 261.4845944595337, 224.90856884002685, 236.63820547103882, 235.29402076721192, 248.9879058074951, 255.8480519104004, 286.2207264709473, 284.0349686050415, 342.6811377716065, 382.407561378479, 278.08726421356204, 317.22052398681643, 285.7177675628662, 334.0322260284424, 334.8287467956543, 330.17483894348146, 303.41494499206544, 328.9975838470459, 281.58153663635255, 267.2152646255493, 335.9182291412354, 255.56799278259277, 314.1906553649902, 353.1598286819458, 297.60091415405276, 322.31373805999755, 309.9846979904175, 303.5048667907715, 326.65279838562014, 298.368823928833, 290.43157901763914, 276.67253536224365, 276.63278228759765, 289.88031455993655, 367.957134475708, 366.9724897766113, 363.7706197357178, 337.80220573425294, 311.27541648864747, 298.3428603363037, 297.1065554046631, 303.7689525604248, 360.49317443847656, 289.2504010772705, 293.0891716766357, 384.2795792388916, 411.36624465942384, 360.0367227935791, 427.9621159362793, 360.26137077331543, 304.9937902832031, 377.4369597625732, 373.59055740356445, 337.17436553955076, 286.3555101776123, 291.17425148010255, 350.4649582672119, 255.670598526001, 287.35398780822754, 303.72914237976073, 318.7299795532227, 324.57242050170896, 331.1429240417481, 305.23602348327637, 338.52075454711917, 349.1047946166992, 347.7933666229248, 348.98235733032226, 341.6393504333496, 305.594164352417, 353.4859032440186, 317.1393770599365, 347.63340721130373, 319.2973168182373, 377.2620837402344, 370.0054275512695, 389.0029298400879, 339.78020767211916, 321.74849212646484, 320.81713088989255, 328.3254020690918, 331.9538291931152, 312.0246287536621, 319.4586469268799, 316.4313571929932, 291.55445106506346, 288.65753982543947, 280.6187951278687, 302.110630569458, 316.7955369949341, 307.1375427246094, 293.3348239135742, 301.5851934814453, 286.3002619934082, 294.24043632507323, 276.9044480133057, 293.4813368225098, 291.8275784301758, 292.6642070007324, 274.7538801574707, 291.037283782959, 286.4483654785156, 284.85474052429197, 291.1903885650635, 292.18039138793944, 282.91090690612793, 280.01083938598634, 290.1960361480713, 280.7822090148926, 292.35420391082766, 290.25414009094237, 292.0747555923462, 288.31566513061523, 295.0193126296997, 279.17076560974124, 292.3514682006836, 292.7256435394287, 293.1532119178772],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 80000, 84000, 88000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "fish.swim": {
        "mean": [71.40533638238907, 134.04869569063186, 208.6152009344101, 160.24215868234634, 219.9775697684288, 264.06123307228086, 315.7274646091461, 346.17391754627226, 375.8832166790962, 385.8450421023369, 438.7715348482132, 410.26658911108973, 339.7083238428831, 421.2451507616043, 461.6196654804051, 459.70541446447373, 460.3362744307518, 475.1354300117493, 457.00426629066465, 515.6896458673477, 474.0233769679069, 533.8781431293487, 580.2174284601211, 499.35203040122985, 560.7739751052857, 514.2323507261276, 503.76163723945615, 549.3619967746735, 577.0392161023617, 602.5719229412078, 538.0599055290222, 549.3834537386895, 546.136829059124, 621.3933048439026, 583.202074701786, 546.152579793334, 536.4893096733093, 524.8582041168213, 561.2268239760399, 529.5684799122811, 556.0531805038452, 585.3123422813416, 498.8261640071869, 587.3952429676056, 573.2461513948441, 606.3777025079727, 581.6230802726745, 634.6840942335128, 640.2699662399292, 604.7422317409515, 593.6135156822205, 611.7730047130585, 595.0235600757599, 568.0313175642491, 593.8232323074341, 584.260194644928, 548.0960132789612, 547.8724089288712, 577.6321889615059, 581.6674065065384, 589.846762418747, 606.0581857776642, 568.0487826299667, 594.0020116996765, 619.6148278808594, 585.4422834205627, 635.8376919269562, 570.1422651195526, 597.0366842603684, 607.8350269126892, 567.7422231769561, 555.718648762703, 546.2582982826233, 602.5912450313568, 581.4288377976418, 583.7812758731842, 584.0128081703186, 591.3233821392059, 575.3934641742707, 561.4578408622742, 586.2281774663925, 612.2747159957886, 555.4280887413025, 595.5135136413575, 570.0954303264618, 593.9155989265441, 572.3819787502289, 612.580581855774, 577.8505141067504, 634.4275838518142, 586.621809720993, 628.3538828468322, 585.7320811843872, 608.6280791860819, 624.4388126134872, 563.5621222424508, 585.5447779893875, 573.8493545627593, 612.9194767034054, 574.5889185047149, 614.674204583168, 600.6969236326217, 602.9786589241028, 621.0493213611841, 599.5430386638641, 591.1134078133106, 599.930752544403, 587.4161855506896, 584.4502290534973, 590.3022932696342, 580.064989900589, 598.7721259593964, 628.0521552801132, 579.3723186302185, 614.9494860076904, 631.9693847465516, 593.9790265703201, 596.1502150154114, 585.5857609415054, 600.1016652727127, 630.0214505958558, 622.3065384864807, 591.8513334512711, 587.4604354858399, 560.3910942363739, 571.8214608192444, 583.855581612587, 541.5375748443604, 605.791494846344, 610.2761314725876, 599.9223302173615, 566.0647996139527, 567.3724308729172, 598.8195797348022, 564.2938639163971, 548.9448105835914, 563.520942196846, 541.691994228363, 572.8192967414856, 624.3962441062927, 575.5768624591827, 556.3445389270782, 554.981287817955, 580.7406672883034, 590.6495005512238, 599.8856950569153, 564.6055359268189, 582.2783554315567, 566.7369027042389, 584.2596101856232, 594.1142115402222, 632.0371488475799, 580.0282080125809, 608.2559804058075, 588.6854769897461, 583.5187042999268, 588.2288904047012, 572.4260945177078, 552.4673617601395, 569.2444218349457, 608.126287035942, 591.1572175693512, 569.7991435575485, 561.8518182945252, 587.0653137969971, 553.4096276468039, 574.2370449018479, 579.8837253761292, 559.8061712551117, 581.4234725570678, 583.7720699453354, 613.6312045979499, 618.0879985618591, 607.8091889572144, 573.777977051735, 581.3255523109436, 599.4843486213684, 596.7599760627746, 587.4798501586914, 611.7938766002655, 595.1325755214691, 594.386143321991, 610.3165103912354, 636.5783211898804, 596.6905666923523, 625.8037481117249, 581.8687083768845, 611.3226236438751, 583.1520424175262, 586.7913423538208, 576.4786393070221, 623.3645682811737, 617.7638243436813, 593.5353255653381, 623.7095582771301, 584.6225480175018, 624.8164450597764, 606.6160208129883, 577.8064900684357, 577.2071704673767, 615.6221535015106, 573.5883909797668, 583.9847197341919, 557.5428158569335, 589.6524069547653, 593.8814358520508, 563.274919924736, 580.3459829330444, 573.4065649032593, 546.6585581111908, 559.6732897377015, 595.4133601617813, 597.2599300718307, 582.0660510826111, 587.2051008605957, 598.7606712532044, 567.0264937305451, 578.6432591843605, 565.9151078891754, 571.7551757574081, 551.2818768978119, 559.2784126472474, 579.2481772899628, 595.9655983448029, 604.8819511413574, 579.0262874031067, 614.8092387962341, 582.3462628912926, 571.7748824977875, 595.795632019043, 580.9322865605354, 555.0318660831451, 592.1582688045502, 587.227902226448, 579.0972943592071, 561.1332497549057, 611.7854768562316, 549.6240578556061, 583.9987004852295, 574.5000052165985, 556.642503786087, 556.8151065540313, 571.5028286170959, 564.1666822433472, 562.0335462784767, 556.7010560107232, 579.1052884960175],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 60000, 64000, 68000, 72000, 76000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 116000, 120000, 124000, 128000, 132000, 136000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 484000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 536000, 542000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 982000, 988000, 994000, 998000]
      },
      "walker.stand": {
        "mean": [133.55312282562255, 297.41460075378416, 516.2222966003418, 709.8904238891602, 825.7740391540527, 807.5600718688964, 885.1052445983887, 863.4579823303222, 894.6915255737305, 884.2562060546875, 876.9647454833985, 860.3746598815918, 870.1843740844727, 861.500929107666, 863.974948425293, 909.1077322387696, 899.1418899536133, 912.8005731201172, 902.2421348571777, 923.705473022461, 894.6659811401368, 873.8779084777832, 900.7760221862793, 884.125029144287, 841.8715976715088, 897.6615359497071, 903.0366940307617, 894.5133569335937, 889.8228932189942, 876.6869529724121, 870.8153711700439, 869.6156857299804, 878.743530883789, 893.264087600708, 854.6735292816162, 874.3015884780884, 889.4903929710388, 916.6698517608643, 896.6677874755859, 899.8233346557618, 874.6812026977539, 873.8476420593262, 881.6576002502442, 898.992666015625, 885.2646098327637, 897.9120135498047, 898.6597969055176, 901.0980131530762, 868.8980261230469, 882.0249125671387, 901.4248097229004, 886.9165051078796, 868.2933032226563, 886.0701122283936, 884.0751189041138, 883.4777545356751, 882.4882431030273, 900.7225901794434, 856.9405386352539, 891.3068992614747, 886.101863861084, 902.8826860046387, 895.4866232299805, 886.6943170166015, 855.05165725708, 879.7268168640137, 884.3729705810547, 890.0557377624511, 851.5594871520996, 902.5453430175781, 873.8595545959473, 905.1836586761475, 874.3866796112061, 884.7695851135254, 897.3711311340332, 876.8330992889404, 891.5844320678711, 888.4289595031738, 880.6805762481689, 902.4608377075195, 899.6214840698242, 907.2377882385254, 887.6931272888183, 889.0650514221192, 868.063536605835, 869.1566859436035, 907.4412510681152, 891.6262785339355, 906.9379803466796, 881.3561711120606, 904.472723236084, 876.9691092681885, 890.6039540863037, 915.4120743560791, 894.8813883972168, 892.7648327636718, 905.2918278503417, 898.0686578369141, 899.4325848388672, 919.3005577087403, 923.2662637329101, 900.3354462051392, 911.6453650665284, 890.8523451042175, 904.5350058746338, 907.0631453704834, 898.4503591918946, 922.3422303771972, 927.5595983886719, 905.380792388916, 908.4633277130127, 901.9874908447266, 903.2361505126953, 909.6372873687744, 902.1361453247071, 892.3293801879882, 881.7904547119141, 892.6333096313476, 918.2467587280273, 898.8733360862732, 886.6001203155517, 896.2230442047119, 916.3614136505126, 914.4783251953126, 908.7307521057129, 891.8086807250977, 905.7623495292663, 903.9303814697265, 902.5133456420898, 892.4507554626465, 905.0981565856933, 896.4795112609863, 915.87998046875, 898.0614305877685, 895.1604022979736, 902.9239537048339, 908.3495515441895, 904.4361486053467, 915.2239863586426, 885.02462890625, 872.334249420166, 893.5179566955567, 890.960276184082, 888.2647164154052, 924.3218113708496, 912.1207450866699, 908.8494940185547, 908.8150242614746, 905.5444950866699, 889.0389712524415, 899.0917018127442, 869.391008529663, 872.1358773803711, 850.1278507995605, 859.8103416442871, 878.0609295654297, 896.0818424224854, 890.5058898544312, 916.1238256835937, 892.0231492614746, 894.732787475586, 894.6002610015869, 877.9174726867676, 876.4958166503907, 892.9101998901367, 898.2328804016113, 891.6204116821289, 896.6961947631836, 879.3773431396485, 880.4723861694335, 899.569048614502, 920.8187118530274, 907.3112336730957, 901.2191346740723, 904.2578871917725, 881.832053527832, 904.8320918273926, 896.4413612365722, 894.3817037582397, 892.0138325500488, 886.6736856842041, 882.5376794433594, 906.8066191101075, 892.8761739349366, 880.9926625823974, 891.7450744628907, 894.2464303588868, 874.8234156799316, 876.8607300376892, 879.2836107635499, 858.2915756988525, 859.7543430709839, 864.9051058197022, 854.7040418243408, 875.0788078308105, 825.8692166137695, 869.7952792358399, 847.9093669128418, 869.819532623291, 858.772159500122, 871.2974862670899, 866.540438156128, 851.1819387054443, 862.9827729034424, 847.39489112854, 852.8221315765381, 871.1384075164794, 841.9267985534668, 879.983842010498, 873.2414762115478, 889.9244384002685, 860.6713929748535, 852.2315121459961, 860.140143814087, 869.4343309783935, 887.2936499786377, 884.423270111084, 905.1892781066895, 860.2004921722412, 876.0063505554199, 869.1626058959961, 864.0501460266113, 872.0946588134766, 858.2818204498291, 868.4365084075928, 883.6223056793212, 855.9268859100342, 869.9930664825439, 849.3877324676514, 860.7803188323975, 877.2557866668701, 862.1924087524415, 860.6986921691895, 854.925509223938, 837.4583777236938, 885.8136682891845, 868.4163828277588],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 208000, 214000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 380000, 384000, 388000, 392000, 394000, 398000, 402000, 406000, 412000, 418000, 424000, 430000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 632000, 634000, 638000, 642000, 648000, 654000, 660000, 664000, 668000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 708000, 712000, 716000, 722000, 726000, 730000, 736000, 740000, 744000, 748000, 752000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 796000, 800000, 806000, 810000, 814000, 820000, 824000, 828000, 832000, 836000, 842000, 846000, 852000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 900000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 944000, 948000, 952000, 956000, 960000, 966000, 970000, 974000, 980000, 986000, 992000, 996000, 1000000]
      },
      "walker.walk": {
        "mean": [23.954061288833618, 567.6574216365814, 657.7998391723632, 805.6261950683594, 896.8820636367798, 944.3450244140626, 942.1514917373657, 953.2237170410157, 944.1159725761413, 940.5187733078003, 952.3859317016602, 953.1968603515625, 946.9854908943176, 950.2971426391601, 928.4178869628906, 934.3994815063477, 945.5572890472412, 950.2852936553955, 948.4416520690918, 954.4231087112427, 954.2034147453309, 949.7381692504882, 955.3646295166016, 948.1991706848145, 933.4439197731018, 931.7331232452393, 941.7391495895386, 945.0009223175049, 939.6406900787354, 939.4320483779907, 945.3016274261474, 933.4640298318863, 939.8692969942093, 927.2106118392944, 945.4225574302674, 922.1812782096863, 946.8496155929565, 943.5517691612243, 944.9625684070587, 924.5706177997589, 942.5374178600312, 941.6560314750672, 948.5243527221679, 955.4519689941407, 935.7205920982361, 949.4840670776367, 948.089799041748, 951.5967741775513, 947.9518462371826, 942.2878100585938, 940.6749988746643, 938.7515090942383, 941.34484375, 927.947973613739, 931.1896933937073, 937.423547744751, 938.5502272033691, 937.9355331802368, 943.6088719940185, 943.5469351196289, 944.6395799541474, 939.9415597581864, 927.3793242835999, 940.0343338394165, 939.4594343566895, 943.734529337883, 950.7221380615234, 935.871647529602, 932.1876074790955, 940.9387603187561, 944.8193212890625, 936.1596185874939, 935.7546028995514, 940.7781368255615, 940.7386530208588, 938.5470161819458, 935.3364334106445, 948.1266474151612, 930.1174751472473, 939.6145691299439, 950.4192208862305, 947.4614445352554, 950.1602206420898, 942.770721130371, 942.9782135391235, 950.9978218078613, 935.4859387969971, 957.0901260375977, 951.25804189682, 942.672931060791, 947.3664681434632, 949.2567041015625, 952.4459963989258, 943.7810065460205, 945.6754955291748, 942.6074101257324, 953.8172685241699, 937.5271864509582, 930.1427289009094, 911.7613689422608, 957.0235147094727, 931.6055257225037, 945.6650041389465, 954.3546368408203, 950.8671830177307, 953.1840505981445, 954.972301940918, 948.0127510452271, 938.6867289352417, 953.3427010154724, 955.7745867919922, 950.2337397003174, 945.6274081420898, 951.5049789619446, 945.3326795196533, 954.361701889038, 947.1051183509827, 935.1960509490967, 938.5341152572632, 946.0372977495193, 950.6039286231994, 951.9293576049805, 951.5991059875488, 950.3104740142822, 950.2886339950561, 938.0940669298172, 936.4806375312805, 918.8384118843079, 936.163969116211, 917.7404378509522, 945.715479888916, 947.3889595794677, 940.1648336601257, 942.9654675197602, 943.906467628479, 931.4464126205444, 934.2470183944702, 925.8974968194962, 953.2718641281128, 949.6967317771912, 932.8913776397706, 943.9511674499512, 938.0130772399903, 927.2055417251587, 951.0820388793945, 948.0924625015259, 950.0123153114318, 936.2737140226365, 937.9906655502319, 942.4368353748322, 926.7137159490585, 945.4487843704223, 933.5365082168579, 934.7567758274079, 955.2334536743164, 955.0005172729492, 944.3186557006836, 952.936912574768, 937.9835388374329, 947.0618382263184, 938.9608944320679, 932.9011520385742, 944.6901076889038, 945.6308243656158, 942.2279507446289, 947.3853598022461, 957.5816088867188, 944.4919464111329, 935.2313529586792, 951.3645979881287, 946.2583540153504, 949.0330962944031, 949.7651266479493, 952.6007557868958, 945.1971981620788, 946.7798455429078, 943.8472283697129, 939.3616960144043, 945.3418561649322, 941.8745918083191, 939.4469635391235, 953.085846862793, 940.0250909996033, 940.6104504489899, 937.5692741203308, 928.8097052764892, 950.3066958618164, 946.8317970085144, 945.2481973266601, 944.3112895393372, 947.2970709228516, 951.5281240844727, 940.4500383377075, 947.407011642456, 949.5789155578614, 951.3493236923218, 946.6640190696717, 950.1758404541016, 948.2818761444091, 945.6087800598144, 937.4758984565735, 928.9971514511109, 941.3532285881042, 947.1028834533691, 942.4422438812256, 947.4837084960938, 951.5380209350586, 952.2792053222656, 943.2116962814331, 945.301107711792, 937.4705169296265, 942.7979719352722, 927.4322767448425, 945.1646592712402, 947.8342437744141, 940.7891666221618, 940.4634488487244, 932.7126886177062, 939.002124671936, 936.9570600891113, 917.3133507919312, 932.0050541687011, 938.2560555458069, 945.8698117065429, 932.1157113456726, 928.7189017105103, 938.8648948478699, 929.9323063468933, 939.1043653869629, 925.3168227005004, 945.4370428466797, 934.1642900276184, 945.9300608444214, 924.5447025489807, 936.3571205711364, 928.5608285140992, 929.2692868041992, 921.881832370758, 936.7995747566223, 938.2367204284668, 942.5970321655274, 932.117917137146, 917.5536687660217, 930.2382789421082, 938.056203956604, 932.4745646286011, 933.877515296936, 941.0978068590164, 941.9671023559571, 931.4668041229248, 941.2653198242188, 937.9181778335571, 934.875298690796, 920.6200347137451],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.01341370414942503, 195.24617385864258, 234.48986114501952, 83.65538593292236, 240.24675971984863, 280.24565773010255, 268.8938349151611, 199.38181640625, 209.86775825500487, 239.35916244506836, 223.59695747375488, 363.9224672698975, 582.6341256713868, 189.21649032592774, 428.92447662353516, 407.33614517211913, 347.93945510864256, 466.0129412078857, 286.8926309967041, 440.4663377380371, 453.4121688842773, 294.07703895568847, 360.8741472625732, 220.09251319885254, 312.7134797668457, 245.21531394958495, 383.62169494628904, 366.1593692016602, 520.1294256591797, 359.816056060791, 600.8246965789795, 314.35204429626464, 368.4598974609375, 288.21282905578613, 238.1406143951416, 355.63532333374025, 630.5023822021484, 638.9568553161621, 391.017562713623, 444.95515144348144, 280.2786530303955, 358.62482582092287, 426.2716178894043, 300.9969847869873, 332.2886503601074, 402.3269360351562, 319.4354270172119, 532.3664268493652, 400.0121662902832, 304.4361110687256, 282.06067752838135, 306.0470226669311, 297.8804983901978, 356.16744674682616, 510.0644914245606, 487.7199103546143, 454.87139442443845, 338.20930572509764, 352.4450573730469, 370.2738014984131, 395.55283126831057, 287.36325019836426, 336.17068702697753, 353.23512962341306, 344.9766087341309, 329.08338966369627, 334.11581718444825, 358.3968154144287, 313.03990699768065, 263.7028820800781, 267.05689476013185, 440.7032456970215, 319.4264553833008, 471.6302205657959, 299.44864112854003, 441.6588038635254, 302.345997467041, 297.3862715148926, 328.3160612487793, 259.0868321228027, 288.43409576416013, 448.6073802947998, 259.58740516662596, 279.6292826080322, 290.54676025390626, 343.2866223144531, 207.6176273727417, 259.4588010787964, 251.82947746276855, 364.42147026062014, 237.31007133483888, 235.52547599792481, 262.6749257659912, 322.2611413574219, 263.9231558227539, 231.01429649353028, 239.3815944290161, 332.1931276702881, 330.42220169067383, 292.6166397094727, 248.68744331359864, 255.38568969726563, 368.5521918487549, 366.3132494354248, 302.02465744018554, 276.4664130401611, 342.7821501159668, 276.47264762878416, 220.3308592224121, 251.5038035583496, 271.7817840576172, 391.9655311584473, 334.3083792114258, 319.43304344177244, 455.85102592468263, 310.01782112121583, 374.7074697113037, 264.75898544311525, 283.35103523254395, 323.4168728637695, 181.022765045166, 246.94173099517823, 313.87015621185304, 302.19650302886964, 252.6968058013916, 262.7463648223877, 254.42382492065428, 237.52860130310057, 227.10627082824706, 256.2136795043945, 280.5931056213379, 221.9357502746582, 194.80593688964845, 225.39764976501465, 264.91218395233153, 208.32608650207519, 253.9278709793091, 239.6811435699463, 262.7978713989258, 248.3158532333374, 251.9192324066162, 317.4766298675537, 290.4208062744141, 262.3177028656006, 267.3865698242187, 350.78214866638183, 263.382036895752, 257.82115562438963, 252.04765956878663, 342.20914016723634, 335.0456970977783, 375.5776023864746, 289.59442092895506, 355.117142868042, 382.1061604309082, 396.9376746368408, 338.4144396209717, 395.33305152893064, 337.94144577026367, 305.3645871734619, 304.1888761520386, 272.77794982910154, 336.020671005249, 298.35107131958006, 317.7801412200928, 254.5357730102539, 244.12747871398926, 292.13083442687986, 284.75182167053225, 333.80039932250975, 362.3028468322754, 407.455489730835, 301.30134910583496, 314.32280921936035, 343.2485950469971, 284.32367477416994, 480.08452972412107, 303.2400791168213, 369.40244369506837, 370.5305033874512, 311.6131839752197, 358.65109756469724, 288.2817716217041, 354.58205039978026, 265.5879739379883, 301.4060585784912, 320.6236180114746, 241.02803451538085, 278.3217970275879, 287.6966600036621, 276.87529640197755, 360.50622100830077, 393.5652885437012, 375.6037843322754, 357.0971984100342, 346.2661331939697, 343.44862159729, 360.4210334777832, 336.45408363342284, 373.33884490966796, 363.59415885925296, 360.83183135986326, 401.4128480529785, 349.644952545166, 299.6656926727295, 365.63297927856445, 322.47191963195803, 343.2286504364014, 351.6650299835205, 338.3483067321777, 353.5765997314453, 336.48309547424316, 313.04914604187013, 295.4122505187988, 297.42915351867674, 334.3321555328369, 288.1405693817139, 297.79911521911623, 300.0889834594727, 271.9802742767334, 290.4734146881103, 300.39846908569336, 299.06721603393555, 286.4769341278076, 293.97117630004885, 289.29287895202634, 288.02880577087404, 274.7091954040527, 288.33111877441405, 277.41231437683103, 289.8186660766602, 270.91848670959473, 292.4627646636963, 270.6346891784668, 263.4793268585205, 267.1140308380127, 262.4736294555664, 267.17794479370116, 272.7721806335449, 263.17176055908203, 271.44052108764646, 274.8923377609253, 264.921695022583, 286.40710456848143, 282.93185897827146, 283.99617599487306, 278.7931436920166, 280.24472175598146, 283.8095761871338, 274.3432131958008, 281.6598903656006, 281.864453125],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 80000, 84000, 88000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "fish.swim": {
        "mean": [96.8708945080638, 170.63164721250533, 217.95958305835723, 177.4955509674549, 245.35275729179384, 278.5625836640596, 277.26229801893237, 340.1840366601944, 417.83654336452486, 419.3000235748291, 393.15926989793775, 391.1985298860073, 322.2918419528007, 420.1078406190872, 466.8597116088867, 448.60786606788633, 433.8619470024109, 480.8538492488861, 432.7055212020874, 474.23666195869447, 483.3754133319855, 519.2121971797943, 549.980581855774, 474.37168334007265, 530.8918920707703, 479.19271533966065, 519.534786491394, 529.0547412347794, 549.0101408815384, 571.4468866109848, 537.8566234588623, 547.340367178917, 540.0045201873779, 599.6724819087982, 562.0318687129021, 548.5042640304565, 524.6163933467865, 565.7701485776902, 538.5279478979111, 518.181444773674, 521.9272239017487, 518.2746835517884, 528.6779166555405, 545.6084220355749, 572.6291674995423, 591.2889490413665, 563.602242565155, 585.348017745018, 604.4976486730576, 582.1362852191925, 603.9600974941254, 576.7071251726151, 550.5588366603852, 505.71216317176817, 605.9807226920128, 549.7600637149811, 550.7907964468002, 535.5138606810569, 520.7544127881526, 541.6130490493774, 584.66014783144, 566.4697960329056, 546.0887210464477, 558.28261531353, 581.0852109146118, 583.4573471140861, 602.1314058876037, 612.3561181402206, 585.7839370727539, 563.2130425739289, 546.2384683132171, 516.3606348419189, 571.0621448135375, 553.9006823992729, 551.4625476646423, 575.3936284446717, 562.523728864193, 540.8643824672699, 569.3878294181824, 548.4820734882355, 583.2470279502869, 590.2957625484466, 556.4861073303223, 548.1247399520875, 546.0193872523308, 587.5182907867431, 533.8030575656891, 560.5688451552392, 610.7279831695556, 562.5041539955139, 542.6155596542359, 581.5157684612274, 561.7928227806092, 587.5311626017094, 590.1987792873383, 570.5666878509521, 615.8577445888519, 556.946946849823, 584.1390155029297, 561.1891669559478, 606.1370061874389, 592.9553509330749, 592.7646886968613, 586.8019251775742, 587.2781731748581, 586.742222146988, 576.3508487987518, 594.0237708568573, 551.6806931734085, 555.8226085042953, 528.9451308536529, 569.6620790433884, 574.709984793663, 598.4786282348633, 592.0393597602845, 639.729748184681, 575.5228655624389, 593.4872167825699, 555.6071401309968, 544.0736028933525, 588.8840151119232, 594.4752169990539, 585.2052420735359, 561.803526711464, 560.0146807861328, 539.0444192647934, 581.7697418880463, 541.0023006677627, 575.4670273017883, 552.3756428229809, 567.9959544754029, 569.3593418502808, 567.9808331489563, 577.7005656528473, 540.6229701042175, 569.2662941026688, 534.7148948812485, 509.6351053214073, 560.6515954971313, 593.8437367963791, 590.6797803783417, 597.7238351869584, 558.9683698225022, 524.2962540626526, 568.9566776800156, 565.3849911117554, 563.2103579735756, 604.7948707151413, 583.6961951065064, 570.1264743232728, 581.7001359462738, 510.55559606075286, 594.8694439053536, 568.7295595932006, 592.8332634449005, 572.7200126647949, 548.7612162590027, 588.6250132369995, 556.3604113769532, 564.268475906849, 590.6511503124237, 544.0917618250846, 586.63937789917, 599.6016187858581, 585.3585450553894, 566.3765273189545, 562.1909548759461, 553.7674753761291, 543.6482840919494, 625.3324167633057, 574.3595180892944, 594.7197742843628, 571.3846890449524, 528.3930602478981, 531.8964086103439, 575.9611330413818, 607.8023009872436, 567.3135398292542, 595.5983170890809, 581.4592209720612, 593.5572111749649, 584.6827219200135, 599.5341544246673, 610.6065126085282, 569.1559610176087, 606.7848965740204, 597.2187559270859, 605.8373677968979, 551.6780742049217, 614.5543329715729, 599.8340154123306, 615.9490278434754, 580.4415497684479, 600.7197642850875, 620.594987859726, 575.4939414978028, 586.8630115509034, 612.3187673711777, 551.2964204597473, 587.177819480896, 570.0449087047577, 591.0521268558502, 604.8800713968277, 607.9686596107483, 571.7210674667358, 518.1088710927963, 536.2957394933701, 553.8531689929962, 557.6469700288773, 574.2137843322754, 558.9054676246643, 562.6904992485047, 536.2101945114135, 593.8487646865844, 585.0917121219635, 552.1104118442536, 568.6401640892029, 591.6375153064728, 555.297103304863, 552.0350845432281, 559.0926361560821, 563.4321938610077, 573.8739642333984, 600.7922924470902, 557.4435112142563, 578.2285052394867, 607.5104104995728, 577.7103672027588, 575.3162867617607, 586.4258634185791, 600.7373278427124, 570.9038380527496, 556.8863889980316, 540.524877076149, 551.2247546577454, 571.5770400238038, 555.3683452749252, 570.8895893192291, 567.6020610618591, 566.4038970470428, 602.519818725586, 598.6362422275544, 572.0989282226562, 555.6433826160431, 541.3437137889862, 549.3316829776763, 547.4292993927002],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 60000, 64000, 68000, 72000, 76000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 116000, 120000, 124000, 128000, 132000, 136000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 484000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 536000, 542000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 982000, 988000, 994000, 998000]
      },
      "walker.stand": {
        "mean": [115.24529163360596, 309.37047790527345, 490.86260360717773, 627.9175955200195, 817.1169346618652, 806.8142645263672, 869.5860089111328, 849.7837911987305, 877.7173468017578, 852.6622821044922, 876.8375390625, 861.0793347167969, 868.1733996582032, 832.929280090332, 851.2658276367188, 879.4428552246094, 852.3081607055664, 886.672469329834, 858.3396441650391, 920.4786045837402, 883.1518864440918, 854.4919804382324, 854.8214891052246, 853.3533128356934, 769.7668663787841, 847.5783471679688, 882.0243414306641, 897.0179858398437, 886.557099761963, 860.9768864440917, 829.6524220657349, 868.318390197754, 870.1789350128174, 862.1467768096924, 855.7026521301269, 817.3475039291382, 844.0735488891602, 890.156515007019, 865.6117678070068, 885.8475988769532, 865.2036483764648, 845.481686782837, 862.3340682220459, 867.8993731689453, 831.5822480010986, 897.7139625549316, 869.7072169494629, 859.5261079406738, 856.5404041290283, 869.1923406982422, 867.6358507156372, 873.9947869873047, 883.5819181823731, 862.0963668441773, 880.441148071289, 869.5051925659179, 861.7364627075195, 883.1078527832032, 846.4311087036133, 867.8926441955566, 859.244861907959, 887.3220094299317, 878.7775839233399, 852.7028935241699, 852.2926368713379, 861.7152407836915, 866.2399935913086, 841.5158096313477, 847.9052046966552, 870.7616163635254, 871.8420307922363, 867.8032710266114, 866.0163341522217, 878.0474196624756, 879.9603811645508, 868.3653991699218, 882.7743601989746, 871.6831807899475, 859.6069430541992, 855.01289352417, 863.1623000335693, 884.086025390625, 877.9429870605469, 841.9447793579102, 835.9668855285645, 857.8757575988769, 883.5214406585693, 867.4412232971191, 879.9846501159668, 893.3915916442871, 893.5742309570312, 838.8148963928222, 854.6341822814942, 918.6979806518555, 867.143475265503, 846.1449554443359, 872.5211858940124, 882.7850361633301, 876.565640411377, 911.7018769836426, 901.9238403320312, 862.9300010681152, 866.1842250823975, 856.8259727859497, 858.9255963325501, 876.5671949768066, 867.041360244751, 900.9134658050538, 898.9687733459473, 888.7310946655274, 872.5295486450195, 899.493293762207, 875.4600471496582, 871.3627060699463, 854.9688153076172, 887.4812221336365, 857.8822821998597, 871.2798048400879, 882.2858351135254, 891.1034595108032, 885.4715984344482, 868.0685045814514, 890.3927341461182, 879.8404861450196, 889.665518283844, 865.620397567749, 874.3343057250977, 871.3824444580079, 878.3869412612916, 880.2191441345215, 869.9809614944458, 864.6851336669922, 894.7588894462585, 879.0929075622558, 881.7809182739257, 885.1088048553466, 879.8019938659668, 883.0040917205811, 870.5980615234375, 857.1687930297852, 830.797575378418, 869.8148513793946, 878.0833975219726, 868.7883061218262, 834.3766597366333, 864.0003295898438, 862.1063311767579, 856.6262983703614, 873.7028393554688, 858.0521516418457, 860.0477770996093, 852.2160959243774, 878.3116600036622, 800.138521270752, 825.5065110778809, 845.0389373779296, 868.214513244629, 870.1534803771973, 851.4009832572937, 865.2511325836182, 871.4002015686035, 859.423497505188, 840.7174700927734, 855.6073103332519, 862.5716387939453, 853.0152472686767, 870.5424668884277, 865.0040075683594, 867.2637935638428, 861.7451203918457, 863.0028732299804, 877.1833602142334, 882.5946086120606, 892.5774426269531, 872.8394969940185, 865.5060299682617, 873.8570825958252, 850.0656911468506, 878.2011330413818, 861.8361781311036, 867.9450464248657, 853.7847112464905, 889.327883605957, 877.6692443656922, 872.9115037536621, 871.6809705352783, 838.3952891921997, 855.5995294952393, 834.8931197357177, 848.736173248291, 824.2625901794434, 816.1223615264893, 836.2381247711181, 825.926929397583, 831.8758567810058, 828.8592392730712, 856.3413124847413, 851.2456089782714, 840.60852684021, 804.609128189087, 854.5305255126954, 825.2819484901428, 836.3015504455566, 821.2248762130737, 842.9397005462647, 843.3725215911866, 826.3413307952881, 842.8457081794738, 848.7280876159668, 820.5813676452636, 811.89604637146, 850.7758358764648, 837.0669758605957, 827.612213897705, 859.6289356994629, 850.1605615997314, 852.2359582328796, 857.907280960083, 859.7906308746337, 851.1211882781982, 845.9094274902344, 832.9383766937256, 842.10376953125, 838.1057224273682, 847.9648945617676, 833.8710043334961, 829.556749420166, 840.5050357818603, 815.4554485321045, 849.8989508819581, 818.2825144958496, 815.1089056396485, 815.1261176300048, 839.6931942558289, 854.0649726104737, 827.1241857147216, 846.6265493774414],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 208000, 214000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 380000, 384000, 388000, 392000, 394000, 398000, 402000, 406000, 412000, 418000, 424000, 430000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 632000, 634000, 638000, 642000, 648000, 654000, 660000, 664000, 668000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 708000, 712000, 716000, 722000, 726000, 730000, 736000, 740000, 744000, 748000, 752000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 796000, 800000, 806000, 810000, 814000, 820000, 824000, 828000, 832000, 836000, 842000, 846000, 852000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 900000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 944000, 948000, 952000, 956000, 960000, 966000, 970000, 974000, 980000, 986000, 992000, 996000, 1000000]
      },
      "walker.walk": {
        "mean": [20.46229100704193, 612.8664442157745, 655.0529090881348, 796.8670342254638, 926.6048010826111, 922.1237077522278, 938.1733324813843, 941.6915415191651, 943.8032794189453, 949.5158050537109, 950.6263629150391, 947.8011762046814, 921.6649891281128, 952.0311920166016, 914.2163317871094, 924.7071638488769, 952.8359475708007, 929.7913230133057, 936.8108163261413, 910.3569915580749, 936.5683560943603, 947.8031937026977, 940.3358057403565, 936.790415763855, 924.7665416145325, 920.9465606689453, 945.2970802688599, 940.1721140480041, 948.7214980316162, 942.7058214569092, 940.8901961135864, 918.8040248298645, 905.1855056953431, 907.509686293602, 927.5251706123352, 922.0672573280334, 935.1142178726196, 938.9187456703186, 928.45348985672, 934.0253071403504, 930.3408509063721, 928.3435870170593, 947.0392778778076, 949.945186958313, 941.1387057495117, 929.7254995918274, 940.4778218460083, 951.3533071899415, 928.9429851531983, 889.8100895309449, 907.5663537597657, 936.7088146209717, 936.0718635559082, 936.8140138244629, 927.922090806961, 931.1975468826294, 927.4503745317459, 922.409263792038, 918.0409423446655, 935.8999324417114, 929.4186559295654, 934.1244527053833, 911.1419827270507, 931.1809473419189, 935.7164657974243, 927.0318055963517, 945.3109715843201, 935.9733561134339, 905.5327449417114, 933.1350302696228, 933.6256252288819, 934.279003944397, 937.1172793006897, 920.7648506736755, 916.7379108572006, 919.1395588111877, 914.2693030929565, 937.6491523122787, 910.7981200790405, 931.9929240417481, 928.6226710319519, 938.6931549835205, 918.6710438871384, 920.8708383560181, 924.6915802383423, 943.6453586196899, 925.566752653122, 941.0776623535156, 929.7903047084808, 930.6045891571044, 943.2036697387696, 917.9572729969025, 954.4569763183594, 927.8617603111267, 943.2342829704285, 929.5163094806671, 950.7649348258972, 934.055982837677, 900.5095908546448, 898.6711048507691, 929.3826555109024, 912.2881579589844, 928.8649837684632, 957.0815057373047, 941.1625660705566, 936.3002667808532, 947.4826923942566, 946.7977020645142, 937.0674943065643, 933.0220188903809, 948.822780303955, 932.8007929468155, 943.22304813385, 934.6027749443055, 937.8473658752441, 922.3500523281098, 935.2691772651673, 942.5321241378784, 882.76739777565, 934.2554661226272, 906.40532330513, 928.2965202713012, 938.2900327301026, 938.8160681724548, 920.8617766952515, 924.8575424766541, 933.9176669597625, 939.1850452804565, 934.0246784830093, 922.6349118232727, 922.0854706382752, 925.1382238388062, 927.1851825523377, 922.1666584777832, 927.6570628738403, 909.7255576133728, 917.942932472229, 922.568825082779, 916.0846299934387, 933.4759379196167, 936.1360455703735, 942.8143137168885, 951.5482410430908, 928.7778717422485, 941.74849401474, 935.0270323562622, 920.8333304214477, 947.2936529445648, 948.4854215621948, 930.9619245910644, 911.3539315032959, 913.5329753255844, 910.230800075531, 916.9107468366623, 946.0039096450805, 936.0429390335083, 938.9991017723083, 936.6494506454468, 938.6919187164307, 931.1165794372558, 936.8812130165101, 925.9412542724609, 949.1023558425903, 940.463980808258, 936.442433795929, 952.289001121521, 951.3909140014648, 940.7719422149659, 946.2964259719848, 942.5202701377868, 943.6993589782714, 940.5990155029297, 941.2666859817505, 926.5066551017761, 918.34088514328, 934.6540156173706, 946.5930618286133, 941.2567576408386, 939.5353018760682, 939.0457611656188, 921.7616992378234, 933.7647031593323, 915.0093353748322, 920.2329036712647, 931.9550966453552, 933.6358410167694, 933.6666942214965, 936.379063949585, 942.5141931533814, 946.5921292114258, 935.4912099456787, 941.4891905212403, 936.8829975700378, 928.3288006687164, 925.3765121793747, 931.8061437225342, 933.0665505218506, 951.0010736083984, 940.4015017318726, 920.081092262268, 924.952996711731, 933.2573593139648, 943.4054261016846, 940.5930763626098, 931.7383500480652, 937.3955624198913, 931.1229490852356, 936.1410918426513, 925.8539744377136, 918.4259468841552, 923.7811032867431, 933.1405038833618, 936.1298252487182, 932.002181892395, 913.5861815834046, 916.6051599025726, 928.1468704032898, 926.8758485221863, 927.2450199890137, 933.2830289459229, 926.3947409057618, 903.5522569751739, 925.3202988910675, 929.9377000808715, 920.4640449142456, 914.4965706634522, 922.157513961792, 934.9285105133057, 906.9132338142394, 924.2246563720703, 935.8607134056091, 939.0864305496216, 932.9849788475036, 918.6665186309815, 923.0708729743958, 928.3467845058441, 927.5910550498962, 923.5493560791016, 897.7016071510315, 937.9086456298828, 911.6049767875671, 928.8695400428772, 917.9100485038757, 910.8843385696412, 917.869737739563, 932.5287712478638, 926.814600276947, 923.8763948822021, 911.9358441734314, 923.7048285675049, 924.1813285064698, 936.9464868164063, 920.8696567010879, 935.506131439209],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [63.03049266815186, 107.59135557174683, 172.69775650024414, 157.02871086120606, 324.71097526550295, 293.8986671447754, 256.34649520874024, 208.3187348175049, 363.14135330200196, 252.85115844726562, 264.48216369628904, 279.44771438598633, 333.660230255127, 319.29745330810545, 203.7831534576416, 343.06732887268066, 340.5339166259766, 367.95484916687013, 337.9385693359375, 373.39248306274413, 524.1456352996826, 358.6327795791626, 403.9156158828735, 407.21359550476075, 322.81265480041503, 349.21923629760744, 339.5720627593994, 395.1589654541016, 406.756022567749, 487.0169113922119, 322.3803953552246, 371.94142059326174, 360.9481731414795, 275.6563516998291, 267.03878593444824, 357.48850761413576, 368.36892044067383, 497.53287605285647, 471.0346984100342, 407.1245113372803, 325.6965130996704, 469.5498527526855, 476.7172274017334, 218.07194664001466, 210.82669061660766, 319.2199328613281, 376.3994065856934, 274.65468444824216, 213.21632326126098, 277.053257484436, 312.8037496948242, 255.93824768066406, 260.2041831970215, 385.3292088317871, 445.93644119262694, 420.5343292236328, 576.2388943481445, 365.9385442352295, 291.18726936340335, 330.26801235198974, 314.6637310409546, 403.21312530517577, 414.6612059783936, 215.35099872589112, 273.3581335067749, 370.94570007324216, 347.4898050689697, 320.6540936279297, 290.13055473327637, 265.1653617095947, 383.53449676513674, 333.6336150360107, 392.7117649459839, 410.76479637145997, 361.6365045166016, 348.35093078613284, 327.4710203552246, 375.03282829284666, 360.3395219421387, 382.22254928588865, 276.3579515838623, 313.9939833068848, 281.4554248046875, 333.69835968017577, 391.79279151916506, 295.424485244751, 359.7650008392334, 319.7147442626953, 285.80127334594727, 300.3929655075073, 365.13700187683105, 314.02050148010255, 317.87685050964353, 321.0864604949951, 283.33869857788085, 307.10053199768066, 331.79306648254396, 263.2004343986511, 291.03496864318845, 328.36494422912597, 341.1136013031006, 343.82389686584474, 324.77127170562744, 285.9979075622559, 354.14606109619143, 344.38664642333987, 316.6915407562256, 238.1723879623413, 203.9788563156128, 280.3593988037109, 222.36277984619142, 453.2252478790283, 289.9228882598877, 397.77859676361084, 275.3841143798828, 399.50055740356447, 370.8972536468506, 276.9137843322754, 311.25530216217044, 312.08099891662596, 231.78576850891113, 203.4080658340454, 209.9006378555298, 340.0469554901123, 305.9169694328308, 241.06000843048096, 313.74917137145997, 219.56197885513305, 309.9403654098511, 237.61465476989747, 260.0274240112305, 254.0078137588501, 184.0883057975769, 177.80229278564454, 280.3376495361328, 228.21975681304932, 232.51774276733397, 243.9785996246338, 252.29289283752442, 242.47183582305908, 291.73184272766116, 282.8882534790039, 359.5606562805176, 383.89682266235354, 275.6218146896362, 308.6709602355957, 263.8527526473999, 310.3559754562378, 379.59890270233154, 322.2619019317627, 307.2186381530762, 299.75491996765135, 259.2747465133667, 253.93150287628174, 330.47842422485354, 249.56653804779052, 326.09173179626464, 331.2555319976807, 301.932038192749, 310.36176208496096, 309.4028998565674, 307.18496574401854, 291.8448439025879, 261.0619914245606, 304.51945083618165, 261.5397411346436, 285.4775760650635, 312.4627503967285, 347.5664881896973, 368.0655084991455, 362.84580879211427, 333.3136511993408, 305.2223861694336, 301.5696319580078, 302.5764429473877, 296.5094832229614, 353.82418647766116, 309.5188957977295, 287.9020850372315, 377.7634020996094, 389.3540277862549, 365.0047804260254, 400.4438774871826, 339.54007049560545, 295.3434072113037, 374.6097122192383, 329.1727681732178, 334.64722549438477, 282.09030807495117, 302.7702342224121, 336.9024057006836, 248.70934089660645, 287.23923332214355, 305.791884689331, 303.48213474273683, 332.54337928771974, 314.93534759521486, 330.61419288635255, 314.2551551818848, 345.818923034668, 337.0551978302002, 325.15835105895997, 317.20844245910644, 293.67399757385255, 331.7385443878174, 340.9869226074219, 315.9941985321045, 326.20036247253415, 340.8505097198486, 334.7340557861328, 365.22088088989256, 326.2648397064209, 306.2493019866943, 338.5667790985107, 349.753226852417, 356.2459790802002, 297.3321836090088, 313.7171415710449, 309.6579305267334, 295.1361869049072, 303.1464602661133, 276.2815844726563, 301.824068031311, 323.07763118743895, 311.84158519744875, 300.0084942626953, 304.3807311248779, 284.9860882949829, 306.23826339721677, 285.81740268707273, 290.98752792358397, 306.7166500854492, 307.3406488800049, 312.83981010437014, 302.33841888427736, 299.2788543319702, 302.92417221069337, 289.78726474761964, 293.0478014373779, 286.2097966384888, 281.35022300720215, 293.31335693359375, 301.513551902771, 283.24678970336913, 297.4091012573242, 299.4051919555664, 300.8610107803345, 281.21853199005125, 285.4514436340332, 305.34910720825195, 293.85912757873535, 299.30438858032227],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 80000, 84000, 88000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "fish.swim": {
        "mean": [81.14030551314355, 148.45714819192887, 233.55415529489517, 177.9734371495247, 230.83262632489203, 270.6521415877342, 339.33888451814653, 356.26231237411497, 429.5468510913849, 371.68250837415457, 444.57603213310244, 411.104577678442, 330.15606898784637, 405.89659330606463, 444.11533450841904, 471.8272689986229, 463.0673872900009, 488.17190465927126, 464.7172013449669, 486.48051568508146, 511.58142785429953, 565.068134803772, 564.1607524204254, 507.6732546186447, 528.4556063747406, 552.839355726242, 520.1928443050384, 530.9191926383972, 539.8256262874603, 607.2130321598053, 562.203697385788, 554.9250048160553, 544.8123978090287, 583.5495869827271, 618.2558958053589, 575.9361119472981, 537.2550087356567, 559.5070065832138, 568.3777211213112, 545.8420466518402, 562.7156609010697, 551.8946665477753, 520.5803975605965, 566.5737783658504, 563.5275971508026, 582.4479381489754, 573.6608832454681, 603.9671917152405, 552.0321053028107, 611.1378346824646, 627.1842771673203, 575.88500644207, 581.6019430875779, 550.971503559053, 630.2829076099396, 600.4050518798828, 547.8098302268982, 522.2984833067655, 533.9717215681076, 568.1994504272938, 535.9685781192779, 610.2978836798668, 620.2409983062744, 606.2286953735352, 575.0145558309555, 596.6083952140808, 586.2228908634186, 586.9782905960083, 566.2953643512726, 597.207184100151, 593.5106663322449, 597.156218214035, 546.6331117343902, 540.2888570928574, 529.2213395357132, 553.6873760032654, 578.93718957901, 571.6949139881134, 597.3148212131858, 575.1934457826615, 565.0603739833832, 573.5419413757324, 593.6668948173523, 583.2724023103714, 583.3472519779206, 614.521087846756, 573.6319780349731, 613.0770845413208, 610.883310264349, 569.5274440956116, 583.1022156298161, 600.8876511955261, 588.8515688848496, 583.8361872291565, 617.6184123563767, 586.2078589463234, 608.3097859764099, 602.3081487464905, 598.3255258393287, 587.1767487621307, 588.4658772945404, 592.4818994331359, 578.968835477829, 609.3778827607632, 618.0115762710572, 614.3884709358215, 598.9169186210632, 595.5148750400543, 579.1903135299683, 568.752658162117, 571.1082326507568, 576.572288916111, 560.8043268823624, 593.1541472911834, 582.2776098537445, 576.0638156628609, 614.7092136001587, 576.155518450737, 568.9490060782432, 620.0500385475159, 608.7480771636963, 600.596068983078, 591.4838292455673, 570.4034004116058, 578.1145865774155, 581.5260010242462, 575.9027403688431, 557.9307526409626, 583.1112794995308, 583.4938412666321, 580.7441347408295, 546.6024341058732, 600.1941431713104, 560.6124035382271, 559.688472366333, 584.1019991987944, 562.1610993289947, 546.507725429535, 532.2032406139374, 591.0380210876465, 565.70819647789, 539.6880178785324, 594.0548071360588, 598.6458296632767, 570.3376353263855, 615.144084033966, 624.5421944427491, 589.0289462661743, 567.4061974716186, 563.9918612766265, 590.958669166565, 590.3021664905548, 600.9807320585846, 574.1294707584381, 561.0875581002235, 625.8220490837098, 598.8278386616707, 573.8707466316223, 561.6606853556633, 568.0398563623428, 584.6996442699433, 602.3116354084015, 586.2332889032364, 572.7318710780144, 554.9752134132385, 564.4804876625537, 590.9064511537551, 586.8036660575867, 560.563123512268, 575.4725815415383, 574.9306948471069, 613.534090924263, 629.7764421272278, 551.4772637271881, 560.5394444274903, 600.4725777244568, 581.1756364440918, 609.9444765853882, 584.0618978881836, 549.3735694885254, 564.0649030184745, 581.9772809410096, 558.6844590044021, 580.3858562660217, 609.6049768829346, 611.2274465084076, 573.4006566619873, 616.6869396591187, 622.7042384815217, 589.6418092346191, 608.2178233528138, 578.9128374052048, 626.4445459461213, 633.4882585144043, 606.6487615489959, 591.0681543636322, 621.7726690292359, 584.9402829360962, 583.4027970695496, 611.0882061433792, 603.7342333984375, 598.9487256145477, 577.444521074295, 586.8312717914581, 592.7339667367935, 551.7470468521118, 585.0327861404419, 578.551142129898, 576.9617577075958, 597.767198934555, 560.4745143699646, 571.4379448890686, 577.9152643871307, 594.7442899036407, 564.992195854187, 567.1755175113678, 595.8528183698654, 589.606424627304, 556.7656901931763, 562.2763289117813, 542.5376291036606, 600.5163226890564, 600.6972689175606, 596.1544072723389, 572.1041646766663, 587.8096777629852, 583.6970201683044, 585.6577305078506, 601.2455369758605, 625.0185878372192, 549.8468875074386, 581.9520359992981, 567.5838117051125, 585.8615590667724, 600.3546932196617, 596.7129884529114, 571.4686419677735, 582.9009255886078, 571.1455055046082, 580.6354841184616, 567.0630431365967, 592.4578845643997, 569.150610666275, 589.6031513595581, 548.2386139535904, 569.8156069278717, 546.0070831918716],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 60000, 64000, 68000, 72000, 76000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 116000, 120000, 124000, 128000, 132000, 136000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 484000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 536000, 542000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 982000, 988000, 994000, 998000]
      },
      "walker.stand": {
        "mean": [137.7367098236084, 305.6234127807617, 505.57907005310057, 702.0027967071533, 837.0079890441895, 802.4654229736328, 871.7164311218262, 853.3851310729981, 894.2359161376953, 891.8109017944336, 868.4771894836426, 885.715001525879, 864.3403933715821, 840.3907353210449, 862.6456263732911, 907.4358740234375, 890.812847442627, 899.4833828735351, 893.0895123291016, 921.9879379272461, 887.0979318237305, 881.5279447937012, 864.6571624755859, 886.1863598632813, 821.6292891693115, 888.4456884765625, 904.7893695831299, 898.5466412353516, 876.8138860321045, 887.182222442627, 880.2498896789551, 888.4028366088867, 876.7458434295654, 891.1057261657714, 866.9599357604981, 864.2397453689575, 848.7259784698487, 910.5376965332031, 869.8765363311768, 892.3771799468994, 877.9744876098633, 868.6899365234375, 898.6315879821777, 874.7558601379394, 876.7858009338379, 895.8862159729003, 883.345799255371, 884.2783224487305, 877.820530090332, 894.2664642333984, 902.167922668457, 858.979966583252, 864.4139901733398, 868.9326730346679, 906.2562292480469, 902.1167959594727, 870.9410697937012, 871.207504196167, 844.4862535095215, 882.1788127136231, 904.2404382324219, 888.9723306274414, 888.5567207336426, 867.8950343322754, 843.1694602966309, 878.8543495178222, 893.8336804199218, 861.4550096893311, 848.5788696289062, 874.0670336914062, 881.7150421142578, 909.3815000534057, 886.8459645080567, 868.9538177490234, 893.2948809814453, 883.9739001464844, 891.2698876190185, 886.9211030578613, 904.6539247131348, 883.2378594207763, 879.7831252288819, 892.3250030517578, 881.2690312194824, 892.5497230529785, 871.8550392150879, 893.7551329040527, 907.1242037963867, 889.4300712585449, 884.9731657409668, 899.3184963989257, 904.020912322998, 870.376404800415, 896.2718125915527, 918.6831384277343, 890.8738670349121, 881.1938999938965, 889.0436892700195, 883.1520805358887, 901.3231910705566, 920.4026748657227, 916.8600329589843, 896.2589791107177, 906.9549153900147, 906.4360294532776, 881.0668074035644, 886.480365447998, 900.0006712341309, 911.6466296386719, 913.9475880432129, 901.852650680542, 899.7417626953124, 915.0767327880859, 877.1726598358155, 921.6422821044922, 897.495615234375, 906.8267842102051, 901.656310043335, 890.3900704193115, 901.5076816749573, 913.4173377990722, 905.8151129150391, 898.0269030761718, 904.7939517211914, 904.0446166801453, 908.504204158783, 899.7846498870849, 916.944207611084, 910.2071682739257, 899.6413415527344, 893.4148461151123, 899.0168032836914, 905.0803981018066, 897.7804203033447, 903.9946092224121, 897.8405995178223, 890.3698471450806, 899.4749811553955, 899.8563909912109, 880.1561891174316, 864.5528590202332, 874.0775115203858, 905.2259385681152, 891.3009216308594, 894.6585734558106, 897.1790250015259, 907.3115238952637, 892.3740943908691, 891.3429202651978, 894.4098069763184, 878.7284007263183, 878.1888497161865, 890.13340133667, 871.1304304504395, 832.0895973205567, 866.5432807922364, 888.4617206573487, 891.2266567993164, 883.1059494018555, 898.3199891662598, 895.9105062866211, 889.5266286468506, 895.9906615447998, 881.7742425537109, 883.329061126709, 900.3868078613282, 876.9912345123291, 876.4267947387696, 885.6028022766113, 861.7470332336426, 888.8258241271973, 906.0649432373046, 896.9723432540893, 912.244178390503, 891.997769317627, 896.1878674316406, 897.6212428283692, 892.460676574707, 901.6451081848145, 896.3517094421387, 879.7213472747803, 877.9565467071533, 873.023567123413, 892.5705280303955, 919.2881437683105, 891.3857450866699, 876.9905489349366, 883.4018424987793, 877.6013557434082, 858.3206299591064, 869.5402098846436, 895.927713470459, 835.1036111450195, 857.3273318481446, 869.1427299499512, 878.238839263916, 847.9715380096436, 878.4245728302002, 867.1127630233765, 830.2771382904052, 852.2209030151367, 847.892326965332, 854.18916305542, 861.5561660766601, 864.3164922332763, 854.9124385070801, 868.0494821166992, 844.5554326629639, 873.2314749145507, 864.7179117584228, 850.254074420929, 864.2115777587891, 862.9388984680176, 866.6123746109009, 873.0342356872559, 865.419924621582, 901.9013473510743, 881.0891123962402, 887.7885618591308, 872.7908866882324, 869.8401878356933, 862.250471496582, 856.5502478027344, 866.6502362060547, 855.2580725860596, 860.3186940002441, 878.2451232910156, 861.6718774795532, 862.5544364929199, 890.8772383117675, 858.416482849121, 858.2193058013916, 855.6556267547608, 862.1878776550293, 854.8829814910889, 857.8587716674805, 840.9579833984375, 838.2693743896484],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 208000, 214000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 380000, 384000, 388000, 392000, 394000, 398000, 402000, 406000, 412000, 418000, 424000, 430000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 632000, 634000, 638000, 642000, 648000, 654000, 660000, 664000, 668000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 708000, 712000, 716000, 722000, 726000, 730000, 736000, 740000, 744000, 748000, 752000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 796000, 800000, 806000, 810000, 814000, 820000, 824000, 828000, 832000, 836000, 842000, 846000, 852000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 900000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 944000, 948000, 952000, 956000, 960000, 966000, 970000, 974000, 980000, 986000, 992000, 996000, 1000000]
      },
      "walker.walk": {
        "mean": [23.9800380897522, 642.4168170166016, 595.3129791927338, 774.6035633087158, 921.1264258003234, 944.5466788101196, 945.4922775268554, 938.666958770752, 946.597099609375, 941.9673902893066, 947.4318460083008, 949.0245590209961, 947.1475636291503, 939.2384817504883, 920.9017570114136, 929.0111021614075, 948.5980776977539, 945.6575898742676, 932.1450634384155, 944.7598927688599, 954.9824041748047, 945.5605465507507, 942.005259475708, 944.8600275039673, 910.578784122467, 926.4821200942993, 936.027675151825, 943.3203002166748, 944.6822324180603, 941.5400619125367, 930.3673839378357, 916.9851819896699, 931.2189448165893, 910.7540054893493, 938.186674079895, 940.0688241958618, 950.0811334228515, 943.1378025817871, 939.175888748169, 940.7022994613648, 938.2136218643188, 946.1639851379394, 944.9136915206909, 949.2747979354858, 941.4137847137451, 950.3084393310547, 950.1147271728515, 948.1992196273803, 940.6655623626709, 943.2594554138184, 928.6980035591125, 939.0238333129882, 941.3472262573242, 938.4259851074219, 937.439194393158, 921.256941204071, 936.8263722610474, 943.0308692359924, 936.8926876831055, 947.0022299194336, 945.9375657844544, 946.1934994506836, 934.5142965698242, 932.1019941520691, 947.9471179199219, 941.0897531509399, 948.9086410522461, 941.9521551513672, 949.6409213256836, 943.2321948051452, 947.6118276405334, 914.1818456077576, 934.5659958648681, 940.1056650924683, 918.8609590530396, 933.6787417888642, 951.4904541015625, 936.914660949707, 920.7431508493423, 947.2469958496093, 947.1476528930664, 943.9506354522705, 943.8176262664795, 933.747220826149, 929.0271000671387, 949.7125439453125, 954.1247477722168, 946.5735048103332, 948.3688830757142, 947.6007864189148, 957.7966564941406, 944.298992767334, 946.750873413086, 944.4763887596131, 942.5529826354981, 939.6225293159484, 946.7312001419067, 946.1170766830444, 944.0663902664185, 890.3003960990906, 928.9518454170227, 951.3309563446045, 937.3000756549835, 950.4981641006469, 952.5303645706176, 949.5877757263183, 951.9604416656495, 939.1922055530548, 948.9465089797974, 951.1819541549683, 951.6070855712891, 957.465044555664, 952.3331814575196, 943.9116237449646, 935.3696067714691, 946.1998976516724, 949.0496261596679, 938.7414523506164, 913.0196614599228, 935.5245504236221, 944.3441513204575, 934.3522717952728, 934.3560492706299, 914.7668072509765, 940.8948323059082, 939.4784794998169, 928.0744405555726, 953.0353428649902, 938.4009441518783, 902.8378826284409, 940.9028914642334, 919.2786855077743, 933.6271547317505, 920.3547294425964, 947.9960841751099, 930.5366396903992, 921.836713104248, 914.4854359245301, 946.9017351531983, 943.5506680297851, 939.752433052063, 932.5860705041886, 941.0180567741394, 937.372422657013, 946.0513273525238, 946.69706615448, 933.148377494812, 949.8675408220291, 942.1553908109665, 939.3350183343887, 912.0537424278259, 928.7559943008423, 911.8659086227417, 942.5016674613953, 949.4406466293335, 937.8279528045655, 947.7713160705566, 933.7769355010986, 932.5023693656922, 942.9379978561401, 938.0369890499115, 947.7557109260559, 927.4048261642456, 944.9781568527221, 946.8710994720459, 949.9090452957154, 949.1286677026749, 934.9777045297623, 946.9018343734741, 955.2255024147033, 953.5935821533203, 943.6318660736084, 942.9111833190918, 947.8488735198974, 933.4190298080445, 946.0624322319031, 941.5185999488831, 942.7045378875732, 943.4804896736146, 939.1627915763855, 942.7793638801575, 943.384064655304, 950.1484311294556, 936.2375276756287, 950.2181318283081, 947.2340283966064, 936.490635509491, 949.8649379348755, 949.5175146484376, 942.9734988021851, 945.694416255951, 956.7218585205078, 943.8951179885864, 942.9882732200623, 944.9796298980713, 946.4907280540466, 949.1612565040589, 946.7975078201293, 948.1031460571289, 942.6713870239258, 941.4270314979553, 940.2454058837891, 944.1392694091796, 951.728049621582, 938.5907678222657, 936.8313708114624, 938.7392543411255, 940.9286389160156, 941.5025539398193, 930.5481754493713, 948.7395602416992, 938.4136897277832, 941.5684243774414, 938.3016683578492, 938.3866483306884, 934.5669173812867, 941.7985610961914, 948.7382165527343, 938.1741357421874, 953.0635388183593, 940.0852999114991, 936.7615357208252, 928.1406398963928, 934.0445419359207, 943.1932294082642, 933.4120024299622, 940.5002441978454, 925.319330406189, 937.43224609375, 927.3136926460267, 933.7857670974731, 931.8083469772339, 936.2103881645203, 935.6501807641984, 917.1546593856812, 932.6469685173034, 939.4104949951172, 941.6094114685059, 925.9956888961792, 933.41780544281, 937.0044948577881, 927.5455898094177, 937.696207447052, 942.0815501403808, 937.3188407707214, 927.4814584922791, 934.4390563964844, 935.3254145431519, 941.5679278564453, 933.237555770874, 946.4995254516601, 929.0091000747681, 937.2683366012574, 939.2487343597412],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      }
    }
  },
  "reanalyse_256p": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [5.151485177278519, 204.68886100769043, 293.34419258117674, 316.6313006591797, 293.5812247467041, 243.4841735839844, 230.46692779541016, 389.90644943237305, 292.52703269958494, 343.5598557281494, 306.48383041381834, 369.3103503417969, 330.01157920837403, 380.70214111328124, 450.69790481567384, 341.8582151031494, 524.3331835174561, 272.8310347747803, 328.89017051696777, 369.9591589355469, 347.08744049072266, 392.33824394226076, 337.0551406097412, 266.0865187835693, 239.65282844543458, 354.71150703430175, 304.82421981811524, 237.90552017211914, 343.68583534240724, 306.04203384399415, 383.4978401947021, 262.250334854126, 290.8649905395508, 222.50328216552734, 228.621431350708, 355.99275520324704, 331.5385668182373, 308.55116943359377, 299.5119285583496, 307.2627331542969, 502.34367797851564, 399.0420539855957, 321.9180098724365, 240.97937812805176, 256.30294486999514, 344.51706886291504, 289.2895265197754, 299.846653213501, 288.0640581512451, 305.21519706726076, 468.6206371307373, 360.64454597473144, 297.2858469390869, 277.79495681762694, 253.34537265777587, 420.74509498596194, 298.56420967102054, 321.10074920654296, 316.50685497283934, 363.3038459777832, 370.63759716033934, 311.907791595459, 379.85251113891604, 351.1669657897949, 285.6428893280029, 368.6131317138672, 300.10244064331056, 357.17569343566896, 327.1701575469971, 326.02122451782225, 327.3720373535156, 291.58796211242674, 290.33777976989745, 392.06730979919433, 270.0658822250366, 304.2934296417236, 261.2699275970459, 337.8923701477051, 301.15482765197754, 307.15888916015626, 354.10413597106935, 359.94006858825685, 316.10762115478514, 351.80655418396, 359.2354151916504, 258.57816886901855, 354.80425773620607, 287.39204696655275, 382.6453901672363, 260.82359405517576, 328.8953615570068, 286.726072845459, 279.3283347320557, 287.63507247924804, 308.3019089126587, 221.17658599853516, 315.94386207580567, 369.48529567718504, 294.99058265686034, 334.8525134277344, 333.15600967407227, 300.5231526184082, 317.7119356536865, 299.30978324890134, 262.00889900207517, 357.07292121887207, 378.58078475952146, 311.5702327728271, 357.24937896728517, 313.50808250427247, 292.8605339050293, 316.1687652206421, 332.7365496826172, 370.97702949523926, 317.5874550628662, 307.2238724517822, 391.2952597808838, 360.7082921600342, 341.4730480194092, 366.25326263427735, 322.8366351318359, 358.53137008666994, 367.50060356140136, 371.7368746948242, 347.20329429626463, 312.8875217437744, 305.9254546356201, 309.5132642364502, 338.0342907714844, 328.3063999938965, 313.67702945709226, 364.5675186920166, 346.959758605957, 342.5809097290039, 332.8607297515869, 339.7765817260742, 350.8167628479004, 341.6906113433838, 344.64053520202634, 322.51999298095706, 315.5401486968994, 316.33428520202636, 351.12346660614014, 267.7001270294189, 314.94608303070066, 288.6803366851807, 348.57093849182127, 381.55202247619627, 324.0015927886963, 320.39840553283693, 331.84938484191895, 348.8550143432617, 305.6361605834961, 305.5679363632202, 307.6263066101074, 330.9780107116699, 331.097124786377, 323.1944876098633, 343.1799885559082, 315.24524215698244, 332.85552169799803, 336.408824005127, 322.58955017089846, 369.34873352050784, 355.40238403320313, 325.5710255432129, 358.69188278198243, 336.6787610626221, 329.2963498687744, 307.33163394927976, 351.87964904785156, 338.5999868774414, 294.21973999023436, 300.6602880859375, 299.487566986084, 337.1902340698242, 328.01503772735595, 323.06801025390627, 300.48924430847165, 306.61055534362794, 296.22252906799315, 297.8731404876709, 286.9455007171631, 277.7643571472168, 268.455320892334, 259.776796875, 272.1595101928711, 318.94738658905027, 300.3985234451294, 309.2044646835327, 274.7587507629394, 309.32006004333493, 299.5658893585205, 312.1133093261719, 292.61486450195315, 311.4156098175049, 331.1699858093262, 386.2718691253662, 364.1124739074707, 356.7066596221924, 303.23193473815917, 330.8810221862793, 291.3132443237305, 300.00439819335935, 308.87077575683594, 307.1534033203125, 290.3491470336914, 293.3844362640381, 304.7610758209228, 269.70368003845215, 298.1559097290039, 334.300252456665, 307.1605976867676, 351.52046936035157, 412.18819465637205, 323.34494575500486, 291.4031775665283, 281.4434461975098, 288.0183444213867, 287.0251941680908, 297.1364193725586, 273.7395895385742, 295.46103103637694, 271.8567098236084, 281.23568489074705, 266.55005489349367, 263.8762818527222, 288.7269889831543, 288.97196182250974, 260.27842414855957, 236.5708472442627, 258.28849212646486, 282.3363734436035, 298.47682804107666, 316.27734527587893, 308.0927541351318, 312.30610900878906, 297.9300760650635, 289.0773907470703, 301.33787452697754, 280.4709922790527, 297.20385986328125, 290.34359771728515, 287.5918888092041, 293.45019248962404, 297.19529052734373, 321.585322265625, 306.5074629211426, 291.3948966217041, 312.15613288879393, 303.074850692749, 298.29650100708005, 302.5575463104248],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 352000, 356000, 360000, 364000, 368000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "fish.swim": {
        "mean": [82.22668252795934, 137.07748515605925, 166.78817930042743, 206.3499552488327, 208.80332699596883, 307.03551923036576, 367.055627374649, 370.6790477371216, 392.1027801632881, 301.6803730773926, 420.1503236913681, 496.04540617227553, 448.7988831329346, 535.4301355552674, 406.6028183031082, 504.7056307911873, 468.6728845691681, 578.1936923789978, 531.388149843216, 595.2041552734376, 534.4944505214692, 545.9952633666992, 553.5143082785606, 578.8966498994828, 557.7552685117721, 508.3661343717575, 587.0749370956421, 553.0048848819732, 583.0373832845688, 595.0004818630218, 576.0703956794739, 549.5594527435303, 604.6453362846374, 592.5496722221375, 640.8385098457336, 555.3327991104126, 581.7274926614762, 590.6386423110962, 636.0715262985229, 594.8321342468262, 634.5751844453812, 581.1093507957459, 607.1894797134399, 583.4400517463685, 576.3284599685669, 576.4404314804077, 613.9405940485001, 601.3781988716125, 651.6256349182129, 577.5692531681061, 593.6090345573425, 567.9328727531433, 653.7984511566162, 603.5788042449951, 613.1831221199036, 631.6260272026062, 642.5058558940888, 589.455309715271, 598.3860834407807, 602.1702078437805, 611.7518908119201, 596.5550338077545, 595.7710017323494, 580.1446599006653, 591.6083960533142, 585.0701207637787, 596.0794248294831, 607.3860574817658, 603.393425064087, 606.6707904052735, 555.4708452033997, 580.6844433116913, 553.8024278736115, 604.124810962677, 623.3097530174256, 620.5387117099762, 592.0476801395416, 587.5363911247254, 584.3474751806259, 600.432856092453, 558.7072320985794, 591.993945016861, 604.4225407218933, 584.1692622613907, 638.986047668457, 566.1053009414672, 601.481236371994, 623.6733348226547, 616.2706485271453, 590.4366952133179, 601.458096294403, 614.2779315090179, 578.9665795326233, 603.9957908153534, 626.1884311842919, 608.6978527069092, 623.5256295776367, 589.2374400091171, 638.4154793739319, 617.0224068069458, 617.5193984222412, 610.6528556156159, 622.9680023002625, 608.3953883361817, 563.8366132926941, 644.5930108451844, 585.8370062255859, 633.5529586982727, 610.7176652812958, 631.7527253723144, 615.6024357414245, 623.0053475666047, 602.6743168926239, 630.8273087310791, 593.568559179306, 592.4479656410217, 579.5338439977169, 587.7135896778107, 604.261810541153, 601.5870313930511, 593.6764906215668, 632.7555915927887, 618.3944579982758, 607.6805349063874, 560.6560962104797, 646.239605102539, 612.7983440208435, 621.3167810726165, 628.3939070034027, 611.3259491157531, 609.0840914726257, 590.3389305686951, 599.8545920562744, 638.6392105484009, 607.2922407245636, 616.1651737976074, 573.9437940979004, 618.7414207649231, 585.9485473442078, 587.0864598464966, 638.9090084838867, 584.3084549617768, 601.0531844711304, 629.8984187316895, 611.9113641548157, 635.4343660736084, 594.7937362480163, 590.2481553077698, 623.7719556999207, 605.31915017128, 616.3714583110809, 606.1628540706635, 616.5762961864472, 615.1748267555237, 634.6030977630616, 612.2486789321899, 632.0235755157471, 584.3254488277436, 578.8003021812439, 593.6478800201417, 600.1824234008789, 601.754891872406, 610.4053910827637, 607.5701872253418, 618.2768515205383, 632.0383531188965, 623.5629598617554, 621.1091692447662, 621.9145662498474, 619.9710517311096, 588.0536154937744, 592.4631729316711, 634.0731733703614, 621.6561123180389, 620.2783808708191, 601.6114744091034, 626.7699582386017, 630.773093290329, 628.9102903556824, 613.9224683761597, 608.588231601715, 631.0988441181183, 616.7786418533325, 609.345463514328, 656.1205289077759, 625.1873266506195, 631.2930372428895, 628.8619958877564, 637.6305080127717, 640.2695104980469, 599.7167354297638, 608.2118783092499, 622.8128196239471, 653.9003726947308, 628.0266458320617, 630.1638377189636, 619.8412395572662, 615.0365182113648, 634.0579538822174, 639.3264233207702, 618.1174172592163, 574.349923567772, 591.3385068178177, 649.2257942771912, 603.819628868103, 616.6162469577789, 613.3308031845093, 621.4311150932313, 642.2277278518677, 607.0614502334595, 636.0288050460815, 634.9149642944336, 631.8475840568542, 655.7429311656952, 620.6254903411865, 648.6155297422409, 632.1006438446045, 620.8541494560242, 616.8289427947998, 630.1265739059448, 634.2458080101013, 597.8151627922058, 639.1303844070435, 633.2737336921692, 623.2930844497681, 652.6337152957916, 650.5158017730713, 612.9018643856049, 660.2054187965393, 634.5801358985901, 627.9660700941085, 609.1190781402588, 605.7153809547424, 614.6638038635253, 625.798196258545, 590.8653613567352, 623.5425239050388, 640.4918287372589, 601.1031169223785, 616.8813273525238, 618.9904970932007, 630.4061194515228, 606.64408577919, 625.6391581439972, 635.4013792324066, 596.8691577529908, 607.2254818487168, 589.3328243923187, 622.252308549881, 632.2710262298584, 584.5491160297394, 614.6716736316681],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "walker.stand": {
        "mean": [125.92308109283448, 340.6858637237549, 496.3569568634033, 772.7933431243896, 819.5146298217774, 901.698701171875, 899.8445503234864, 912.5912246704102, 899.3689552307129, 934.678916015625, 941.2246197509766, 927.3317825317383, 878.040587387085, 895.2767132568359, 901.7759974670411, 908.4935231018067, 879.0851956176758, 895.334365234375, 910.1991188049317, 913.5302946472168, 895.3613795471191, 908.6827101135254, 910.6946978759765, 923.5408975219726, 906.8553536224365, 917.4789506530761, 900.979197845459, 903.0020391845703, 922.3419427490235, 913.836187133789, 890.0254479980468, 924.8603871154785, 883.974925479889, 891.1707397460938, 879.5766801452637, 871.8926455688477, 889.1464651489258, 909.0363589477539, 904.4919241333008, 910.4279196166992, 893.7800060272217, 852.2475182151794, 877.3681796646118, 870.0196422576904, 846.7034245300293, 899.0219971466064, 896.2094087982177, 884.1374266052246, 873.8069222259521, 892.2380776977539, 841.5000303649903, 860.5886033630371, 874.9137651062011, 849.9296630859375, 836.672918548584, 857.9581501770019, 852.8961341094971, 878.4434497070313, 863.1923635864258, 874.9587828063965, 852.0375148773194, 873.1678086853027, 850.0649175262452, 831.5343274688721, 867.9308884429931, 873.9210342407226, 854.6001890563965, 871.2632039642334, 887.508537826538, 892.6460748291015, 830.9021719360352, 829.3701080322265, 853.8658770751953, 875.4761074829102, 809.102689819336, 849.9458731079102, 858.816821975708, 844.9657462692261, 832.7857092285157, 832.9652507019043, 858.2627347564697, 816.921455078125, 839.6690277099609, 805.4820433807373, 826.8583145904541, 835.9544371032715, 878.0181896209717, 857.8090522003174, 850.6492044067382, 842.4814157104493, 869.8412445068359, 855.1104902648926, 856.7370399475097, 822.5824332427978, 872.3953440856934, 836.5963786315918, 837.4734259796143, 843.4433811950684, 850.9497639274597, 841.3205918121338, 866.1235945892334, 849.4317170715332, 854.3514559936524, 869.4833631134034, 847.5319288635254, 827.395158996582, 829.6478397369385, 876.0658648681641, 843.1808310699463, 868.5920205688476, 858.629871673584, 846.200786743164, 862.1374723052978, 840.169303817749, 836.2079141235351, 853.3008110809326, 870.0086942291259, 838.2541400146484, 802.9500605010986, 869.9920808410644, 843.282120513916, 858.9951723480225, 823.7063809204102, 851.1116511917114, 864.2783857727051, 829.2009280395508, 805.9935342407226, 835.5482706260681, 849.211297492981, 801.0590187835693, 838.1373458862305, 819.9194129180909, 836.3254547119141, 827.9296267700196, 863.9133434295654, 837.9341808319092, 864.480686340332, 873.3247511291504, 838.1626219177247, 850.8907319641113, 854.4807928466797, 845.0201531982422, 865.3110350036621, 841.3389997863769, 843.5129840087891, 834.2712725067139, 851.1801927185059, 847.3321195983887, 846.0829223060608, 841.7978657531738, 853.037262802124, 842.0063159942626, 858.4512573242188, 854.4586011505127, 847.9083020782471, 853.3540122222901, 877.508334197998, 862.9436470794677, 840.1065259552001, 858.4906936645508, 871.183569946289, 837.7187799072266, 837.7012602996826, 838.1568795776367, 842.1014252471924, 836.2402848815918, 798.5645596313476, 832.8709824371338, 830.4580857086181, 812.504934463501, 813.0084741973877, 843.931475982666, 825.4089563751221, 822.5968379974365, 834.4418078613281, 809.07785446167, 837.142855834961, 835.8280113983154, 824.8088153839111, 834.4248107910156, 846.5415956115722, 836.1770734405518, 802.9200801849365, 828.4050914764405, 826.9323760223389, 843.0769296264648, 845.976162109375, 849.2926323699951, 843.2868030548095, 846.797434539795, 854.3611619567871, 791.6559010314942, 838.1496864318848, 789.3631270599366, 827.1149043273925, 823.8897765350342, 795.4764573669434, 811.8272482299805, 798.6024339294434, 815.832107925415, 782.424555053711, 796.889634552002, 807.7953300476074, 798.0428977203369, 788.1031606292725, 807.0739900207519, 818.3158135223389, 803.6855605316163, 806.6443837738037, 819.958078918457, 817.4481889343261, 805.3170231628418, 795.283284072876, 784.74446434021, 787.1937370300293, 791.8736335754395, 819.033464050293, 808.2710388946533, 786.0032233047485, 805.5402421569825, 783.8136471557617, 766.1937228775024, 801.5583583068848, 799.9164378356934, 757.604916267395, 749.597264175415, 762.3509630584717, 762.6698603057862, 781.2663730621338, 767.1386155700684, 778.7115423965454, 783.905618133545, 768.8736254119873, 753.6022759246827, 780.6825579833984, 770.9168211364746, 763.2736014556884, 781.068918762207, 749.4495304870605, 780.8906559753418, 745.4081549072266, 755.8851567077637, 745.3335678863525, 758.5633545684815, 775.9464488983155, 762.8584814453125, 745.9774187088012, 738.7061814117432, 793.8302331542968, 779.8980601501465, 789.8403488922119, 782.5567249298095],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "walker.walk": {
        "mean": [22.855703802108764, 587.4260500526428, 836.5820175552368, 918.4632680606842, 942.671187095642, 941.5574482345581, 952.1108070373535, 957.2658029174804, 954.9408319091797, 942.5440464019775, 955.2747463989258, 954.3198898315429, 955.3904919433594, 952.8046503448486, 947.3109111785889, 952.5329333496094, 949.3363590240479, 951.37601272583, 954.0311932373047, 949.9955026245117, 957.0006918334961, 955.5130912780762, 952.4987182617188, 956.3157049560547, 948.0056628990174, 950.7271340942383, 954.5895327758789, 951.9279751586914, 951.1829473876953, 955.4606903076171, 938.7435390472413, 943.8894947433472, 937.2666906738282, 934.3340598297119, 948.225887298584, 959.0353930664063, 957.2009280395508, 945.1923446655273, 947.9534654998779, 946.9700868988037, 928.7239022254944, 958.4489505004883, 937.1323108291626, 946.7762111663818, 944.8477452659607, 942.9912022018433, 934.6196660804749, 945.687601852417, 941.0516760063172, 931.566411857605, 939.9388523674011, 945.3026720619201, 938.3340200614929, 950.7291902160645, 939.9217670059204, 948.7688998031616, 937.2721697235107, 932.5241432857514, 936.0162746429444, 938.7346899700165, 951.1773420715332, 950.043720703125, 953.8803230285645, 921.2141599655151, 930.2017601776123, 913.7127148008346, 942.3819157409667, 944.0739524841308, 951.2740036582946, 943.347912273407, 941.6337831878662, 942.9065662193299, 939.7488691806793, 952.1135662841797, 948.5692483520507, 943.5005071640014, 949.0307719421387, 944.6053951072693, 944.1312607002259, 948.0109861755371, 953.5882293701172, 944.4345050048828, 952.7958230590821, 956.8822094726562, 941.774398021698, 949.0133750152588, 944.7700445556641, 947.4373400878907, 938.835087184906, 943.637419719696, 949.0143365478516, 931.2050281524658, 946.0558083152771, 943.3387097740174, 951.3217752075195, 935.64993850708, 938.1024534034729, 948.4492234802246, 953.7867225646972, 948.225129699707, 951.5496884155274, 941.5051378250122, 942.5396989631653, 941.0213359069825, 935.0190785980225, 936.2897964096069, 947.9794647216797, 941.8286109924317, 933.2974485969544, 944.3552013015747, 946.3120573425293, 935.6397406387329, 930.7616602706909, 937.6578966522217, 933.7259377288818, 907.0722287368775, 923.0082636642456, 923.9765898323059, 935.7261187553406, 936.5169442367554, 938.1324803352356, 944.3641494750976, 938.8636167526245, 945.0024015426636, 945.9195408058166, 941.4904033470153, 952.1836929321289, 946.7815974807739, 946.9853142166138, 933.2876018238068, 945.4540216827393, 952.442995185852, 942.7028930282593, 943.4563181114197, 935.31237657547, 937.3048327255249, 947.4781561279297, 939.7899751853943, 950.60644115448, 946.3241733551025, 944.5602144241333, 936.3607647323608, 944.0912250709533, 941.5297748947144, 945.0750253295898, 946.6279666900634, 943.4239379882813, 947.0010467529297, 947.6868085098266, 943.7798986434937, 936.354076499939, 947.4746704101562, 952.5923031616211, 950.7002133178711, 939.3397284889221, 950.874753112793, 940.4847443008423, 936.5009078979492, 939.3268926620483, 929.7578544807434, 940.3488265991211, 936.8920158672332, 925.6668776321411, 945.9242344284057, 932.8700155639649, 935.7963189506531, 938.0375788879395, 933.1787296676636, 916.787392501831, 930.8439272689819, 934.7245907592774, 944.502682800293, 913.9328616523743, 924.3168066596985, 941.1830336380004, 899.5945257759095, 936.9698393249512, 917.6196944236756, 914.6874330520629, 917.795853843689, 921.5815067672729, 921.6511330795288, 917.1599677085876, 922.1793732452393, 902.2612103462219, 916.788106842041, 917.4142350769043, 919.4322274780274, 925.914790058136, 916.1628998565674, 916.0132337760925, 918.7855324172974, 910.6383143806457, 909.6045584106446, 918.9016394805908, 907.6106067657471, 903.5807332611084, 919.8533806991577],
        "steps": [0, 4000, 8000, 14000, 18000, 22000, 26000, 30000, 36000, 40000, 44000, 48000, 52000, 58000, 64000, 68000, 74000, 78000, 82000, 88000, 94000, 100000, 106000, 110000, 114000, 118000, 122000, 128000, 132000, 138000, 142000, 146000, 150000, 154000, 158000, 164000, 168000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 250000, 256000, 262000, 268000, 274000, 280000, 284000, 290000, 296000, 300000, 304000, 308000, 312000, 318000, 322000, 328000, 334000, 338000, 342000, 346000, 350000, 356000, 362000, 368000, 374000, 378000, 382000, 388000, 392000, 398000, 404000, 410000, 414000, 418000, 422000, 428000, 432000, 438000, 444000, 448000, 454000, 458000, 462000, 468000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 512000, 518000, 522000, 526000, 530000, 534000, 540000, 546000, 552000, 558000, 562000, 566000, 570000, 574000, 580000, 586000, 592000, 596000, 600000, 604000, 610000, 614000, 618000, 622000, 626000, 630000, 636000, 642000, 648000, 652000, 656000, 660000, 664000, 670000, 676000, 682000, 686000, 692000, 696000, 702000, 706000, 712000, 718000, 724000, 728000, 734000, 740000, 746000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 814000, 820000, 824000, 828000, 832000, 838000, 844000, 850000, 854000, 860000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 904000, 908000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 994000, 1000000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.13738121444825083, 201.8162434387207, 298.7425866317749, 223.3294142150879, 244.88121503829956, 220.21461555480957, 265.4595425415039, 235.70657524108887, 259.33186698913573, 417.3846920776367, 184.74900772094728, 444.69112846374514, 392.49708671569823, 413.327116317749, 363.2980171585083, 386.61440620422366, 298.7787244415283, 304.7429225921631, 453.41919578552245, 413.2374271392822, 433.4110481262207, 232.31448295593262, 266.1179599761963, 222.10232521057128, 216.19279899597169, 447.6911846923828, 331.47221229553224, 227.35920753479004, 266.55768699645995, 330.50386459350585, 315.5536524963379, 273.4187303161621, 258.54990882873534, 269.5317972564697, 282.93833435058593, 407.78177764892575, 303.45603187561034, 391.9103493499756, 324.2788053894043, 324.310454788208, 487.47461082458494, 388.93849746704103, 485.66373306274414, 295.0988398742676, 326.0387690734863, 371.3034381103516, 332.84651191711424, 303.1993162536621, 375.8253981781006, 239.8293920135498, 299.332268447876, 376.3095143890381, 317.9062314605713, 253.5687392425537, 278.6384761810303, 358.98775756835937, 273.54420684814454, 362.4133957672119, 361.70628704071044, 291.6238357543945, 410.69168045043943, 266.17770545959473, 254.88841636657716, 233.40112342834473, 325.44892364501953, 316.8270044708252, 279.7989860534668, 253.95528617858886, 301.5293572235107, 255.872486038208, 237.74152641296388, 312.27452392578124, 360.8363533782959, 346.9177523803711, 314.79988410949704, 326.98929626464843, 482.6447554779053, 332.8694236755371, 227.18336837768555, 316.09651428222656, 328.771501083374, 292.40120223999025, 222.81962867736817, 329.9400988006592, 295.77455703735353, 209.01710670471192, 229.84316452026368, 217.95667762756347, 287.7732722473145, 254.17860130310058, 246.31369483947753, 219.06500389099122, 292.01065170288086, 310.4156256866455, 368.72236213684084, 261.8844429779053, 329.63666038513185, 428.4387410736084, 243.12360694885254, 364.20582054138185, 364.4880599975586, 343.28424240112304, 288.6756195068359, 327.47995162963866, 267.95544548034667, 301.392042388916, 258.68553855895993, 332.053819732666, 342.85132667541507, 292.8432469177246, 324.05939849853513, 338.721816329956, 406.0554221343994, 343.59529434204103, 317.20880393981935, 299.25931587219236, 335.4951602935791, 326.90158378601075, 406.47832092285154, 330.71643394470215, 326.6996260070801, 308.3271683502197, 276.314815826416, 318.32589431762693, 362.1555657196045, 331.68025352478026, 329.83091552734373, 350.2725485992432, 325.16098777771, 304.7014617919922, 339.3278832244873, 256.52463302612307, 302.46116218566897, 312.0050707244873, 307.8187873077393, 307.35876884460447, 299.98805496215823, 307.0664003753662, 319.158102645874, 328.7195497894287, 304.2254193878174, 258.303125, 283.7523439025879, 282.0885054016113, 295.03962646484376, 348.90300926208494, 362.8175347900391, 309.49949073791504, 355.85709968566897, 275.09780982971193, 257.5536682128906, 297.76000217437746, 293.8935514831543, 312.1711474990845, 288.01676788330076, 294.54163887023924, 303.7763320159912, 300.8972550201416, 302.71354751586915, 296.08426574707033, 285.42804176330566, 295.0109230041504, 281.8572262573242, 270.48462898254394, 245.67102081298827, 296.0332792663574, 243.48111595153807, 243.12868358612062, 316.3373896026611, 334.1249515151978, 331.23644603729247, 267.021198425293, 271.37513156890867, 266.12199878692627, 314.3650318145752, 359.99544975280764, 352.6407943725586, 340.76859939575195, 316.5183466339111, 389.9637058258057, 347.38755683898927, 396.7464917755127, 354.49077934265136, 290.741037940979, 269.29891342163086, 306.19054973602294, 275.2200032424927, 393.38361782073974, 359.2937515258789, 315.8779904174805, 300.2008902740479, 349.3183013153076, 400.4399108886719, 517.4665030670166, 322.9928582382202, 384.85004455566406, 401.2982601165771, 462.06841514587404, 434.9355478668213, 394.1318967437744, 421.22420318603514, 438.62827186584474, 286.4830049133301, 332.6824097442627, 296.29488464355467, 369.15050674438476, 322.5190495300293, 344.7430052947998, 337.8708666610718, 296.3969850158691, 353.3212393951416, 368.8205046844482, 291.87500991821287, 347.77596954345705, 577.5710102081299, 373.7115138244629, 309.0373733520508, 282.2163970565796, 299.0895506286621, 314.81336364746096, 287.0625128173828, 324.3610175323486, 300.36047996520995, 261.71342769622805, 235.00308612823486, 260.6003911590576, 245.7810721588135, 275.50974029541015, 261.46780143737794, 297.213620262146, 264.5362886428833, 259.0615966415405, 256.30889835357664, 274.38298854827883, 307.83888053894043, 305.642541847229, 338.3974020385742, 308.6602039337158, 316.77725372314455, 304.03462547302246, 294.94184661865233, 305.41664512634276, 293.3333024597168, 288.49315505981446, 303.1477195739746, 295.7197225189209, 289.77239372253416, 286.6806813049316, 301.6196272277832, 292.84415603637694, 297.196643447876, 288.9580932617188, 290.81400466918944],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 352000, 356000, 360000, 364000, 368000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "fish.swim": {
        "mean": [71.03828958302736, 137.68875137090683, 169.07042992711067, 242.4419690465927, 212.07787749409675, 272.548802536726, 359.2834382534027, 329.5835638833046, 390.9683622360229, 352.5155255317688, 383.37450085639955, 482.28851097106934, 445.96297432899473, 497.4386926651001, 438.3227706813812, 530.0243908703327, 466.8285485363007, 521.7926768779755, 538.5654168343544, 540.3022561657428, 563.8735649633408, 533.3235713481903, 542.849909734726, 582.4505102539063, 547.9299323654175, 515.6021933460236, 565.3047027397156, 549.5195715904235, 584.4655118274688, 547.2693285655976, 586.0611250114441, 565.3250424265862, 575.6271789360046, 542.1864266872406, 592.7285383701325, 528.3023870182037, 563.7974166202545, 587.0111530923843, 603.3802451324462, 619.862626786232, 620.6434286236763, 566.5685991430282, 613.5529064559937, 565.1910169029236, 517.5860854434967, 569.3199375343323, 612.4746874046326, 596.5976782798767, 620.2049942207336, 564.6969017601014, 600.9395315980911, 557.0246023392677, 621.9608647346497, 562.5510471200943, 583.0205973482132, 570.9540133094788, 569.6834410381317, 564.9116337394714, 583.5276083469391, 554.3767985725403, 557.9127788639069, 570.5183051490784, 607.8267325115204, 549.1140642642974, 602.1279899787903, 546.6994660949707, 579.9457584381104, 589.1046356582642, 594.191055727005, 587.783186173439, 541.6056911706925, 547.0557054305077, 577.6177966308594, 596.2248623275757, 584.676297750473, 596.6244779586792, 596.0513363313675, 561.8958777987957, 571.9964050865174, 595.1863631153107, 560.7220164334774, 579.9313735485077, 555.0961422109604, 574.2890150356293, 596.0549854707718, 580.3115374135971, 596.3242100811004, 592.8838846588135, 568.2789511394501, 543.2227775096893, 543.2591348934174, 570.2942395591735, 584.055220246315, 550.4239016246796, 567.5006185054779, 567.1655125808716, 588.8217805957794, 592.4872597408295, 590.0226601314545, 578.5800620079041, 598.3794220352173, 613.4583015823364, 593.7802594566346, 552.8161784601211, 583.1505654525757, 624.5448934459687, 590.1255919885635, 642.9104385471344, 585.5194633865357, 594.5661343622207, 628.7435708999634, 590.2186905670166, 596.2964349746704, 569.0049166965484, 551.642142534256, 539.1134390282631, 549.1940013217926, 596.1595508503914, 563.4743931531906, 630.8308343553543, 601.9010232996941, 590.4088820171356, 594.8545811080933, 607.5699376201629, 545.1344219207764, 581.4585447216034, 599.9007114982605, 607.5739417839051, 612.5653497123718, 581.9626642417908, 583.259524936676, 569.1476081848144, 555.2249192333221, 605.9702434635162, 594.6377974510193, 561.6997491168976, 593.3194288635254, 600.2228126907348, 601.9049273741246, 567.238487110138, 595.9252034664154, 595.6515829658508, 581.5497609138489, 576.8963358736038, 612.6941902542114, 600.1591759681702, 589.9343249320984, 588.6773167037964, 589.7219267654419, 546.6448005533218, 563.0267852401734, 560.1524972057342, 622.3147235822678, 614.1338410949706, 622.010054359436, 572.6889698028565, 568.1193280029297, 577.7041855335235, 584.4353336238861, 579.5303863716125, 566.4999800109863, 584.155646495819, 583.5684387207032, 579.1418943595886, 603.7622213745117, 606.380981874466, 598.4502247333527, 561.6889597225189, 614.1366829299927, 585.7704711914063, 608.1092568302155, 607.8874265193939, 568.2255075073242, 538.576092376709, 585.9514516067505, 570.7099982738495, 583.4096383666993, 591.2027943134308, 609.9496763408184, 615.866082277298, 599.1400715446472, 610.5899169158936, 612.0497969722747, 589.5540788650512, 604.8122298908233, 600.2070433044433, 654.2779597854615, 597.2828875780106, 589.8057910299301, 622.1192680644989, 596.1429552841187, 608.381894903183, 618.4178607082367, 589.7535895395279, 638.4543255805969, 601.5203741574287, 585.9408234119416, 620.1667077445984, 578.0585974788665, 605.4799815940856, 645.772253074646, 609.3115582752228, 616.6883931350708, 622.249277381897, 641.5100185966492, 609.6601738786698, 616.8833938884735, 628.1744839477539, 615.0684203624726, 621.1950760507584, 631.0329107666016, 593.2189324760437, 644.7787189149857, 634.8793475723267, 635.5120603179931, 601.1579676628113, 643.6767608642579, 607.2358759307862, 611.4567193794251, 622.6128379917145, 611.8845945739746, 642.8039336967469, 608.8334032249451, 614.7517562198639, 633.6109712672234, 590.971188583374, 610.4516477584839, 613.9465515804291, 617.039770231247, 595.3839974975585, 616.9258233785629, 596.3223512697219, 596.8417614746094, 635.3224330997467, 608.196871957779, 624.1035849952698, 595.4040842247009, 586.8832469558715, 588.3839855480194, 637.0232375717163, 605.4728824996948, 598.482131986618, 620.0830708122253, 611.4646488761902, 593.1086549758911, 577.2853643608094, 586.9267480182648, 621.4756871700287, 606.1292990541458, 591.5625080394744, 627.8518806743622, 602.6489168357849],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "walker.stand": {
        "mean": [117.03616712570191, 327.0068395233154, 417.96940948486326, 647.2810064697265, 708.4242083740235, 879.6622135162354, 876.9536070632935, 890.2734671020507, 868.5008380126953, 903.5476002502442, 919.7654469299316, 906.1482351684571, 854.3825331878662, 832.6946210479737, 876.2112080001831, 871.91266456604, 842.2243528747558, 894.2911909484864, 888.0720298767089, 894.8906231689454, 856.3980140686035, 883.7032261657715, 906.6712672424317, 898.7472846984863, 850.8679652404785, 898.49046875, 881.1874809265137, 889.8674119567871, 884.6655357360839, 879.4044648742675, 848.4810888671875, 883.0417880249023, 883.1444529724121, 849.0418508911133, 848.2151537322998, 855.0814895629883, 867.2850974273682, 886.7933919525146, 874.4540328979492, 879.2144189453124, 866.3221889877319, 818.3456303405761, 837.9291555023193, 853.1799411010742, 825.6432423400879, 870.4830933380127, 852.7107622528076, 834.8507040786743, 814.1634074401856, 846.1662496948243, 820.1678447723389, 848.1390462493896, 843.8098295593262, 816.7838854980469, 797.1605274963379, 809.3163537597657, 829.3401343536377, 810.9865446472168, 856.0558234405518, 851.7581460571289, 812.1525592041015, 793.2086511611939, 827.5899273300171, 813.7522328186035, 840.0566877746583, 820.1283758926392, 828.970350189209, 837.5757122039795, 861.746300201416, 809.1375143432617, 744.921061706543, 816.3621435546875, 808.9176454162598, 832.1849245452881, 764.3139547729493, 832.0954978942871, 808.2551040649414, 841.8650144958497, 799.4301791381836, 801.8082726287842, 822.3973153686524, 790.5378707885742, 786.9848678588867, 769.6605544281006, 787.4829057312012, 813.0931957244873, 816.0780555725098, 803.1265865325928, 788.5399855804443, 811.1833447265625, 813.7555558776855, 816.4557298278809, 820.5779788208008, 801.4492531585694, 832.834665145874, 815.3286660766602, 814.4300248718262, 819.2789781951905, 801.6970695495605, 773.5609093475342, 803.8628570556641, 782.7953894042969, 808.0133028411865, 810.013025894165, 843.995619354248, 798.167416229248, 769.62529006958, 820.2747502899169, 780.1439303207397, 831.900316696167, 815.9371588897706, 778.7602263641357, 776.9890497207641, 832.2964188385009, 803.0804200744628, 808.0167469787598, 834.1977562713623, 785.835192642212, 763.4471260070801, 827.6209497833252, 778.5864756774903, 799.0918026733399, 777.9715467834473, 811.097292098999, 802.9001598358154, 793.5587382507324, 787.1697481918335, 793.0020252990722, 818.4870118713379, 772.3553817749023, 815.4598212432861, 772.2112390136718, 786.8886419677734, 811.3144132995606, 830.0096887207031, 808.8218433380127, 799.765131225586, 815.0408488464356, 797.0026889038086, 777.416166229248, 800.8916105651856, 787.4663726806641, 828.1656115722657, 765.9498728179932, 816.4445556640625, 781.5462438964844, 820.3509081268311, 796.3154737854004, 823.7389361190795, 828.9791147613525, 801.9387383460999, 813.9204902648926, 854.7320004272461, 821.6198191833496, 792.1632485198975, 786.1679113769532, 871.5549726867675, 814.9840061950683, 821.0018864440918, 820.6596675872803, 841.869012298584, 808.9028318786621, 770.313026046753, 794.51349899292, 828.4551721954346, 802.2666466522217, 764.9941235351563, 828.2334442138672, 779.7826341247559, 807.9300841522216, 787.7245269775391, 819.1360342407227, 793.9599781799317, 805.8467554473877, 817.0536469268799, 811.5314085388184, 796.5336542510986, 814.2878102111816, 798.5131146240234, 762.3363944244385, 821.8749211120605, 788.9331546783447, 792.611582107544, 803.5745599365234, 804.5083648681641, 802.9506425476075, 802.3625881576538, 793.2034373474121, 826.7508821868896, 761.144474029541, 795.1487851715087, 791.577032623291, 778.080989151001, 766.038720703125, 767.6382794952392, 756.4144831848145, 780.3890036010743, 768.3606153106689, 787.7617618560791, 762.0702631378174, 770.8095623016358, 797.3935079193116, 777.3604950714112, 768.9519937896729, 796.1827199554443, 781.6669908905029, 770.6556245422363, 772.6847503662109, 766.6489643096924, 765.5860098266602, 794.336697845459, 780.1110067749023, 763.9308061218262, 780.7101448822021, 731.3636971282959, 760.1713045501709, 769.0866092300415, 723.6356813049316, 758.1818562316895, 738.2366173934937, 771.4590216827393, 754.1215158843994, 746.8656829833984, 734.2200297546386, 732.6350303268432, 720.5097688293457, 729.7777007484436, 729.5671340942383, 741.8433885192871, 719.4947240066529, 723.2921557617187, 728.5621899414062, 722.3284088897705, 708.1067734527588, 698.0225315093994, 711.1105568122864, 734.052519493103, 703.6791139221191, 706.6361897087097, 685.450920639038, 690.986211013794, 690.2915512084961, 704.3128409576416, 726.2172581481933, 707.155744934082, 682.1346308898926, 753.1229782485962, 714.5488652801514, 739.4501665496826, 708.6373143005371, 703.3026461410523, 711.4130193519592],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "walker.walk": {
        "mean": [19.940200204849244, 513.9281690692901, 843.1306991767883, 935.8131757736206, 954.0205294799805, 947.0196990966797, 938.6219239997864, 951.3070581054687, 940.8869532394409, 945.2961669921875, 952.8817947387695, 956.8199002075195, 952.0937823104858, 941.0323717308045, 946.4261287689209, 945.9460291671753, 922.0521333122254, 944.8100037384033, 949.4220973205566, 954.324349975586, 946.0839818572998, 947.4890411949158, 948.3704092407227, 952.1537387084961, 937.6100518035888, 944.9564277267456, 944.7597043037415, 923.6460517311097, 945.5468796539307, 949.0447048950195, 929.3328066253662, 933.3012712097168, 920.9086778068543, 939.783109741211, 932.4971216011047, 954.7810408782959, 932.3770079994201, 917.3232796478271, 935.0310752868652, 912.9541018295288, 911.3409959793091, 943.471588344574, 944.8102802276611, 934.789404373169, 938.7057771778107, 922.764114112854, 927.710714416504, 914.8002083396912, 935.3794394683838, 913.7841290664672, 931.5534385108948, 927.4826079273224, 918.7027460098267, 908.8218753528595, 916.1319778823853, 932.010171880722, 935.49056558609, 928.8385618591309, 933.1130629920959, 941.1214269638061, 934.7636339569092, 930.7082412147522, 933.0633175182343, 893.2057293224335, 919.0750197315216, 917.7207305145264, 925.3675596046447, 911.1850635337829, 933.5600790596009, 943.3980629348755, 923.1044149398804, 914.2103980922699, 926.2719791412353, 933.9380258798599, 922.7510402011872, 934.7277981567382, 931.222723312378, 915.2677636909485, 939.1049675178527, 934.606190032959, 926.987939453125, 940.1691926956177, 929.6766672706603, 944.1723958301544, 927.1763081550598, 945.9865046691895, 930.6403722763062, 934.9487024307251, 933.9048542785645, 922.8339991283417, 929.4028757286072, 925.9216501235962, 936.470429840088, 921.1881546974182, 931.8919596672058, 928.7076027107239, 940.7008465576172, 950.1682429695129, 943.651235256195, 931.9308117389679, 936.498042011261, 947.9923135375976, 906.7304949474335, 911.141305027008, 940.8965559005737, 927.7799533653259, 929.5768685722351, 937.2598055648804, 931.5836170959473, 929.1092130279541, 934.7221562004089, 940.7596337890625, 921.058628950119, 931.6713362121582, 928.5150568294525, 897.440299987793, 902.6258380508423, 901.449616394043, 919.7344248390198, 932.2787571907044, 879.3749013137817, 905.8181681537628, 929.2206191062927, 936.5299220466613, 928.3196684265137, 933.9572908592224, 930.7264275360108, 938.4968812561035, 934.1224771499634, 933.9657485580444, 927.8836874771118, 924.6706328964233, 925.6450380897522, 946.2694259643555, 932.8981060791016, 920.721376914978, 932.1436820507049, 926.3664577579498, 936.8609349441529, 917.4422823143005, 929.8329133605957, 928.7214217758178, 939.4751888370514, 931.0972213554383, 936.0434712409973, 922.5759355354309, 918.6061956977844, 926.6993008995056, 936.6337803840637, 921.0617398166656, 936.4676430892945, 933.5703472137451, 938.4506587791443, 924.6025331687928, 921.1189115047455, 929.030232219696, 936.8821606063843, 935.6156659889222, 936.6622882080078, 932.8292801761627, 926.6758078765869, 932.5094345474243, 916.2437405204773, 921.7029577255249, 928.1211049461365, 937.3532765197754, 933.1310434341431, 918.8178986740112, 922.4615206718445, 922.1318516349793, 911.5868275260925, 898.5924986839294, 914.2048744392395, 902.0458916854858, 903.0530150127411, 913.1141896057129, 884.0885437583923, 895.1575249481201, 906.1897191619873, 881.2618450069427, 906.744344997406, 879.8699311256408, 900.1051503562927, 883.3090006065369, 887.988185749054, 893.7080811691284, 911.1172599029541, 904.5501961660385, 911.1712965774536, 915.0339657020569, 919.4177610206604, 923.8077376174926, 894.9540339279175, 914.724875831604, 894.8572892951966, 910.7499648284912, 905.3390342712403, 912.6726567268372],
        "steps": [0, 4000, 8000, 14000, 18000, 22000, 26000, 30000, 36000, 40000, 44000, 48000, 52000, 58000, 64000, 68000, 74000, 78000, 82000, 88000, 94000, 100000, 106000, 110000, 114000, 118000, 122000, 128000, 132000, 138000, 142000, 146000, 150000, 154000, 158000, 164000, 168000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 250000, 256000, 262000, 268000, 274000, 280000, 284000, 290000, 296000, 300000, 304000, 308000, 312000, 318000, 322000, 328000, 334000, 338000, 342000, 346000, 350000, 356000, 362000, 368000, 374000, 378000, 382000, 388000, 392000, 398000, 404000, 410000, 414000, 418000, 422000, 428000, 432000, 438000, 444000, 448000, 454000, 458000, 462000, 468000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 512000, 518000, 522000, 526000, 530000, 534000, 540000, 546000, 552000, 558000, 562000, 566000, 570000, 574000, 580000, 586000, 592000, 596000, 600000, 604000, 610000, 614000, 618000, 622000, 626000, 630000, 636000, 642000, 648000, 652000, 656000, 660000, 664000, 670000, 676000, 682000, 686000, 692000, 696000, 702000, 706000, 712000, 718000, 724000, 728000, 734000, 740000, 746000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 814000, 820000, 824000, 828000, 832000, 838000, 844000, 850000, 854000, 860000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 904000, 908000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 994000, 1000000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [6.093813922405243, 209.3241740036011, 291.22234256744383, 284.7299486541748, 273.78085174560545, 260.31749755859374, 229.33914932250977, 261.4191164779663, 249.41639316558837, 353.4570616149902, 323.8534203529358, 366.8646663665771, 307.04176990509035, 364.0963774108887, 483.6320559692383, 382.266565322876, 553.7085660552979, 266.19642463684085, 387.5502461242676, 358.59609504699705, 392.4978282928467, 368.3896691894531, 348.4030820465088, 254.71305152893066, 235.89376251220702, 354.1138242340088, 285.1221412658691, 223.30363395690918, 279.27248893737794, 292.8540405273437, 338.7696279144287, 278.4468569946289, 275.0459256744385, 216.2111199951172, 225.2362931060791, 373.93624786376955, 261.66940162658693, 316.22615478515627, 272.14716232299804, 325.9913682556152, 477.65652610778807, 401.03741680145265, 383.5874240112305, 238.48297706604004, 243.45238983154297, 323.68883903503416, 286.20280662536624, 309.6932022857666, 298.83730155944824, 266.7936492919922, 429.9481726837158, 340.9735645294189, 324.9926052093506, 262.8067631530762, 250.40658061981202, 373.5335230255127, 282.37465927124026, 294.1868614578247, 318.14282165527345, 341.68053955078125, 395.5707368469238, 310.54741302490237, 386.531601638794, 350.2555457305908, 270.33322036743164, 334.74221199035645, 307.3031763458252, 350.3686082458496, 295.0461479949951, 308.726529006958, 305.81888847351075, 300.978224029541, 251.0056258392334, 366.05426498413084, 270.58282737731935, 314.0178900909424, 261.9747200012207, 325.0515027618408, 297.7590582275391, 280.3852438926697, 339.31128425598143, 367.81461990356445, 299.02287506103517, 361.3197859954834, 356.52302864074704, 284.62952346801757, 313.48207572937014, 236.95839393615722, 374.4720411682129, 246.35620216369628, 337.340853805542, 304.23508819580076, 278.7414070510864, 312.7997100830078, 305.6801248550415, 218.89556941986083, 328.0028308868408, 355.57521411895755, 329.21432231903077, 336.34136825561524, 327.1230305480957, 313.41716247558594, 327.01304512023927, 297.2940824127197, 251.12341873168944, 392.87280120849607, 376.95093811035156, 296.1172856903076, 363.4845341491699, 286.71620319366457, 315.79684440612795, 310.4904286956787, 335.1633921813965, 408.0394097900391, 332.8715737915039, 325.5887973022461, 374.73273452758787, 348.0777798461914, 364.80796020507813, 361.34437774658204, 343.4259627532959, 357.7893827819824, 378.6562561035156, 371.0955242156982, 356.2555330657959, 298.8469510650635, 335.8570574951172, 311.81190704345704, 353.1093426513672, 344.7707021331787, 326.8596722602844, 363.60266105651857, 331.63591903686523, 350.47415962219236, 348.337938079834, 337.3606404876709, 329.4711534881592, 336.1491633605957, 351.4738373565674, 312.10627403259275, 331.06242919921874, 341.5984009552002, 344.1635166168213, 292.0172942352295, 320.7024729156494, 303.50442832946777, 341.8552219390869, 377.46871810913086, 347.00860343933107, 315.6551990509033, 315.70186614990234, 334.1584037017822, 315.9277629852295, 294.9002536010742, 289.13891227722166, 308.4457615661621, 315.69901397705075, 320.419157333374, 336.737918548584, 321.1345629119873, 337.88698638916014, 353.794624710083, 316.037010345459, 349.3470256042481, 346.30282539367676, 305.68511138916017, 356.52109371185304, 347.0588208770752, 323.36381439208986, 326.6685565185547, 343.90551067352294, 360.5367908477783, 309.9121846008301, 311.5348472595215, 313.97315841674805, 338.74376007080076, 331.5502988433838, 317.49028495788576, 293.2667475128174, 306.72270610809323, 294.341823348999, 289.26835609436034, 259.21263969421386, 270.6220713043213, 258.44640113830565, 260.71166301727294, 268.00631423950193, 283.29616233825686, 315.5640349578857, 297.83711753845216, 312.2926142501831, 336.0061854934692, 339.63665634155274, 348.12149375915527, 314.8763829803467, 335.5072811126709, 312.42296371459963, 332.57888145446776, 332.4835014343262, 339.80712154388425, 290.4822430419922, 320.3157578277588, 284.882809753418, 287.7132832336426, 305.1869058990479, 332.4455093383789, 274.9831755065918, 296.95517219543456, 282.28175521850585, 262.19980590820313, 275.4100518035889, 314.4703207397461, 284.1564176940918, 341.55637634277343, 399.20824729919434, 338.29203338623046, 290.719912147522, 276.0786260986328, 278.32860496520993, 279.12658981323244, 295.05973838806153, 273.1853617858887, 277.9190915298462, 257.10897258758547, 274.5712159729004, 275.3242363739014, 251.38194759368898, 299.4740334320068, 279.28567695617676, 253.91353958129883, 242.31253414154054, 243.45441673278808, 263.9663513565063, 298.33586444854734, 323.94849044799804, 310.43651710510255, 291.19980117797854, 296.22717391967774, 289.98123916625974, 286.68030517578126, 290.65241676330567, 297.5085427856445, 306.52367309570315, 315.61443359375, 309.9337026977539, 305.0840058898926, 312.056572265625, 300.43618949890134, 297.3697777557373, 312.3590044403076, 301.78116821289063, 301.5146061706543, 300.5220709228516],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 352000, 356000, 360000, 364000, 368000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000]
      },
      "fish.swim": {
        "mean": [75.31714188933373, 113.32083511471748, 195.6678738850355, 168.3825470250845, 200.08537055313587, 314.17984639167787, 349.8246273994446, 340.9399941110611, 351.8612249755859, 304.61772737503054, 394.64361633777617, 488.7875393342972, 445.29153782367706, 504.6079634475708, 454.20208997666833, 511.11406084537504, 437.1539206337929, 514.6813706886768, 558.9781423997879, 524.0158090275526, 567.8247029018402, 573.931688709259, 537.6244143199921, 558.7364408779144, 570.3117452049255, 545.8407692337037, 599.3835887241363, 603.0566993141174, 618.2730346679688, 635.6810949134826, 609.1130112361908, 596.6259690952301, 633.2749615383149, 585.9460414505005, 597.4521584320069, 557.2872358131409, 602.9991651725769, 606.3168198776245, 629.8390909576416, 635.5731268501281, 611.4398755836487, 610.0230480670929, 603.4586078643799, 550.7476940870285, 531.6625993156433, 588.2566622543335, 632.5035807418823, 590.9319283676148, 609.4766409111023, 564.3619942855835, 579.6731823444367, 590.4357629203796, 619.8844461250305, 618.2815129470825, 618.1088774394989, 642.0869492721557, 648.5353226089478, 613.380844707489, 595.1172071313858, 581.6496180486679, 571.1952607250214, 598.1151713657379, 593.7062260580063, 587.894883518219, 577.1396614980698, 606.8450859069824, 579.2076007604599, 640.6789879798889, 599.7036761188507, 595.8576529502868, 578.0267765903473, 582.8865745830536, 582.7096930885315, 638.1539036464691, 624.9500337409974, 636.3860482597352, 590.8109031677246, 580.9033143234253, 597.6631298828125, 588.0129233169556, 604.8882848167419, 564.5674073553085, 600.9828831100464, 595.2809794282913, 593.5818305969239, 600.3265716361999, 612.2562274849415, 627.1201407814026, 587.7163175201416, 572.9421846389771, 595.7429554462433, 620.122669467926, 611.4422109794617, 561.8183628797531, 617.4434532737732, 574.0348753833771, 585.5334376144409, 606.3476983356476, 617.757733001709, 605.9875061035157, 588.784462146759, 615.2859063720703, 626.2717305374146, 600.4091063070297, 592.1508562088013, 637.1264568710327, 608.4505323791504, 637.6424306964874, 663.5208046913147, 604.329690322876, 606.0633399677276, 654.5646138763427, 636.1888438606262, 628.5822722339631, 600.1567161750794, 606.8114397811889, 614.3721224927903, 630.373477768898, 612.3369543790817, 635.7226737546921, 639.7458378982544, 621.0864102935791, 618.5211364173889, 633.3527609729767, 568.7489824485779, 615.9032397603988, 623.4877105808258, 625.8038921451569, 575.101821975708, 582.2119771909714, 618.1353970336914, 608.7952264690399, 600.938162765503, 600.8069983386994, 618.0686861228943, 639.9968597221374, 592.4365040588378, 623.2732111358642, 620.8620610618591, 609.3831618404388, 607.7743774795532, 608.3287796211242, 604.4937641429901, 617.3312957143784, 609.4471946716309, 609.154093875885, 621.4665265369415, 591.3673623180389, 623.3284819412231, 596.9718978309631, 589.1742813491821, 610.5298395347595, 631.5662838363647, 626.1611295318603, 593.954515542984, 618.6954558563233, 631.9957332515717, 598.3966889190674, 585.5257366752625, 589.4983068180085, 592.7508589076996, 625.5084252548218, 625.2009328079224, 653.1382412624359, 603.7434870147705, 631.7392891120911, 638.5698118782043, 581.7060067081452, 643.1718904590607, 632.837790222168, 621.269869852066, 597.0188801193237, 632.6470133399963, 608.5982839584351, 625.1430447006226, 618.0114107322693, 626.8583346366883, 619.9262498283387, 610.5102673435211, 630.5005824375153, 637.2988739013672, 643.478245306015, 617.1139443016052, 620.4118736076355, 628.4388221549988, 612.595372619629, 640.0644366264344, 590.9837171840668, 592.1425376796723, 624.2053752326965, 630.2525776433945, 617.0117987298966, 619.4907973289489, 639.8185773968696, 645.967719039917, 595.6594827270508, 606.5007075309753, 624.9893018198013, 619.4591595745087, 589.9192282295227, 603.8487107944488, 637.2810416412353, 643.04968375206, 627.5602079963684, 580.0369390439987, 642.8641354179382, 614.5872718811036, 631.9870591545105, 654.9667757606506, 626.4439258003235, 646.5142449378967, 620.2653595638275, 640.0864959335327, 631.9328916358947, 618.3069831085205, 640.0242484474182, 643.2348496723175, 591.0046001625061, 632.4317463207245, 635.0926647949219, 643.5638059425354, 615.5970552539825, 643.8911458015442, 642.5667012500763, 620.9632061910629, 596.8631273460388, 664.6331225776672, 616.3236286067963, 629.0266334533692, 615.6519544410705, 627.8176006126404, 623.4704153633118, 635.5269572734833, 599.109943523407, 611.8328887367248, 626.0811340141296, 579.6835080432892, 588.9696045923233, 574.1538349342346, 632.7185463905334, 636.3862635421752, 590.5707556152344, 593.4608982467652, 589.9632850265502, 592.9768785953522, 633.1814333724975, 619.0121559715271, 629.8189355373382, 611.0515297794342, 636.5661860656738, 611.9012310791015, 589.549560098648],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "walker.stand": {
        "mean": [131.40887224197388, 379.31627784729005, 485.5521324157715, 769.7398602294921, 808.1417951965332, 899.8986201477051, 905.8596800994873, 908.1715054321289, 898.6663273620605, 919.6523809814453, 925.4826063537598, 920.5674436950684, 874.5824164581298, 889.6997424316406, 902.7360418701172, 901.717187423706, 877.9591547393799, 887.1727029418945, 918.9902297973633, 919.1850180053711, 874.1882673645019, 896.4487853240967, 923.0847644042968, 933.4583750915527, 877.0432208251954, 906.2928170776368, 888.6663256835938, 881.4284948730469, 906.5059855651856, 902.1734843444824, 886.1278614807129, 934.3434149169922, 901.4083020019531, 881.9389747619629, 882.6162922668457, 879.6773215484619, 877.7785586547851, 906.4483607482911, 898.7023020935059, 891.4413436889648, 885.3173043441773, 875.0129705810547, 879.1485440063476, 894.3918399047851, 870.7218328857422, 884.465850982666, 891.4140846252442, 871.5308679771423, 857.2119995117188, 871.1970777130127, 852.9036650848388, 855.5489208221436, 881.112084197998, 844.3028833770752, 842.346674118042, 856.4962651062011, 840.6764752960205, 847.663696937561, 868.9286908721924, 864.5533238220215, 873.97366897583, 839.4846629333496, 825.4809125518799, 847.2225820922852, 860.0992346191406, 858.3375723266602, 872.2423987579346, 865.3840314483642, 876.2538598632813, 864.559506072998, 824.5756547546387, 849.4795310211182, 849.6445181274414, 863.1522633361816, 833.6798679351807, 867.9067774963379, 860.6622546386719, 851.7280396270752, 823.2923057556152, 840.9585803222657, 861.9848278808594, 820.3989241027832, 815.2410803222656, 790.3441009521484, 804.186107635498, 847.5017210388183, 859.513563079834, 852.9651243591309, 839.2429116821289, 846.3534399414062, 851.5830525970459, 836.5603903198243, 836.64275100708, 837.9080145263672, 867.7338316345215, 817.4965172576905, 849.0123411560058, 860.5539463806152, 835.0876657104492, 833.8211112976074, 839.293186340332, 848.7208529663086, 842.948002319336, 873.1178703308105, 863.9678177642822, 805.4389389038085, 837.1246507263184, 845.0190344238281, 845.3447441101074, 865.5724639892578, 843.8936661529541, 818.4579196166992, 850.0744242858887, 861.9836209869385, 814.7426198577881, 856.7076933288574, 858.7738079071045, 836.2562278747558, 801.5047868347168, 860.1180157470703, 832.4292130279541, 812.4568682098388, 836.0750541687012, 848.5692156982421, 862.2356446075439, 827.7646237754822, 835.3807833099365, 843.4350842666626, 847.8806175231933, 815.7648501586914, 821.8190209960937, 776.8529459381103, 820.5420597076416, 834.6637716674804, 855.016662311554, 841.3106213378907, 863.6028999328613, 859.2835966491699, 845.1099018859863, 819.9277836608886, 825.1180474853516, 846.6548990631104, 829.7627299308776, 787.6526078796387, 862.3729833984376, 826.0364540100097, 863.421170501709, 844.6924922180176, 864.9189991760254, 858.175129699707, 858.4172145080566, 848.2733926391602, 840.0526696777343, 841.3598179626465, 839.763872680664, 829.0350703430175, 852.1666906738282, 845.4381970977784, 843.4373958587646, 846.1680126953125, 875.036580657959, 857.9079113769532, 811.6749234008789, 841.3947000885009, 825.6574032592773, 821.7887489318848, 823.0058856201172, 825.422721939087, 828.3416118621826, 814.0343623352051, 811.2493521881104, 838.2856448364258, 854.9188617134095, 812.9823640441895, 833.1923134613037, 793.7944961547852, 811.420072555542, 826.9083933258057, 822.4510050964356, 828.0880156707764, 826.7974186706543, 818.4641384887695, 830.6167648315429, 815.6938121795654, 812.9898502349854, 832.1619983673096, 829.5470166778564, 841.5494990539551, 852.3077023315429, 837.4086763763428, 837.8573858642578, 809.6468418121337, 811.4815171813965, 783.0233792877198, 792.876820602417, 814.5712088775634, 809.8238240814209, 815.8952634429932, 789.3542021942138, 769.9744464874268, 797.5489291381836, 798.2922629547119, 802.4462114715576, 794.932265548706, 808.1285810089112, 787.7932717895508, 782.1578687286377, 820.5871214294434, 785.8883177947998, 793.1278973388672, 827.2138243103027, 803.2515464782715, 791.012229309082, 785.525452041626, 800.9951713562011, 786.5624629211426, 802.3122380828858, 795.3306380462647, 775.231247253418, 809.3757232666015, 792.3472747802734, 767.6755432891846, 780.8866682434082, 744.5685145568848, 768.9857506752014, 781.0274869537353, 754.1287027740478, 752.2510659027099, 763.2416957092286, 760.5208597564697, 768.7043486022949, 767.7512759399414, 786.3373460388184, 772.9166346740723, 776.0221481323242, 734.3085946655274, 731.6872512817383, 732.8682211303711, 745.5280587768555, 733.0284407043457, 721.439457397461, 735.0994228363037, 753.3415013122559, 743.3443397903443, 752.0273043060303, 755.0661253356934, 752.2977224731445, 757.1948167419433, 754.7125274658204, 733.847181930542, 725.5801649475097, 733.8450428771972],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "walker.walk": {
        "mean": [23.407664833068846, 567.9943505096436, 847.2540709114074, 918.4137389278412, 942.2924783325195, 940.661022644043, 948.468452167511, 951.7167314910889, 952.4737902832031, 947.9046670532226, 948.8746197319031, 954.5251107788085, 958.7142208862305, 951.9808406066894, 951.4947365570068, 948.653013381958, 946.4559887695312, 943.6433632659912, 948.8321320343017, 954.2068594360352, 955.976315612793, 958.9022723388672, 950.9768041801452, 956.3963876342773, 955.6055337524414, 958.1451147460938, 955.2001239776612, 945.8721217346191, 947.426577835083, 943.66919506073, 946.9812351226807, 946.9104837799073, 923.1135784912109, 926.122106847763, 939.6262811088562, 944.4587051391602, 954.4576443481445, 936.1139058494568, 944.8116090965271, 949.8348334121704, 919.6326014328002, 956.1072344970703, 936.0034330368042, 951.8004162597656, 941.3995783424377, 946.9823408889771, 935.7885365200043, 914.0550192832947, 922.0332999420166, 932.1330945968627, 945.2019202423096, 944.0730296993256, 929.9199768066406, 936.0668526458741, 919.1480464076996, 947.0298081111908, 945.3959081077576, 924.5082445049286, 931.6488938236237, 942.2772463607788, 932.5686546993255, 940.8407968330383, 946.8429425048828, 933.8890564537048, 932.9481596374512, 929.2689994049073, 937.2946886062622, 945.9608621215821, 949.17487159729, 945.1653947448731, 922.7629568767547, 919.8822096633911, 929.4319375038147, 937.8551147556304, 954.7754287719727, 927.7621420669556, 942.7018363952636, 935.2392985153198, 934.3818847846985, 941.9659108734131, 943.8271946716309, 940.9133012294769, 941.9291116333007, 934.4092640924454, 947.5368211364746, 939.461441078186, 939.4855361938477, 940.6515186595917, 944.082416381836, 923.9985520172119, 934.3080089759827, 943.8042708015441, 948.7547607421875, 939.9152041625977, 934.1805546569824, 933.7934971237182, 929.8507933807373, 946.7032223510743, 947.3974409866333, 936.7866802215576, 935.4626764678956, 949.3619808959961, 939.094730834961, 937.5936612701416, 935.512017326355, 941.4112338256836, 947.5476084899902, 939.9376637268066, 937.9119216346741, 930.1393572998047, 948.6590231323243, 936.7366429328919, 938.5976905298234, 926.2158990478515, 922.5901770401001, 911.9093391990662, 931.0750325393677, 922.9882378959655, 933.4102417945862, 936.5765952301025, 936.2333113288879, 936.168189907074, 926.7128817176819, 941.8394342803955, 947.4200658035278, 938.9530576324463, 940.9855970954895, 946.5459158325195, 934.481593875885, 947.6467924118042, 954.9728128051757, 936.9671074104309, 948.0005575561523, 949.0664993286133, 948.8013153076172, 939.7363974761963, 938.856719493866, 949.1062567138672, 935.8826155471802, 931.016179523468, 930.7354426193237, 938.7250049591064, 941.335031299591, 932.261360988617, 943.4859455299378, 943.9695565032958, 936.3899769592285, 944.3360077667236, 942.4404791259766, 942.2833694267273, 945.7666445922852, 949.4809619140625, 938.9954629516601, 949.1864831542969, 941.47139503479, 933.9740688896179, 928.8429654884338, 936.7206265830994, 935.3218228912353, 942.1737725830078, 929.1792489814758, 922.6736031723023, 920.6201991844177, 926.0025433349609, 929.237331161499, 934.7881352615357, 923.5033630561828, 923.3081771659851, 942.1027104377747, 934.9148900985717, 932.1915413475036, 911.1872289276123, 932.7724678611755, 931.6952841949463, 917.3643815612793, 923.7115421295166, 914.7912654113769, 917.96552526474, 903.6228504943848, 925.6609319496155, 909.1238773918152, 911.9558599281311, 910.0577057647705, 907.1291669654846, 901.1158123397827, 911.9123068428039, 937.0672533416748, 917.6218704795838, 913.3342577171326, 914.9769415664673, 927.4276992034912, 929.0225205993652, 902.2867601585389, 901.5124370193481, 922.629105758667, 902.1209320831299, 908.8280684280395, 920.1327615737915],
        "steps": [0, 4000, 8000, 14000, 18000, 22000, 26000, 30000, 36000, 40000, 44000, 48000, 52000, 58000, 64000, 68000, 74000, 78000, 82000, 88000, 94000, 100000, 106000, 110000, 114000, 118000, 122000, 128000, 132000, 138000, 142000, 146000, 150000, 154000, 158000, 164000, 168000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 208000, 214000, 220000, 224000, 230000, 234000, 240000, 246000, 250000, 256000, 262000, 268000, 274000, 280000, 284000, 290000, 296000, 300000, 304000, 308000, 312000, 318000, 322000, 328000, 334000, 338000, 342000, 346000, 350000, 356000, 362000, 368000, 374000, 378000, 382000, 388000, 392000, 398000, 404000, 410000, 414000, 418000, 422000, 428000, 432000, 438000, 444000, 448000, 454000, 458000, 462000, 468000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 512000, 518000, 522000, 526000, 530000, 534000, 540000, 546000, 552000, 558000, 562000, 566000, 570000, 574000, 580000, 586000, 592000, 596000, 600000, 604000, 610000, 614000, 618000, 622000, 626000, 630000, 636000, 642000, 648000, 652000, 656000, 660000, 664000, 670000, 676000, 682000, 686000, 692000, 696000, 702000, 706000, 712000, 718000, 724000, 728000, 734000, 740000, 746000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 814000, 820000, 824000, 828000, 832000, 838000, 844000, 850000, 854000, 860000, 864000, 870000, 876000, 882000, 888000, 894000, 900000, 904000, 908000, 912000, 918000, 924000, 930000, 936000, 942000, 948000, 954000, 960000, 966000, 972000, 978000, 984000, 990000, 994000, 1000000]
      }
    }
  },
  "reanalyse_32p": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [2.7786594447493553, 212.50007970809938, 173.65109737396241, 269.659122505188, 433.4937043762207, 360.7394482803345, 382.25206871032714, 381.59479736328126, 255.65575653076172, 305.07100120544436, 381.1599877166748, 415.18370513916017, 332.56941581726073, 441.40473335266114, 265.32161712646484, 290.1971391296387, 395.6255944824219, 345.86400718688964, 451.010048828125, 395.93704010009765, 244.51160675048828, 367.87443084716796, 224.0388925933838, 388.19300964355466, 240.8921565246582, 215.5948525619507, 439.61736740112303, 651.9873768615722, 446.1994989776611, 322.1826560974121, 317.1345259857178, 290.71739784240725, 594.3154110717774, 251.09629150390626, 191.08261436462402, 173.45665153503418, 169.7666165161133, 172.89665634155273, 176.8320107269287, 180.94099868774413, 197.64402793884278, 357.44371528625487, 576.6229901123047, 295.003705291748, 472.36146354675293, 352.3636612701416, 468.00306121826173, 396.3933488464356, 287.6554343414307, 191.499384765625, 208.9979624938965, 185.16145515441895, 190.94009941101075, 219.0710356903076, 196.35826301574707, 245.86446578979493, 289.0418885231018, 205.98280908584596, 141.76468214035035, 184.65482299804688, 169.4010301208496, 194.31453407287597, 187.33392105102538, 216.94125511169435, 249.78316696166993, 281.36257415771485, 329.1349361419678, 250.41915634155274, 312.0769078826904, 196.14820966005325, 256.9588436317444, 359.9010534453392, 449.1427946472168, 433.8513739013672, 430.2606302642822, 447.5268701171875, 371.5773229980469, 330.1060076904297, 347.77185081481935, 373.57413700103757, 352.0895387649536, 354.4630696105957, 298.17703259944915, 177.55744876265527, 289.9261294555664, 212.56817199707032, 374.2893839263916, 203.52087448120116, 575.8661987304688, 578.748939743042, 445.72702796936034, 381.92780670166013, 206.94006267547607, 472.47594787597654, 372.886954498291, 550.8305961608887, 422.64876289367675, 430.3758251953125, 421.77636833190917, 503.2891716003418, 412.0356396484375, 433.69385314941405, 509.4525084686279, 382.5779859161377, 289.4042487335205, 238.89358940124512, 266.0615682220459, 210.6772322845459, 267.3167490386963, 209.67125640869142, 201.82405471801758, 254.29229515075684, 338.5991157531738, 362.2103858184814, 254.73139289855956, 226.0378398132324, 240.92110496520996, 346.81667304992675, 313.1814180755615, 320.64489738464357, 232.0944895172119, 289.12842292785643, 230.35926979064942, 361.727373046875, 261.72439903259277, 326.3831103515625, 318.7313028717041, 409.7095351409912, 374.12943481445313, 352.83502319335935, 460.34876441955566, 180.65622806549072, 295.9627131271362, 332.51292690277097, 424.56378562927245, 309.20572956085203, 215.0619367980957, 234.94620742797852, 224.8660083770752, 214.73960083007813, 443.05704315185545, 452.21569664001464, 633.1038340759277, 485.57109436035154, 320.4902726745606, 568.7082020568847, 259.9256645965576, 243.77335914611817, 337.19584407806394, 463.8918155670166, 677.8702302551269, 620.034662475586, 700.0697898864746, 684.5542753601075, 461.3085343170166, 630.2096994781494, 684.7348825836182, 669.159136505127, 532.5569881439209, 458.983618144989, 233.52327154159545, 255.23229219436647, 378.5941522026062, 294.284711151123, 323.76460990905764, 348.989158782959, 252.55937381744386, 358.0120621109009, 247.58748313903808, 247.3813972091675, 277.3468361663818, 314.2796987915039, 412.2050597381592, 484.20488037109374, 653.2499943542481, 435.72323692321777, 532.5071323776245, 486.8455117416382, 290.15259326934813, 358.5649631500244, 552.1614657592773, 264.12117658615114, 283.37416694641115, 306.9860055541992, 373.59354919433594, 322.5779791259766, 386.4647198867798, 374.5355144119263, 269.25427612304685, 248.3752458190918, 232.4044030380249, 334.7357624053955, 409.06688426971436, 323.9012992858887, 374.51090896606445, 326.5453825378418, 403.6495774078369, 367.72680854797363, 344.5938571166992, 422.31451950073244, 478.6911515045166, 568.693809890747, 572.4282040405274, 637.9290971374512, 516.8085081481934, 423.85664741516115, 516.9623752593994, 587.6306990814209, 573.8513472747803, 532.396448059082, 555.6812273406982, 408.9956512451172, 246.01376766204834, 282.421456451416, 273.7921324157715, 417.1267676544189, 324.6612720489502, 292.7142095184326, 566.6495570373535, 565.2961434936524, 464.075238494873, 548.6552212524414, 612.3866812133789, 471.94826839447023, 465.00926528930665, 432.9409884643555, 543.1114476013183, 559.0848575592041, 430.3275499725342, 533.8347846984864, 523.0195440673829, 547.9855300903321, 522.7429930114746, 494.1286087799072, 433.7835292053223, 468.1197850036621, 470.23033020019534, 556.5343460083008, 612.7244309997559, 639.8284662628174, 662.6028523254395, 661.498638305664, 674.3540623474121, 666.8406950378418, 615.7843194580078, 634.6997065734863, 610.0399666595459, 592.8793431854248, 605.008641204834],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 148000, 150000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 350000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 802000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [75.25769483298063, 99.160747987926, 111.26769904851913, 104.1120633906126, 118.8821515084803, 132.46392392277718, 102.45683015942573, 136.88041140079497, 168.2794217658043, 171.12547649547457, 173.53797844171524, 175.21170806884766, 160.18614428043367, 190.23578713417052, 191.92905780792236, 203.1902469047904, 230.68699070572853, 221.9201487648487, 210.8242925685644, 216.7199475288391, 250.13568447947503, 231.2559781599045, 202.51258457660674, 262.37930650115015, 233.63361300945283, 261.6571437048912, 299.2791699981689, 249.46992339849473, 209.85331864833833, 270.4856632459164, 324.9251131820679, 214.56771608114244, 273.3470426511765, 234.17565351724625, 226.07712070584296, 242.1596893620491, 263.2248560607433, 314.7255288505554, 238.36556642770768, 272.4042089653015, 284.3604499077797, 336.0061315393448, 213.05499762773513, 259.40660578846934, 233.34703555822372, 234.93074385643004, 206.90077326595784, 232.6068315243721, 204.5840106511116, 279.92150235652923, 341.1901388525963, 284.275362944603, 252.11200540781022, 218.7807380914688, 274.12908679008484, 272.91311117649076, 297.6967757987976, 283.4505482161045, 233.77254010677336, 243.11843653202058, 249.9753301692009, 236.6306007117033, 245.53098020076752, 325.6448951292038, 287.0946631121635, 221.98385727643966, 247.13125634670257, 296.83705381035804, 308.7710888695717, 350.1742046904564, 252.69164090663196, 287.8007761913538, 294.77505270004275, 277.4850649595261, 254.77913995683193, 270.2738890647888, 303.6501332569122, 251.20820339918137, 353.01263526916506, 305.1067311429977, 365.8259078073502, 374.85021539509296, 331.1183538532257, 282.28997792243956, 348.0987502360344, 393.26283420324324, 419.20461899876597, 456.6632595300674, 377.1181820213795, 377.9837778759003, 336.90149307489395, 362.8029615592957, 372.286850066185, 482.81106758117676, 334.44421704530714, 437.2425926744938, 411.685912027359, 367.0659093022347, 368.3402132749558, 355.1552441596985, 391.54587198257445, 378.05325355052946, 414.59184838175776, 411.94504308372734, 344.06602556228637, 455.1276431465149, 411.49072780847547, 436.94856569290164, 379.72870979070666, 375.75004389762876, 418.8270299077034, 486.23359842300414, 429.73548712968824, 456.50050463199614, 540.1511492276192, 561.6099122738838, 582.4828747844696, 536.1273581790924, 517.5430328845978, 505.43039112091066, 474.14530346870424, 494.09507341384887, 470.5239457130432, 399.3561298084259, 466.35757817745207, 506.7186599063873, 324.9891507846117, 386.58439820051194, 396.463936715126, 393.05887824058533, 417.47096548080447, 434.6025288915634, 450.9133663237095, 486.0246069812775, 466.8323860430717, 526.3113378739357, 591.1947821998597, 544.4324510192871, 546.5417232227326, 556.4285211372376, 531.0025827264785, 546.3451460266114, 515.4405272674561, 527.379379105568, 437.56877495765684, 469.85486620903015, 501.7866116905212, 535.9428270101547, 526.6163948273659, 448.2348882985115, 479.66717479228976, 519.4155831384659, 498.26941390037535, 537.6311688613891, 559.2817289352417, 546.4434332180023, 510.6599809527397, 556.5738471579551, 474.78261828660965, 539.2684958982468, 526.8123836004734, 531.3504326868057, 546.0565820646286, 542.7732021141052, 509.32209614753725, 537.1338005208969, 523.0045974922181, 552.3945218133927, 517.9804140233994, 506.1494784104824, 511.072973985672, 499.3006370162964, 418.7861944699287, 479.44956089019774, 458.9817869710922, 486.7860013973713, 480.9102636247873, 453.22191242933275, 457.1241573429108, 452.043577671051, 477.24000316619873, 504.2861304789782, 434.1906003975868, 463.2255019569397, 414.4273244309425, 420.11110879540445, 419.45418397903444, 429.32178820610045, 438.8110687547922, 442.4261736106873, 455.8139903473854, 483.9422456169128, 487.90073279857637, 474.595309638977, 504.17960425853727, 514.9174784231186, 505.3818063354492, 471.88060843467713, 507.5272960138321, 503.9981121730805, 491.4896241486073, 519.7627642440796, 537.296860320568, 541.5211894902587, 492.49294925689696, 493.5740873503685, 539.6939441967011, 540.2214488697052, 516.0849265766144, 510.85512231230734, 525.8257696342469, 532.9023784518242, 514.2828736042976, 521.0850618633627, 538.9501461172104, 523.0868808162212, 541.7232022953034, 520.8134208154678, 497.1451802098751, 510.18343779802325, 540.4945938789845, 472.93478751420975, 475.03976567745207, 516.217379746437, 530.9243168586493, 494.36643241882325, 532.9186588001252, 479.1380164718628, 511.86985246658327],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 340000, 344000, 348000, 352000, 356000, 370000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 730000, 736000, 742000, 746000, 750000, 756000, 762000, 766000, 770000, 776000, 782000, 788000, 794000, 798000, 804000, 810000, 816000, 820000, 826000, 830000, 836000, 842000, 848000, 854000, 860000, 864000, 870000, 874000, 880000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 924000, 930000, 936000, 942000, 948000, 954000, 958000, 964000, 970000, 976000, 980000, 986000, 992000, 998000, 1000000]
      },
      "walker.stand": {
        "mean": [139.87368419647217, 217.14694023132324, 223.23865852355956, 296.54891939163207, 201.0193984222412, 246.3220685005188, 305.8536092948914, 470.9768194770813, 662.086046295166, 718.1806089782715, 691.2227194213867, 757.423775177002, 668.6258403778077, 640.2478151321411, 628.6796020507812, 683.8158866500854, 713.7799980545044, 689.6870312118531, 734.0674464607239, 690.4145301628113, 703.9134474754334, 691.0459824371338, 774.8885852241516, 721.4077650642395, 722.3886234283448, 751.2936017608642, 763.957467880249, 738.7282298278809, 617.656245803833, 707.7331177902222, 675.953424949646, 763.4256077766419, 718.9439487266541, 653.8592274093628, 634.2277388191224, 610.5234524917603, 586.0074166297912, 535.1060927009582, 612.2022617912293, 667.0696628189087, 666.9289922714233, 617.0817171478271, 694.8858859634399, 703.1490019607544, 753.889323272705, 703.9896946334839, 772.7399444580078, 712.9554461669921, 757.4809167480469, 699.6969859313965, 748.3876259422302, 698.5721899795532, 710.9975788879394, 732.7307298660278, 741.8705684661866, 735.4948272705078, 700.997469406128, 582.827405090332, 649.0643270874024, 704.0539839172363, 721.959333190918, 777.9994925308227, 785.7014653015136, 797.8743380737304, 744.0574603271484, 766.2507173156738, 676.9036340332032, 763.9343064880371, 608.3106887817382, 785.2597416687012, 742.1575170898437, 762.3917478942872, 815.5804834747314, 742.3747754669189, 823.9887139892578, 813.981263885498, 781.3517889404297, 800.9157880401611, 825.2659217834473, 863.4780401611329, 833.8490458679199, 822.1801991271973, 829.0176741027832, 786.9461810302735, 744.8928904724121, 762.2975149536132, 757.9697703552246, 674.6965504455567, 653.7907262420654, 676.8797015380859, 684.0019803237915, 738.056411819458, 697.4479977416992, 655.9125717163085, 711.8818347167969, 676.8612808227539, 717.267566986084, 739.142979888916, 671.4982246398926, 708.0443301391601, 718.6371351623535, 737.2480528259277, 692.462296295166, 651.6437594604492, 704.1401782226562, 765.8251516723633, 737.6169536590576, 644.8359968566895, 672.0771018981934, 688.8062289428711, 733.6920068359375, 778.417380065918, 761.4117723083496, 782.9808158874512, 738.3329040527344, 686.6421183013916, 738.0405339050293, 722.4675314331055, 709.2585646057129, 750.6459967041015, 751.3770933532714, 706.2793098449707, 749.7265031433105, 730.9026098632812, 750.640378112793, 752.8414192199707, 774.5305813598633, 789.3380450439453, 760.7799172973632, 759.4458238220215, 752.5370863342285, 723.6055801391601, 709.7719694519043, 737.5396070861816, 753.2853321838379, 777.38540725708, 818.5804916381836, 791.9742736816406, 745.0697854614258, 797.5672887420654, 836.5584941101074, 800.826876373291, 829.1380508422851, 805.472982635498, 800.1590167236328, 850.846474609375, 827.2220123291015, 802.5427394104004, 789.882174987793, 803.2061671447753, 793.6370227050782, 756.9456101989746, 826.0737419128418, 804.7786479187012, 785.0783113098145, 771.2321807479858, 793.3461003112793, 769.0119786071778, 801.6452473449707, 841.3507122802735, 828.2422198486328, 794.5401885986328, 860.2732493591309, 842.1623796081543, 805.6053593444824, 753.5623517990113, 819.4080424499512, 790.2066032409668, 796.1610317993164, 804.1346696472168, 800.7681886291504, 833.2867286682128, 817.8615888977051, 850.2886643981933, 872.9871058654785, 842.2019387817382, 816.4416394042969, 833.5468942260742, 856.5985000610351, 860.2160820007324, 874.2141157531738, 823.4578957748413, 868.638742980957, 812.0784893798829, 836.7665167617798, 831.2193614959717, 854.5466133880615, 825.467633152008, 838.4178412628174, 829.6912671661377, 791.6037372589111, 787.3867042541503, 775.9812331390381, 779.8236065673829, 822.6191191101075, 791.6234524536133, 787.0220578765869, 845.8206686401368, 821.8670504760743, 849.4455017089844, 848.9794553565979, 849.5709757995605, 845.6566493225098, 860.7338931274414, 818.8215431213379, 845.8154656982422, 825.8603535461426, 835.3744648742676, 839.5350497436524, 840.0200891113282, 835.6564379882813, 824.8073027038574, 862.0032209777833, 839.7988568115235, 851.0977317810059, 830.1236685180664, 846.7232455444336, 865.2047135925293, 848.048754119873, 838.8884782409668, 845.0653018188476, 836.7361485290527, 842.645795135498, 840.775758972168, 848.8015414428711, 838.7934556579589, 847.074603881836, 843.2160673522949, 851.8091647338867, 854.1509111022949, 837.238936920166, 832.5882569885254, 830.65115234375, 856.708826599121, 831.5780603027343, 849.016812286377, 839.9841241455078, 838.1049790954589, 825.3308990478515, 845.9324076843262, 811.683621749878, 828.4502702331542, 823.2186251831055, 827.0363998413086, 832.2326203918457, 819.4827836608887, 827.9388384246827, 820.2430322265625],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 540000, 546000, 550000, 554000, 558000, 564000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 1000000]
      },
      "walker.walk": {
        "mean": [24.477113909721375, 54.79911165714264, 146.68366229057312, 124.51077066421509, 133.05982768535614, 309.52140676498414, 400.7994378709793, 491.5403781318665, 635.1913493537903, 691.7621833992005, 767.6512795829773, 687.3285230922698, 793.7829669618607, 785.9206751012803, 500.94458392143247, 832.611780500412, 526.6750379037857, 768.0733154201507, 699.5290779066086, 789.8605014419555, 759.3378173875809, 852.3047368907928, 876.7613774108887, 857.4430486869812, 874.6771762752533, 834.257919049263, 867.8506560230255, 803.7256509876252, 853.6440367364884, 907.9019739580154, 846.5204775190354, 804.9590673875808, 862.1833350753784, 797.1332317781448, 724.6978080224991, 786.4531499814988, 890.7526132869721, 878.717217988968, 854.1791681146622, 835.4445406913758, 797.9006672859192, 843.1588023424149, 806.0723602962494, 891.4671721506119, 811.2302029514312, 872.0927389717102, 838.6742161178589, 879.7848776817322, 862.9694078969956, 865.3537701749801, 881.3363371324539, 865.0639405822753, 848.191050491333, 846.8213630008697, 903.6672282552719, 851.8244952106476, 915.4106500816346, 772.3242609834671, 719.8833237552643, 773.3196655225754, 873.3074231910706, 799.5283302736283, 796.7126733541488, 837.1428677463532, 886.0942486715317, 882.9684060525894, 835.3222610330581, 844.4027686309814, 763.3193386745453, 885.4525594949722, 879.7498087978363, 882.5142019176483, 894.0540137767791, 778.6125429773331, 811.6318792581558, 792.2069491052628, 817.1644337749481, 672.0549481391906, 747.8963282489776, 849.2305840206146, 824.9293947505951, 858.336147441864, 786.6526161241532, 770.9777004241944, 839.346763381958, 844.8233117341995, 859.0563207530976, 883.7893662118912, 889.3401813030243, 876.5739555597305, 855.604165558815, 844.6900938272477, 780.7618623113632, 890.8086066293716, 901.2291703414917, 917.6257663106918, 897.447187590599, 877.5037805891037, 868.814867515564, 884.101902346611, 893.5605182886123, 849.3204768419266, 895.6406662988662, 889.5155034732819, 894.4759445571899, 924.0547616004944, 903.1668629121781, 884.4583518838882, 862.5380948400498, 918.1834980297089, 903.0062341594696, 896.9323678636551, 898.1998787212372, 892.4457343387604, 879.9468767738342, 878.7483740186691, 885.1518520450592, 903.5126570653915, 906.1320839309692, 862.2364373683929, 856.502158460617, 881.0422992181778, 903.412085814476, 889.1899741125106, 836.4879508399963, 887.6019248962402, 909.1364191961288, 918.0589170455933, 884.3535242700577, 888.3621601200103, 861.5096979999543, 914.7484351730346, 845.7290326499939, 866.8790337896347, 915.8407248783111, 907.6381575298309, 906.6728771924973, 861.917081375122, 903.2011711931228, 905.3734359645844, 902.6705036878586, 912.2826817464828, 893.5407111644745, 885.6352399730682, 889.8613429307937, 903.7836429786682, 917.9886643791199, 822.9888329362869, 889.9850765848159, 899.5333221054077, 935.5711922550202, 918.6672749757766, 917.7328944778442, 917.3157066345215, 911.0139688110352, 913.9568936824799, 912.0344305038452, 897.8219347810746, 926.7858916330338, 924.7692084312439, 921.1729376792907, 902.5882049751282, 914.2930586051941, 935.7738762664795, 915.4808287811279, 924.9778896713257, 938.7404912567139, 940.4062910461425, 939.0617334604264, 898.5045035028458, 931.5766885185242, 900.3524246025086, 861.3801298856736, 928.3788490581512, 886.4152308177948, 862.5263979148865, 866.305391216278, 878.2588794231415, 913.5735287857055, 919.2931018733979, 932.3117000961304, 919.4837005615234, 925.6198006057739, 943.5830398273469, 938.953500175476, 938.9824563217163, 944.3860664367676, 948.1094003295898, 919.4532747650146, 943.7300695800782, 942.6412634277344, 940.6254757118226, 950.2638038635254, 934.1447373580933, 936.0412633895874, 929.338801689148, 899.6558875656128, 914.1402553558349, 934.3497316741943, 940.5742904281616, 936.4762508010864, 943.9622782897949, 920.3374409866333, 911.0591184616089, 926.0057079315186, 922.2444135475158, 927.878791732788, 938.0042448425293, 919.1580157089234, 942.7030745315552, 937.6642109298706, 928.869813079834, 942.6013124465942, 934.0638401794433, 929.199310131073, 929.9461898994446, 947.1818772888183, 920.5696614074707, 920.4546391677857, 938.1740013122559, 925.2888267326355, 933.250234336853, 934.252020816803, 913.4001699638367, 931.6753810310364, 934.568627948761, 913.999065990448, 927.6546695899964, 937.4760012817383, 931.5486233329773, 938.9433786582947, 929.2999081039429, 924.2386462020874, 930.6654997253418, 927.7612490653992, 923.6241609382629, 943.3602184677125, 934.7084670257568, 931.9381493377686, 925.4820195770263, 911.423033618927, 928.383750038147, 928.9458300209045, 921.6084908485412, 927.473521194458, 937.0536446762085, 928.9968268966675, 933.4893639373779, 916.9259254074096, 927.5196892166138, 934.6336284637451, 933.864506111145, 925.2972149467469, 943.9015386390686, 922.751932067871],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 156000, 160000, 164000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 342000, 346000, 350000, 352000, 358000, 362000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.01387018279521726, 162.89856010437012, 223.26498878479003, 186.88122879028322, 152.1140563583374, 444.5974446105957, 348.0065630340576, 462.5927944946289, 234.31417213439943, 247.80470832824707, 360.5966677093506, 367.4374291229248, 385.97317085266116, 463.8195072937012, 193.62001205444335, 220.4077981567383, 349.2589310455322, 247.42347290039064, 466.10916542053224, 532.6248127746582, 183.43154670715333, 442.53538093566897, 215.90490692138673, 300.93138565063475, 161.04583686828613, 182.32165634155274, 391.38307929992675, 571.6342793273926, 525.8864486694335, 309.2115170288086, 320.0551894378662, 306.4824662780762, 442.5487329101563, 215.08240577697754, 212.06728721618651, 170.70728927612305, 157.69722106933594, 166.8212212371826, 165.5715330505371, 176.02985374450682, 190.66469970703125, 252.8376318359375, 514.1371151733398, 302.2566222381592, 262.84070289611816, 442.90742500305174, 419.0491390991211, 342.8631031799316, 276.60456253051757, 176.87488952636718, 195.6777251434326, 184.83975608825685, 175.12410362243654, 124.21751205444336, 257.1336454772949, 262.79484483718875, 194.82930917739867, 261.45436515808103, 277.63701290130615, 172.80401824951173, 172.52036697387695, 270.1563716888428, 234.04292434692383, 230.76990966796876, 192.726921005249, 197.15173851013185, 419.4211138916016, 198.00057670593262, 334.01301612854, 214.8468302154541, 187.21510833740234, 158.78397830963135, 361.5791403198242, 465.7818650817871, 406.8854359436035, 437.52747222900393, 204.77991233825685, 211.75652626037598, 151.99427001953126, 365.76818771362304, 229.83635246276856, 298.26320358276365, 255.62325174570083, 283.4852722263336, 449.48166023254396, 182.49044410705565, 300.1248868560791, 354.51419124603274, 521.7145617675782, 560.4165533447266, 259.40837829589844, 172.0326647567749, 322.11549907684326, 280.28361812591555, 435.00709182739257, 495.0993814086914, 475.15074726104734, 271.31900299072265, 426.87593536376954, 566.9687153625488, 428.3480462646484, 521.2021419143676, 530.8744499206543, 291.690082321167, 384.1774430847168, 527.3870168495179, 247.62559059143067, 149.96483680725098, 157.4382600402832, 207.73062225341798, 210.68938369750975, 232.55924934387207, 240.2202320098877, 305.3541544342041, 376.85671951293943, 219.40565635681153, 250.6614723968506, 327.97632911682126, 240.51517486572266, 312.7810429000854, 287.95720504760743, 216.765440826416, 206.7393719482422, 251.0689340209961, 207.99236869812012, 376.98331756591796, 427.9580615997314, 263.99251594543455, 479.7817735290527, 414.83058197021484, 428.01567626953124, 219.57613471984862, 518.9610856437683, 496.5673490524292, 331.19184711456296, 515.5807396697998, 203.72197715759276, 229.61034725189208, 201.0971965789795, 241.39467971801758, 638.3922681427002, 644.3524045181274, 587.817646484375, 707.7184591674804, 368.36638137817386, 616.0781123352051, 589.0189616394043, 228.89342979431152, 333.744342956543, 509.61669052124023, 584.5083876037597, 722.5811297607422, 552.1078311157227, 695.9150793457031, 593.3233145141602, 359.19433212280273, 604.3084114074707, 722.705075378418, 560.7634625244141, 607.6198789978027, 487.2826574707031, 435.31243507385255, 509.6120059204102, 288.1704528808594, 300.07161308288573, 249.07933212280273, 353.25895111083986, 220.21445068359375, 361.6065022277832, 227.853152217865, 272.2198715209961, 286.8021487045288, 427.5370467376709, 483.1067594909668, 467.5061173248291, 607.9415524291992, 521.445954284668, 521.3545895385743, 308.24921556472776, 271.4467935562134, 487.215146484375, 200.90190477371215, 218.61473766326904, 193.2048331260681, 335.50418235778807, 342.0855932235718, 339.55781253814695, 545.2894928741455, 265.05348155975344, 308.99070693969725, 225.1868083190918, 504.1328129577637, 494.0137489318848, 374.94793716430667, 343.25109703063964, 446.80297508239744, 409.5677365875244, 391.4117498779297, 337.9301029968262, 325.22194396972657, 285.89943939208985, 449.6620489501953, 317.6746137237549, 650.3437599182129, 555.1750624084473, 430.1367517089844, 409.6789520263672, 473.432186126709, 691.7365203857422, 586.5275494384765, 541.1298008728028, 320.18371952056884, 445.83617309570315, 460.2532523345947, 310.5556649398804, 365.997176361084, 431.225217590332, 390.6011742401123, 407.42316871643067, 494.58065521240235, 423.03794914245606, 652.6821424865723, 630.6555392456055, 431.5509307861328, 416.4109296417236, 333.94244201660155, 507.4010899353027, 541.399686126709, 507.5433853149414, 533.2936866760253, 552.8403706359863, 558.2165083312989, 562.2052020263671, 507.0044143676758, 402.86284393310547, 527.4920874023437, 551.8621073913574, 547.5793476867676, 611.4167393493652, 608.3144088745117, 612.9044129943848, 664.2995291137695, 623.9633711242676, 646.8703622436524, 686.9200395202637, 616.9712966918945, 625.5696157836915, 612.0453332519531, 619.9770867919922],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 148000, 150000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 350000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 802000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [76.4663617296517, 92.79184196472168, 112.73264335632324, 103.48020496845245, 126.00625236034394, 113.3796957820654, 118.34372791051865, 113.27936942458153, 170.940607111454, 148.82392871499061, 189.2423893356323, 178.11129303455354, 157.17563418388366, 128.62750911712646, 228.0874543762207, 224.02344061017035, 235.37638012886046, 190.26836230039598, 211.25552717208862, 222.6270242023468, 247.82094625473022, 205.20891662597657, 196.97744778871535, 263.6707654309273, 245.81636248111724, 241.44026666641236, 249.3022074264288, 249.70156210422516, 277.59982412159445, 251.162207365036, 275.89089910268785, 243.98430384337902, 279.24534874796865, 278.6063678991795, 250.51302355647087, 235.92954518437386, 292.542155649662, 263.3314247810841, 243.84161595106124, 267.1633490109444, 269.3737456703186, 308.8310168015957, 285.2177641355991, 253.18922080516816, 235.50135931968688, 220.35401304364206, 172.55598359286785, 194.07627189993858, 230.36711933612824, 249.41421684563159, 270.0889505493641, 279.5451041173935, 297.6284098291397, 226.23496584892274, 311.9624666941166, 272.3262366163731, 298.236616704464, 307.6072598695755, 251.30430405139924, 237.89689609885215, 250.55880042910576, 232.98020147562028, 276.4096503567696, 302.7500139260292, 299.86162139892576, 304.3504287749529, 261.1611559641361, 329.81498448610307, 297.64180308043956, 291.7581887403131, 267.44765679478644, 293.41208728313444, 273.9437441337109, 293.81276904463766, 279.7664960932732, 292.23250519752503, 275.4393040156364, 239.61254808664322, 346.8677301073074, 307.7149248921871, 339.80387335300446, 354.4792981827259, 345.49562625169756, 276.4945953369141, 347.0444739198685, 387.09238509655, 346.69087292432783, 449.2723046541214, 428.56833255410197, 417.0566011857986, 272.7635683703422, 388.8705648970604, 375.6811314678192, 445.6390004014969, 380.4419828748703, 436.39341029644015, 411.04182590961454, 382.2100837469101, 376.4913053059578, 388.0290406847, 387.84295524597167, 385.5382206958532, 425.0296340501308, 465.19979930877685, 379.910515794754, 468.9274527645111, 426.1335894918442, 390.71442389965057, 389.4891000699997, 394.99495406150817, 416.81661580085756, 491.96979397296906, 420.4398129868507, 457.977685379982, 515.7576653254032, 534.9532821178436, 565.806420674324, 575.3126420664787, 518.9778095054627, 504.8104439687729, 402.8919178342819, 482.613535118103, 479.42354894161224, 433.6832388401032, 444.9082083797455, 512.1919089317322, 374.99907083153727, 417.0175319576263, 436.3140652990341, 453.01477105379104, 461.2890571427345, 442.49472635269166, 514.8327050209045, 508.8025642633438, 470.57595038414, 522.5551954555511, 558.3367408323288, 539.1622617530822, 550.4547867488861, 505.9040702652931, 496.4461647677422, 522.8931649971008, 518.1427306175232, 495.9863072395325, 500.4051893424988, 493.03511860370634, 496.31641038417814, 489.65531133651734, 556.764686536789, 453.21508068084717, 475.8922756624222, 466.5877224636078, 525.2654966640472, 523.9940181422234, 525.7689087772369, 534.8119838094711, 518.3011451685429, 556.4389079856873, 461.6126059150696, 520.848855190277, 530.6797406768799, 492.257871670723, 525.2569474458694, 554.0834177732468, 499.0867050933838, 475.70977319717406, 508.95908256053923, 544.3790202760697, 542.6963903045654, 544.4031596040726, 493.8737731027603, 485.49257376432416, 430.80957723379134, 500.19309685468676, 470.2452278918028, 506.9486093902588, 506.83102716207503, 479.4540212380886, 467.15876554608343, 482.7854873096943, 433.011648812294, 470.44205284297465, 413.55560626268385, 467.25282642364505, 404.75005833387377, 454.59718046188357, 380.4311304759979, 423.17455726385117, 425.8717879104614, 417.01635135650633, 434.3696138060093, 468.64215475559234, 478.60117404699326, 507.207915019989, 502.2216172361374, 491.7753842830658, 475.9530790901184, 454.33721291959284, 490.91148496627807, 519.89485907197, 518.5215097546577, 502.09771896123885, 450.6457680642605, 520.126888575554, 443.07760283946993, 460.8154132175446, 466.7784398031235, 472.67444149017336, 547.1506011176109, 519.7081806468964, 516.8153439307213, 530.2389022219181, 500.86756860136984, 501.41550947666167, 528.1073843383789, 509.0449728769064, 545.0579372167588, 507.3165542256832, 478.14051522135736, 472.08406659841535, 476.30333906173706, 501.341940703392, 489.9924313688278, 490.59718631982804, 463.70922464847564, 480.6780194973946, 455.0824925303459, 492.0934442305565, 469.5374739408493],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 340000, 344000, 348000, 352000, 356000, 370000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 730000, 736000, 742000, 746000, 750000, 756000, 762000, 766000, 770000, 776000, 782000, 788000, 794000, 798000, 804000, 810000, 816000, 820000, 826000, 830000, 836000, 842000, 848000, 854000, 860000, 864000, 870000, 874000, 880000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 924000, 930000, 936000, 942000, 948000, 954000, 958000, 964000, 970000, 976000, 980000, 986000, 992000, 998000, 1000000]
      },
      "walker.stand": {
        "mean": [123.5017158317566, 223.95199312210082, 221.96979972839355, 301.0042373275757, 222.24770391464233, 236.32557987213136, 337.6145439338684, 480.83243465423584, 663.0975543212891, 675.574642868042, 683.9502200317382, 700.0128478622437, 626.0869543457031, 611.3196759033203, 577.8737852096558, 605.2394915771484, 702.2158882522583, 634.4265558815002, 730.1139057159423, 666.2669149398804, 701.1300621414184, 677.9019686126709, 720.6521224403382, 731.6600896263122, 676.2164099884034, 786.0295793914795, 808.4482872772217, 708.4560033416748, 630.019533214569, 701.8237557983398, 670.7818739891052, 743.5012866973877, 723.6590284729004, 649.9229706573486, 620.8958211517333, 615.8470365715027, 585.527850933075, 485.6897103309631, 627.3099803352357, 589.8804598617554, 575.0531312942505, 582.921374130249, 640.0808322143555, 627.2054983901977, 731.7536561584473, 662.3365169525147, 736.7196542358398, 689.476827545166, 750.0264692687988, 675.8194703674317, 752.3763276672363, 662.7231043243409, 664.8032350158692, 691.1992636108398, 764.2418090057373, 672.5594421386719, 659.6119755554199, 535.5000813293457, 618.4872274780273, 663.5835379028321, 667.2714436340332, 725.6493383789062, 778.7909866333008, 788.7901803588867, 709.2717260742188, 779.6746762084961, 638.5545116424561, 742.5497470092773, 590.3613833618164, 763.8058089447021, 651.597280960083, 708.1333877563477, 807.1251264190673, 665.9737399673462, 823.9789846801758, 761.4450900268555, 783.2236993408203, 754.8144402313233, 722.7786428833008, 865.0090546417237, 782.6369300842285, 794.0663050842285, 764.7424166107178, 784.7903126525879, 690.5095599365235, 741.2983387756348, 766.871063079834, 625.7545574951172, 613.7985960388183, 645.5392524719239, 689.556900100708, 733.0950172424316, 674.9352032470703, 608.20253074646, 705.0330519104004, 641.0266155433654, 704.781078414917, 742.8179513740539, 646.9351818847656, 683.2563163375854, 667.4874628448487, 704.1992597961425, 704.0847019958496, 615.3063928222656, 668.9404920959473, 772.5590914916992, 718.9630340576172, 650.1690657043457, 626.341833114624, 637.0522912597656, 698.0254347610473, 750.4201432800293, 738.3281872558593, 768.1547431945801, 681.4029753112793, 624.0448703002929, 714.9252052307129, 687.1593733215332, 712.2675964355469, 715.7865570068359, 743.5763108825684, 696.3798043823242, 737.7668089294434, 692.7856056213379, 712.7909944152832, 766.2284489440918, 775.46441116333, 758.8179626464844, 751.5291271972657, 723.2678398132324, 739.5302272033691, 700.369102935791, 663.8744190979004, 709.865643157959, 721.070447845459, 765.8981851196289, 816.3800747680664, 773.088766784668, 703.5304057312012, 760.7140103912353, 801.9064707946777, 785.4666647338868, 807.7294220733643, 772.4336106872559, 767.0882508850098, 823.059400177002, 790.7922805786133, 783.4869073486328, 760.61094039917, 774.2228562927246, 755.6452080917359, 733.4376963043213, 816.5312565612793, 794.1343023681641, 756.3093297576904, 750.8620953941345, 765.8721643066406, 761.8523231506348, 785.5066620445251, 785.2239526367188, 821.8201026916504, 783.440643157959, 846.387778930664, 802.6461724090576, 727.5100801086426, 688.7491962051391, 784.6448442077636, 738.240705871582, 752.8654016113281, 788.8133572769165, 780.8549050903321, 789.7356939697265, 799.510492553711, 832.0213436889649, 859.2707194519043, 817.23599609375, 836.7199473571777, 815.0960260200501, 828.6141554832459, 844.6612158203125, 864.6013167953491, 827.922831325531, 834.8528302001953, 828.7112243652343, 834.7663578796387, 800.3316191291809, 837.7144512939453, 784.6804528808593, 818.2546990966797, 820.38896194458, 791.1442706298828, 780.2815719413758, 754.6342051696778, 782.3988782119751, 777.2852675628662, 772.2028914642334, 751.5054599761963, 796.8159796142578, 812.3776802825928, 829.9372872543335, 855.0884870910645, 809.573320388794, 838.1832496643067, 854.0574425888061, 742.706565361023, 836.8414916992188, 820.0839305114746, 798.9244546508789, 793.5117092514038, 802.5548881530761, 773.4355722045898, 816.8141411590576, 845.2402180480957, 778.8920491027832, 831.128152923584, 829.4239730834961, 830.5390751647949, 835.4966204833985, 825.3226517486572, 854.0615367126464, 831.9607103729248, 825.4197029113769, 830.3793020629882, 822.3695195007324, 831.8314385223389, 808.8344700622558, 833.7044778823853, 836.7374510192872, 829.643882522583, 841.318017578125, 812.8074493408203, 809.2678659057617, 824.1631283569336, 830.80623336792, 819.1284410858154, 811.7675922393798, 819.3545595550537, 825.4745750427246, 793.0388010406494, 815.2959432220459, 793.3472790145875, 798.2659603500366, 810.4987327575684, 784.7543739318847, 799.12419090271, 817.6220768737793, 815.8188053131104, 791.6761153411866],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 540000, 546000, 550000, 554000, 558000, 564000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 1000000]
      },
      "walker.walk": {
        "mean": [19.988712759017943, 66.79555584907531, 146.65340363502503, 160.93652144432068, 140.50399787902833, 261.5111051940918, 339.3751164150238, 568.63844414711, 631.6730610275268, 627.4419784927368, 733.5104735755921, 637.8727062940598, 777.2161009454727, 780.1514824485779, 568.4319760799408, 814.5631598758697, 591.8004532814026, 801.9955057907105, 690.5764883422852, 713.9973348426819, 765.169431552887, 816.4721475410462, 854.2384933996201, 787.1219842100144, 829.1606784772873, 773.8907198238372, 833.8352354812622, 758.0319258546829, 831.7289320707321, 850.5617557191849, 815.762308678627, 672.237405667305, 817.06619784832, 795.0312928819657, 668.3036877441406, 722.4193956375123, 849.0338288021088, 885.9949012136459, 811.3741463279724, 821.7806355381013, 720.2975600194931, 814.7259427404404, 830.8058525466919, 813.8614603328705, 808.1214423942566, 857.491668138504, 839.3890379858017, 830.6756839084625, 828.2832539272308, 844.3307126998901, 892.6330200052262, 848.2252283096313, 771.392653541565, 786.352668132782, 889.2038195848465, 789.9945249223709, 866.5375790786743, 707.8004359436035, 738.9546355724335, 722.6607303094864, 854.7009177494049, 774.7521039199829, 731.0449896764756, 850.4199999570847, 861.0526559257507, 856.3718515777588, 764.4259500455856, 763.5226095199585, 685.7228616762161, 818.7559257507324, 835.5953418684006, 855.8055896520615, 887.7619965600967, 738.2448271417618, 762.5744283676147, 694.3628420352936, 719.2612422275544, 687.2183146476746, 703.3961303806304, 825.270084400177, 821.7214139652252, 857.5324420213699, 718.1822330760956, 736.7868989467621, 848.2934782791137, 790.3805230188369, 858.5019125556946, 824.5026169490815, 814.9578518009185, 864.3239317512512, 837.3777672338485, 809.4753586435318, 805.2782004976273, 887.9266343736649, 915.9863404178619, 900.6100806570053, 869.8897414684295, 873.3333847522736, 844.7217445135117, 880.9178267049789, 869.594440331459, 812.7365805816651, 837.1924157142639, 843.4640027332306, 849.696455821991, 880.8461395072937, 856.4729428195953, 901.8004420042038, 882.887384185791, 862.9137322759628, 901.460487484932, 886.9124796628952, 877.2483436489106, 878.3162214422226, 869.7018509340286, 838.6527746343613, 873.5882488250733, 885.7787217187881, 853.588476638794, 832.5633427000046, 805.1305565547943, 889.1535799837112, 887.5216396427154, 887.9862385463715, 822.4829552173615, 878.4842585325241, 908.6498632192612, 891.416043806076, 881.1244522571563, 889.4664999389648, 853.9292769432068, 889.3732831954956, 806.4302692270279, 775.2254494285584, 865.2948392963409, 857.8334792184829, 881.3290621614456, 859.8280595636368, 896.7074763059616, 902.3988805150985, 887.2420452690125, 924.8514237642288, 900.7326823425293, 885.6553812456131, 871.6224098396301, 875.4032630443573, 908.9584330177307, 774.4407002115249, 874.1794297456742, 845.5373782777787, 925.2948195266723, 900.5749300050735, 897.2424984645844, 906.3570650625229, 909.5327561569214, 880.6426271057129, 882.701768937111, 898.5528146076202, 864.0649300193786, 926.8559678840637, 902.3883564090729, 890.5474048805237, 916.5073710918426, 929.3534540939331, 896.9516472434998, 906.4020223999023, 920.8894550704956, 921.415364613533, 929.7172439479828, 899.9278864288331, 870.06494389534, 876.602292356491, 839.7447941970826, 895.5581428098678, 880.3027017784119, 810.3817180728912, 824.1702390050888, 840.3134800291061, 914.7003950119018, 929.4396704387665, 917.289554309845, 914.8103257131577, 901.9651350021362, 926.4080585861207, 938.1782601547242, 928.3630495262146, 931.7257464218139, 944.5057488250733, 920.1897628641128, 935.2078553581238, 944.2371210479737, 940.4962287902832, 940.092278060913, 938.9936824035644, 928.2371089172364, 901.5685434341431, 884.54349609375, 904.5865531921387, 922.7392057037354, 910.0020709609985, 925.6786231708527, 930.3995231628418, 895.5659304428101, 889.9745308303833, 912.5474042892456, 908.3616711807251, 903.847427444458, 919.5395836639404, 919.8919504928589, 915.8828325080872, 899.3569754028321, 915.880609741211, 920.4593425369262, 905.7835239028931, 913.1293078613281, 921.2235013008118, 887.4868328285218, 896.7048094558716, 912.8910555934906, 937.5493203353882, 901.3052689361572, 899.3942644119263, 902.0391020774841, 898.50215259552, 927.2592029953003, 912.5744905090332, 907.8777031326294, 909.6202246284485, 902.1152239227295, 924.6831678009033, 904.2905996131897, 921.2403609848022, 933.9128077316284, 903.5289839172364, 913.3449588394164, 922.8610970687866, 927.791688041687, 913.9563972854614, 914.0999839019776, 903.4284583091736, 903.3267560768128, 922.4454989814758, 927.503527507782, 894.1736321258545, 928.9367338180542, 915.1721613311768, 902.5259106063843, 902.520913848877, 912.4055081748962, 914.3355790519714, 904.9104614448547, 917.662838306427, 930.7016960906982, 915.3251244735718, 938.3580812072754],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 156000, 160000, 164000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 342000, 346000, 350000, 352000, 358000, 362000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [60.90528001785278, 228.9368044948578, 224.08031101226806, 275.4214904022217, 393.4708190917969, 261.92464004516603, 285.9010652923584, 328.684441986084, 256.40347343444824, 311.3926340484619, 375.85573249816895, 411.6760302734375, 316.012922744751, 340.99255004882815, 327.75009315490723, 297.289437789917, 405.0662439727783, 362.20961479187014, 473.4636952972412, 498.4540126800537, 230.24189975738526, 361.23619842529297, 219.97130737304687, 388.4660270690918, 269.7420333099365, 243.64808403015138, 440.59188926696777, 586.4908737182617, 458.1314912414551, 250.97846817016602, 376.65268562316896, 234.85938720703126, 664.4622805786133, 263.4108676147461, 215.92656623840332, 171.8384278869629, 170.26703109741212, 182.22069694519044, 177.311640625, 181.37264625549315, 200.35220397949217, 292.2567800140381, 519.7522052764892, 348.875634765625, 454.5213182067871, 338.3250919342041, 472.20793670654297, 390.6003853607178, 302.5037635040283, 210.27802978515626, 302.6768062591553, 188.34724670410156, 195.12466026306151, 207.52350456237792, 190.7621753692627, 271.4168908691406, 262.82279655456546, 222.2729723739624, 194.16482627868652, 172.58008972167968, 173.12467895507814, 191.46898887634276, 190.77417037963866, 215.78151802062987, 324.36700660705566, 313.6730841064453, 311.4750408172607, 325.2170404815674, 379.00740341186525, 233.6093292236328, 270.0275036621094, 389.41256073474887, 411.65463111877443, 447.2537303924561, 383.58553924560545, 415.6989878845215, 373.8384484863281, 362.38765327453615, 398.85546417236327, 382.1827661895752, 403.3397058868408, 381.48537948608396, 342.0471147155762, 258.06693138360976, 316.7962972259522, 241.95885848999023, 404.11062240600586, 219.10172775268555, 553.8892311859131, 435.40917808532714, 347.80691703796384, 381.8161277770996, 298.58489137649536, 471.38638710021974, 280.52489585876464, 563.0616152954102, 407.63525619506834, 474.97798652648925, 386.9044225692749, 454.00007034301757, 382.84306175231933, 436.3274181365967, 521.3043314361572, 385.9220706939697, 208.68751152038575, 249.0921483230591, 349.7895304107666, 191.72365676879883, 236.7710871887207, 207.55750053405762, 190.7393105316162, 245.47716178894044, 347.6418867492676, 362.5952893066406, 239.82787231445312, 216.81195907592775, 227.64667526245117, 315.5421437835693, 244.2954416656494, 291.3135276031494, 214.30810333251952, 229.74395515441896, 226.59657890319824, 249.9572689819336, 240.2056992340088, 266.2239530944824, 302.17964752197264, 383.87972526550294, 408.3596552276611, 340.0673641204834, 381.20434379577637, 184.39081184387206, 294.7455084991455, 308.33891983032225, 313.0663423919678, 260.7133251571655, 214.69217056274414, 237.76236961364745, 232.4014626312256, 237.49924125671387, 427.80429039001467, 345.3076037979126, 615.6997834014893, 404.1312476348877, 291.7603293609619, 468.52863998413085, 243.31426078796386, 227.94315475463867, 363.91133388519285, 392.13035320281983, 645.5306175231933, 591.7108644104004, 655.2298863220215, 549.3762223815918, 483.5879133605957, 658.186012802124, 644.6563708496094, 670.3890657043457, 545.085887374878, 314.5110173606873, 205.62581672668458, 246.51425010681152, 384.2028221893311, 279.3339492034912, 325.14084556579587, 292.1876612854004, 314.510641784668, 290.00183549880984, 204.79041891098024, 198.50265981674195, 266.98574878692625, 306.6448334121704, 356.8659686279297, 489.54461364746095, 648.5377803039551, 491.5804973602295, 502.18771505355835, 445.06757957458495, 296.7136227989197, 257.60147232055664, 532.2997133636475, 262.7764663314819, 254.6013320350647, 279.7697324562073, 385.60060863494874, 364.06312995910645, 391.2055434417725, 409.9622080230713, 364.3117331314087, 245.26961090087892, 220.19173858642577, 327.22525886535647, 473.7455710220337, 337.8245672607422, 379.6995705795288, 390.27328392028807, 330.69318145751953, 406.2188645172119, 389.1228923034668, 406.1375433349609, 572.0522060394287, 456.9465874481201, 589.6346489715576, 628.0265892028808, 501.1256169128418, 398.4367876815796, 494.17396766662597, 521.4860679626465, 502.38668384552, 523.0496027755737, 558.6912902832031, 397.74924701690674, 353.53772567749024, 319.0841963005066, 333.4880406188965, 526.3834679412842, 499.973917388916, 387.9079370880127, 482.89841796875, 426.32028671264646, 431.1316217803955, 469.37588649749756, 629.7040383148193, 458.662075881958, 457.339228515625, 449.09359687805176, 488.68409065246584, 544.1413511657715, 444.77535034179687, 505.0245352172852, 509.3841739654541, 485.8500818634033, 445.0956644439697, 433.9060454559326, 402.51677772521975, 406.51859245300295, 424.73440017700193, 489.7701988220215, 584.5073849487304, 612.2109121704102, 570.718238067627, 589.7659254455566, 618.1777592468262, 565.2031941223145, 542.6592552185059, 570.006551361084, 554.5431565856934, 565.5675736236573, 558.5643513488769],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 148000, 150000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 350000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 802000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [81.2001899009943, 92.64453665018081, 111.00420596003532, 114.81772561311722, 120.53210207819939, 144.4515106666088, 100.05302018135787, 131.09141978383064, 205.11676372408866, 183.38862939834596, 173.0194936442375, 170.38725116729736, 160.86211091995239, 191.37383474111556, 205.33492532730102, 193.43925010800362, 248.81551636815072, 202.81820719957352, 183.73718061447144, 239.58882164239884, 264.8719157516956, 226.6761133003235, 208.37769364356996, 304.7076964724064, 265.36402304410933, 214.75595009803772, 257.0291601657867, 292.43428745627403, 227.74139566421508, 250.07586725473405, 279.9579728412628, 231.37328788995742, 243.66074011802672, 249.08928710460663, 231.75577029407023, 245.76777569532393, 280.1838093972206, 261.8935043954849, 244.82963488280774, 241.63990915298461, 321.6542438399792, 281.20797466516495, 233.68907133996487, 281.7531578660011, 198.43142386734485, 247.2400453186035, 167.51717414855958, 236.06080197811127, 244.06861027002336, 296.5553321492672, 309.6797895550728, 278.7270198011398, 306.6478911280632, 249.07809129714965, 311.01698191165923, 241.2691355586052, 299.3705971026421, 325.9314166688919, 275.44108660697935, 214.23964499399065, 208.8500410914421, 250.38669769644738, 217.958100771904, 291.6314789098501, 287.4287938928604, 243.261137676239, 230.84676723599435, 333.7914877665043, 335.42043174624445, 305.7219304192066, 270.51102045357226, 262.5041496860981, 271.56243354320526, 281.13035807967185, 282.40850919246674, 267.3466872394085, 289.62324701070787, 288.85620220422743, 345.9519076538086, 315.1437860488892, 388.9220040345192, 315.68885098338126, 345.1519816017151, 274.00020063042643, 373.2487401628494, 328.77332820415495, 332.3364498066902, 402.65411427736285, 443.35740685582164, 355.99883818626404, 322.32631412506106, 407.23905420303345, 333.2481243550777, 478.19560111045837, 408.0743337416649, 454.75736005067824, 338.9676078557968, 326.54289251327515, 390.098341588974, 362.26745985150336, 363.3773220729828, 395.8198115825653, 445.02520348787306, 455.84520771503446, 363.18721779346464, 455.6861807012558, 385.7723196601868, 433.5981638145447, 379.2474419307709, 367.1316847717762, 412.74081840515134, 487.59089254379273, 432.40705353736877, 427.1105959272385, 525.5814554405213, 521.1528839302063, 529.4980844306946, 524.0287558221817, 540.8208463859559, 530.688611869812, 472.5208711194992, 475.50748466014863, 492.7579634332657, 408.7813825702667, 435.2267052268982, 485.3527727413177, 351.3189267396927, 408.06371144652366, 386.6919083547592, 414.15809438705446, 430.6977678489685, 477.6471189713478, 433.59873242378234, 447.8031138134003, 437.66488246917726, 501.2299889564514, 601.5465014457702, 566.248101272583, 550.0032045984268, 541.327450492382, 465.13397926807403, 568.6650725317002, 534.3142719936371, 526.3529884672165, 460.2422347021103, 544.9014138412475, 507.94497734069824, 494.5347861480713, 511.62700551152227, 425.22707160949705, 494.68843680381775, 520.7021423816681, 538.4370409464836, 574.8370436668396, 562.3873112297058, 582.5917085194587, 533.1798569965363, 527.6769787472487, 450.8764948654175, 513.0506670379639, 549.7791101169586, 547.3115615844727, 540.1118064165115, 569.1005550527573, 504.10126538038253, 476.09095165997746, 481.37193532943724, 586.2229743099213, 541.8489061689377, 486.17358082950113, 487.9165552186966, 492.2625260543823, 404.20857594490053, 468.26026061177254, 390.6838191270828, 511.415581536293, 504.4880744600296, 439.47055456757545, 437.5127088904381, 471.97149528503417, 458.97910427093507, 469.3781731772423, 429.0510677140951, 476.557009973526, 416.32039956212043, 445.8846278834343, 443.1979133987427, 408.68772104740145, 425.1753911447525, 414.97935562849045, 404.91593959808347, 450.77144057273864, 455.65435107976197, 473.20321226119995, 510.76219395637514, 474.0559696984291, 515.2998288226128, 496.15801950931547, 513.4904436945915, 529.4454405784606, 508.00566733241084, 534.1000264596939, 549.7215280485153, 531.3486422002316, 544.5975117087364, 535.0435825157166, 526.448432919979, 488.9123222309351, 534.8618044495582, 555.337098596096, 515.3207936882973, 543.9908566439152, 528.6271879631281, 527.4923810625077, 521.4445381879807, 496.39246196746825, 520.4059687519074, 552.2902359580994, 507.2694723677635, 504.3998791718483, 527.2323509132862, 469.3784274828434, 526.3574072360992, 459.043276746273, 527.3823636031151, 506.52550008058546, 517.8040207767486, 452.9306867694855, 507.7985955047607],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 340000, 344000, 348000, 352000, 356000, 370000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 730000, 736000, 742000, 746000, 750000, 756000, 762000, 766000, 770000, 776000, 782000, 788000, 794000, 798000, 804000, 810000, 816000, 820000, 826000, 830000, 836000, 842000, 848000, 854000, 860000, 864000, 870000, 874000, 880000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 924000, 930000, 936000, 942000, 948000, 954000, 958000, 964000, 970000, 976000, 980000, 986000, 992000, 998000, 1000000]
      },
      "walker.stand": {
        "mean": [129.98235973358155, 235.40914737701416, 214.12943101882934, 286.1249090576172, 202.3411254310608, 197.1450270652771, 332.1894369697571, 483.911099319458, 644.8077466583252, 694.4188999938965, 723.7202354431153, 746.7194991683959, 667.07598777771, 640.5365842437744, 625.3788616943359, 664.6645688629151, 744.5925205993652, 714.4289526748657, 758.9065638923645, 739.033971786499, 708.4053427505493, 702.6456469535827, 770.4663906669616, 735.2864435577393, 697.2229673385621, 761.1188835906983, 770.594545211792, 702.7396540069581, 654.3037914466858, 713.9392037582397, 690.4168311691284, 751.1518354034424, 735.6639213562012, 661.271935634613, 664.7374359512329, 620.4492037200928, 582.1328982734681, 566.0949118995667, 634.1535713577271, 649.4137492752075, 646.4999807739258, 650.6046787071228, 691.3785303497315, 689.2616416549682, 725.8189443969727, 703.4015097045899, 769.2058601379395, 735.3354795837403, 777.6839184570313, 717.4733127593994, 761.7998779296875, 696.4526888656616, 680.5532538223266, 713.7510830497741, 738.213392868042, 686.5036330413818, 700.3780605316163, 564.8063304901123, 664.9455401611328, 725.0860965728759, 728.8281134033203, 778.8151753234863, 791.1093899536132, 798.8549199676513, 749.8001348876953, 764.2754364776612, 674.6275218200684, 767.1353524780274, 609.0954600524902, 780.8110123443604, 699.6929956817627, 763.2613366699219, 823.5311447143555, 729.3951489257812, 819.6330096435547, 813.2740374755859, 795.1043617248536, 746.2099463653565, 801.8013278961182, 865.1853434753418, 811.523664855957, 821.1823472595215, 804.60001663208, 793.6367254638672, 718.7329402160644, 767.7351794433594, 740.5241394042969, 666.3793264007568, 666.2858878326416, 684.6975021362305, 685.5920180892945, 760.4173025512696, 712.403782196045, 654.1032048797607, 716.9553550720215, 649.490797367096, 700.2060777282715, 720.0320922851563, 657.7924143218994, 721.919294090271, 717.767911529541, 759.5508499145508, 710.5012481689453, 650.1362252044678, 682.6578341674805, 742.7759605407715, 725.524013671875, 656.0355740356446, 632.8516958618164, 690.6124314880371, 697.7765829086304, 785.1344554138184, 763.2854975891113, 780.645975036621, 733.3223528289795, 665.8203427124023, 742.6244972229003, 705.1029293823242, 710.365639038086, 749.5287339782715, 747.1895292663575, 695.6810676574707, 746.2736270141602, 726.2365908813476, 724.3453843688965, 741.1843237304688, 758.6832978820801, 783.9945797729492, 749.738321685791, 770.6392739868164, 752.8055314636231, 728.1862118530273, 683.9655928039551, 733.6383323669434, 740.1242330932618, 771.6913163757324, 819.1526968383789, 788.8299787902832, 745.7241909790039, 790.8777381896973, 798.1737907409668, 803.898106842041, 821.8935023498535, 795.7413365173339, 781.7167696380616, 840.6025842285156, 833.3658386230469, 794.8622425842285, 775.2669613647461, 797.7923767089844, 777.4356182098388, 736.1353742218017, 812.159536819458, 783.1408728027344, 755.1416035461426, 764.320948791504, 751.2491256713868, 769.7366735839844, 778.5639549255371, 824.3977862548828, 806.7203895568848, 781.6375045776367, 846.098045501709, 808.9423231506348, 772.9203916931152, 743.7725542449951, 779.1154624938965, 768.3243797302246, 801.3344413757325, 808.5458700561524, 812.594549407959, 816.7519136047363, 819.2078419494629, 842.1993263244628, 860.8939627075196, 811.4874098205566, 843.6580526733399, 838.9711633300781, 836.4110282897949, 848.9357871818543, 872.0931921386718, 830.3683331298828, 855.3198614120483, 826.6322700500489, 845.2290255737305, 845.748926448822, 839.0554766273499, 816.9119892120361, 853.5339588546753, 831.3055465698242, 823.0948782348632, 777.517229309082, 763.7472874450683, 804.4702772521973, 799.4345304679871, 813.5110482597352, 751.8077414131164, 834.8516987609863, 809.2540405273437, 849.5171479797364, 862.4379177856446, 824.6572616577148, 855.8492408752442, 847.8141455078126, 780.665354309082, 840.1964422607422, 829.2346478271485, 823.279192199707, 823.5651885986329, 830.558366317749, 818.5408305358886, 819.4435211181641, 842.8291650390624, 831.8768353271485, 838.797193145752, 853.8651893615722, 824.2631559753418, 858.2200559997559, 821.1225682067872, 841.4022554016113, 855.3084132385254, 847.9795881652832, 842.3508525085449, 834.0668936157226, 811.6751666259765, 826.7639046478272, 828.6731701660157, 831.9315495300293, 856.267707824707, 848.3614149475097, 850.2441011047363, 836.5491443824768, 859.2706210327149, 842.187092590332, 820.7549142456055, 853.1606935119629, 835.1751573181152, 847.3303895568847, 829.8218581390381, 830.233790435791, 816.324499053955, 819.8155744934082, 832.0342825317383, 818.1161599731445, 801.9172747802735, 814.4347826004029, 801.9152840423584, 818.375196685791],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 540000, 546000, 550000, 554000, 558000, 564000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 1000000]
      },
      "walker.walk": {
        "mean": [23.717428436279295, 54.27081987380981, 146.53244220733643, 149.95523584365844, 118.71772453308105, 292.82348324775694, 376.600528755188, 503.2255476760864, 615.9115106582642, 577.98202501297, 713.5705792808533, 702.9707891273498, 779.2980980253219, 721.5013523244858, 498.86215702533724, 819.1658188486099, 620.1807650947571, 813.695764427185, 699.0187786388398, 774.4884111690521, 759.2916216135025, 869.9995545053482, 867.1447850322724, 800.1473731517792, 861.04756275177, 828.8382523679734, 858.5000450515747, 826.0044018125534, 833.1981234169007, 863.8358912181855, 863.4771662712097, 785.7969800949097, 876.2381037044526, 830.7419987392426, 722.0981914329528, 819.8929860925674, 867.8448359632492, 876.7114727115631, 863.3310609579087, 790.492613196373, 774.8666948890686, 831.10744348526, 838.2319696187973, 849.4051528263092, 844.1704282999038, 854.5490211296081, 852.2451425457001, 879.4564848709107, 860.7739064979553, 832.113633146286, 900.7304624319077, 857.2604323148728, 814.1908551454544, 855.863218612671, 932.5819152116776, 853.5975311613083, 895.8266057825089, 779.4979322338104, 728.0531404399871, 769.2218797492981, 838.8200311470032, 774.6161833572388, 780.2369558572769, 866.9712346267701, 896.4742100477218, 879.9226289796829, 847.6123968601227, 867.5405025529861, 735.8052634811402, 876.1511939716339, 863.2527695512772, 867.7072974443436, 860.2054106998444, 780.9549608421326, 796.6715804100037, 794.9354228496552, 765.9429888916015, 718.4983151674271, 708.4642799472808, 806.5578177452087, 806.7458959484101, 891.9132017850876, 776.7743795633316, 765.8526071929932, 832.086674156189, 808.9686721849441, 857.0452637052535, 872.9597543621063, 867.7869341611862, 892.6633384275436, 838.9826232528686, 860.9257965564727, 787.5185784769059, 890.6560498809814, 911.7306795787812, 901.7177161741257, 904.2234035301209, 893.8389462614059, 879.5153236865997, 895.041018242836, 845.9518571996689, 840.7361486721039, 888.5344080114364, 845.034168972969, 893.7096428632736, 890.3820290088654, 895.1414551210404, 895.9713688135147, 898.1365797901153, 853.8519463682175, 911.7814378213883, 897.6828777360917, 898.0627092933655, 912.6674345636368, 885.9391110420227, 886.5178755903244, 877.8465091657639, 882.7408200407028, 895.8765797042847, 857.7288492012024, 854.5203653812408, 917.6478969240188, 901.5098846769333, 866.4009563446045, 883.4453538513184, 914.0126802015304, 892.4054882669449, 891.7878462886811, 883.8560418272018, 901.6824061059951, 863.5241578817368, 876.5297030067444, 846.9552576112748, 881.748473649025, 914.127629275322, 896.8730755186081, 917.8015386295318, 897.1711076307297, 916.9296588230133, 892.7954142475128, 919.6553929901123, 915.0577434492111, 926.4124817562104, 901.868270983696, 907.5003605365753, 889.1550678253174, 882.802684173584, 859.9902904224396, 885.4269052314759, 901.6337634277344, 923.781753320694, 930.9789189243317, 906.6407649230957, 910.500539932251, 916.4874961233139, 906.7669094276429, 914.0734226799011, 883.9442562627793, 920.1407231903077, 900.9147612762451, 922.9928634309769, 933.671098060608, 902.5476175832748, 931.2577045822144, 901.7327752637863, 917.6259661388398, 929.6377695465088, 939.0566590690613, 920.7806077289581, 907.0564522457123, 920.0890178871155, 904.8744051122666, 851.139125509262, 908.2568441534042, 876.0257534980774, 838.4787347936631, 848.066258506775, 843.6393652582169, 915.1438438415528, 924.6747566080094, 921.2016863632202, 926.605214099884, 920.6678929519653, 942.5480702972412, 942.4792398071289, 948.8674740982055, 931.9092228317261, 948.4343247222901, 929.3810285854339, 949.4544912719726, 938.3609701538086, 942.5784451293945, 941.7805840873718, 936.2867030906677, 927.9318789100647, 935.6326016998291, 901.5114218139648, 916.4682097625732, 937.2900336647034, 921.420053024292, 925.342175617218, 934.7636277008056, 912.6120716285706, 919.6402236557007, 921.5991976165772, 929.3811020278931, 926.0784325408936, 934.1741875839233, 926.4295300292969, 951.028957824707, 940.259036655426, 922.8075011062622, 930.083112297058, 931.4160493087769, 925.4381521224975, 921.4592626571655, 928.7057701873779, 915.0673447608948, 910.6574893951416, 936.1717890930175, 912.3055610084534, 926.3897190475464, 928.8114660072326, 877.5809043502808, 935.724647655487, 902.1228970718383, 892.3238915634155, 931.837246055603, 917.418414402008, 921.3175345611572, 920.3547681045533, 926.0023170471192, 923.278147315979, 908.4481853103638, 930.5241255187989, 938.7956998443603, 942.7115950775146, 922.9631644058228, 926.2762740325928, 949.3568852233886, 914.3233959197999, 910.8805644607544, 936.5970698928833, 943.2162492370605, 924.0542601394653, 923.7365156555176, 912.3041897010803, 924.3564393043519, 936.8833294677735, 915.6155316925049, 910.0269958114624, 927.0911768722534, 938.8276272964478, 907.358992767334, 900.4352857589722],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 156000, 160000, 164000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 342000, 346000, 350000, 352000, 358000, 362000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      }
    }
  },
  "reanalyse_512p": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [21.41778911113739, 31.265836315155028, 206.23216571807862, 239.21790740966796, 277.27238235473635, 312.47317375183104, 372.3784819030762, 489.3844602203369, 328.838186340332, 350.3404830932617, 260.22026443481445, 390.1357822418213, 365.2491749572754, 356.587201461792, 403.4711412811279, 350.46202438354493, 290.40944030761716, 295.51081588745114, 282.7923332977295, 261.72898071289063, 320.07840072631836, 309.19555335998535, 337.2887215423584, 289.1283773803711, 292.05469604492185, 320.78247383117673, 334.6924669647217, 307.3982653045654, 236.13153072357179, 290.6968462371826, 269.8263156890869, 242.8126651763916, 293.4282151794434, 328.46812324523927, 276.6861831665039, 238.8306393432617, 278.9110390472412, 299.59401336669924, 331.9533915710449, 293.02456016540526, 252.8186092376709, 216.04123336791992, 300.9129747772217, 282.22999824523924, 343.7526431274414, 342.48800346374514, 310.4800020599365, 260.25420433044434, 329.8187858581543, 339.99004371643065, 307.6817111968994, 238.0521160888672, 308.06700828552243, 279.90238639831546, 261.66720695495604, 275.5238540649414, 308.3577851104736, 295.8268731689453, 311.5073540496826, 296.1306983947754, 305.06436309814455, 316.9341825866699, 317.7960618591309, 322.9571629333496, 337.0565125274658, 324.46645195007324, 259.0293004226685, 321.62661178588866, 242.0784691619873, 281.1498085784912, 281.44352058410647, 337.8919509124756, 344.7740845489502, 338.60091804504395, 337.3209630584717, 327.3597631072998, 300.05235557556153, 311.9781529998779, 345.1727510070801, 327.4063452911377, 275.43670555114744, 303.77616287231444, 305.55867164611817, 288.42187705993655, 358.3804319000244, 309.3130251312256, 305.43452781677246, 295.43328063964844, 291.70887573242186, 313.82956771850587, 313.6734948730469, 288.5731800079346, 285.0175570678711, 308.1249075317383, 380.67756622314454, 302.42828773498536, 295.18873596191406, 341.96782524108886, 295.37505653381345, 319.91221702575683, 361.16928703308105, 293.88506462097166, 338.97551742553713, 323.04242645263673, 298.83283348083495, 319.9165919494629, 281.18019847869874, 284.25096969604493, 274.3039490509033, 280.1095861816406, 263.909195022583, 270.95784202575686, 291.3105561828613, 309.32728912353514, 311.089926071167, 292.7018132019043, 259.8832600402832, 278.27858421325686, 283.8566765975952, 257.40777145385744, 281.8986563873291, 309.3581595611572, 299.0105451965332, 298.9165534210205, 296.78758338928225, 268.7396954345703, 308.66966331481933, 283.5368837738037, 273.0703240966797, 303.96264762878417, 316.9825498199463, 282.83164321899415, 307.5438473510742, 326.54791961669923, 293.928052444458, 338.6481726837158, 305.15642517089844, 291.59250915527343, 284.61461013793945, 270.0203182220459, 284.13013862609864, 286.056443939209, 262.0505313873291, 251.19206100463867, 289.05628395080566, 280.9139877319336, 279.1219563293457, 348.0873741149902, 277.0945471954346, 274.3151525878906, 277.94020431518555, 245.12481307983398, 300.4611460113525, 264.9058776092529, 249.16597610473633, 276.8272477722168, 310.32068199157715, 289.6352551269531, 283.7313302612305, 295.58088088989257, 283.94683097839356, 294.7964827728272, 305.87334197998047, 273.3357859802246, 273.8848208618164, 297.62596878051755, 265.84559005737304, 273.60762729644773, 273.60011825561526, 254.8617458343506, 260.25460144042967, 258.5739199066162, 260.7630854034424, 256.6313493347168, 267.53747489929196, 279.15356590270994, 267.01284313201904, 269.3824507522583, 286.46863121032715, 264.38548889160154, 289.8497073364258, 280.1906046295166, 286.16633277893067, 269.7599687957764, 290.7913870239258, 272.5695950317383, 288.3578304290771, 279.9654162597656, 287.8322132110596, 277.7234336090088, 288.95790855407716, 281.047356338501, 277.8006852722168, 279.7671265411377, 273.91678787231444, 254.71694564819336, 268.4085900115967, 246.59572486877443, 273.4311583709717, 293.21905391693116, 287.20970069885254, 275.38451080322267, 282.10205947875977, 278.35585540771484, 297.9115148162842, 260.1116578292847, 267.48475326538085, 261.91091522216794, 233.82925640106203, 243.74387741088867, 240.0654292678833, 255.30082050323486, 275.74177474975585, 269.7992356872559, 261.46328220367434, 252.30263523101806, 258.8779959487915, 260.52194988250733, 257.77324058532713, 242.92609329223632, 237.52733570098877, 255.9857096862793, 249.45017604827882, 248.13430099487306, 247.12312133789064, 244.79510215759277, 243.98809253692627, 244.8951961517334, 244.9420562362671, 250.68328716278077, 251.25176219940187, 250.91294784545897, 264.120287399292, 270.53095756530763, 272.9524485778809, 256.7075411224365, 253.0219699859619, 252.32141296386717, 253.28537494659423, 241.8345153808594, 243.74261306762696, 243.9526782989502, 254.45672744750976, 251.39922702789306, 238.64432117462158, 242.00784126281738, 251.32045475006103, 246.58619956970216, 247.94013919830323, 256.9089715576172, 255.31427280426024, 251.770225982666, 246.19859851837157, 259.3422498321533],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 356000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [77.14227282315493, 186.74565312445165, 151.36942049741745, 216.9507354980707, 245.65246216773986, 309.4301839351654, 423.3982797861099, 393.43215423583985, 474.69060307741165, 466.7508821988106, 530.5737743204832, 512.0047832542658, 540.9285279893875, 525.8710927200317, 508.96147161483765, 557.8209587907791, 518.5547890913487, 468.40355583190916, 513.3589497089386, 508.24115235328674, 518.2285209655762, 515.8202438735962, 540.477942867279, 551.2778184890747, 549.0807746887207, 530.9170719337463, 574.3680202484131, 503.90864276885986, 569.192562417984, 553.7926574134826, 577.4046243095398, 573.7071383047104, 569.5797301101685, 529.6307705539465, 566.5459974384307, 571.9193217277527, 586.1710435676574, 580.2375026321411, 578.3687213134766, 564.7766927909851, 524.290509300232, 553.0035287618637, 536.9181939649582, 571.8406017780304, 551.8725534629822, 553.7922585868836, 575.5353775024414, 555.8021005058289, 521.8258444404602, 536.653672504425, 535.0120588874817, 537.1037372398376, 588.8267155599594, 558.9205959892273, 510.2625832748413, 512.7017695426941, 552.71552734375, 518.4877539634705, 543.3635765647888, 522.4785534715652, 527.5519279766082, 555.2183037233352, 485.14338049888613, 499.0119779467583, 558.5465988683701, 523.0994427776336, 531.347259645462, 527.5044379997254, 478.200501537323, 517.7479442453384, 440.2902598285675, 486.55287102222445, 549.2377887248992, 502.32667973577975, 483.392985932827, 462.3817215418816, 518.9063703632355, 518.6327325296402, 480.3435808849335, 522.1011029624939, 512.1023627281189, 509.57967727661133, 460.1839544487, 520.3102882385253, 478.4740139770508, 461.4465076828003, 481.6499960517883, 500.43312659740445, 485.98123025894165, 473.05041399002073, 491.0027785778046, 458.73901606082916, 447.5294836902618, 455.50826150894164, 466.8512558364868, 482.84276781082156, 471.0621770477295, 478.5557936525345, 443.7826522541046, 423.7770350456238, 503.086125125885, 452.0878531265259, 450.2472550582886, 482.2755045604706, 448.18443610191343, 442.4709005212784, 434.80635465621947, 457.56093058586123, 468.2273992729187, 451.4363601875305, 450.95329154014587, 443.9567252063751, 445.5464130878448, 484.07211688995363, 455.3977599239349, 469.36256429672244, 408.45590826988223, 446.84649700164795, 484.80369196891786, 522.6619254016877, 457.69195328712465, 429.5480115413666, 493.59928223609927, 444.37326754570006, 435.1995539188385, 464.54475522994994, 511.6592797470093, 482.7115360927582, 482.13519105911257, 427.4695196723938, 445.86416271209714, 463.82984840393067, 445.76132461547854, 470.75065534591675, 455.72666924476624, 435.83339621067046, 482.2481886482239, 446.2838425540924, 442.7865904521942, 484.45971899032594, 496.02788158416746, 442.29148862838747, 473.9805725288391, 450.5874770259857, 479.9691934776306, 483.2519978904724, 472.69628507614135, 498.94645641326906, 471.51493215560913, 483.4097841453552, 450.18727526664736, 451.14310525894166, 433.0955438804626, 474.121877746582, 425.3505965709686, 452.3353132820129, 449.3321006584167, 442.4484062623978, 472.0130122900009, 457.6030830955505, 472.1585477733612, 485.1567724561691, 453.54772309303286, 484.8092200374603, 466.4105621051788, 485.6742957687378, 467.7789160346985, 456.5323119163513, 459.5457404232025, 447.5516698884964, 449.6947156333923, 431.7390015697479, 439.0534764862061, 453.9329037761688, 445.6984904432297, 526.8687327957153, 466.5689988231659, 480.33978672027587, 497.20843393325805, 462.05404273033145, 437.466546792984, 518.5304145431519, 469.9555176734924, 492.57736375808713, 451.7835142326355, 456.0315592765808, 464.66465320587156, 462.9618110561371, 447.13996682167055, 490.83104245185854, 435.97729795455933, 508.603069152832, 471.9151689338684, 448.8273704004288, 456.0540690803528, 467.41093890190126, 438.85486498832705, 485.3173640632629, 475.15830783843995, 469.4118501758575, 465.063632311821, 443.33689544677736, 498.8096921730041, 467.7402471923828, 478.9608871173859, 502.5718111228943, 459.88977452278135, 461.3635768985748, 466.6059135246277, 442.7512157535553, 480.5973121666908, 479.536289896965, 482.1156048488617, 479.33978573799135, 462.2440553092957, 456.64102724552157, 487.35554456710815, 478.65899600982664, 478.2740775966644, 495.13473752021787, 503.60267234802245, 470.4468213367462, 512.0336274719239, 458.5740347290039, 503.12200755119324, 476.14037700653074, 494.37659255981447, 507.1761367893219, 472.8517125511169, 462.5282056522369, 480.73245081424716, 488.6104793548584, 429.10354099273684, 492.0599954223633, 493.03445118904114, 473.3314285039902, 513.2984825706482, 506.62060176849366, 473.3954772090912, 505.5974324417114, 518.1753070354462, 512.1208600521088, 498.6725487279892, 495.6514635038376, 507.75557616233823, 467.0656553792953, 487.5082687664032, 485.57514505386354, 468.3277525806427, 458.1849163722992],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 230000, 232000, 236000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 590000, 596000, 602000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 730000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 862000, 864000, 868000, 874000, 878000, 882000, 888000, 892000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "walker.stand": {
        "mean": [133.93390518188477, 371.54415008544925, 564.4801906585693, 894.7384976196289, 903.5210745239258, 915.214326133728, 939.1321182250977, 925.5221762084961, 922.1652041625977, 918.6157037353515, 887.1288916015625, 863.6996322631836, 867.1857269287109, 859.1831079101562, 878.4574844360352, 897.1514277648926, 821.2862310791015, 845.1973873901367, 804.4261413574219, 821.6266593933105, 868.1515565490722, 857.1133848571777, 852.0434204101563, 837.6910606384278, 852.06817111969, 801.8753422164917, 855.4052685546875, 879.3736839294434, 863.8689709472657, 838.4681552124024, 820.7556615447998, 796.9866926574707, 830.5383645629882, 803.2716380310059, 814.2010371398926, 831.6426112365723, 820.4342319488526, 831.6558456420898, 824.0204397583008, 858.2362934875488, 829.9665628814697, 846.8740348052978, 851.6946353912354, 859.8545489501953, 838.8184170532227, 841.0310978889465, 822.9068329238892, 828.3370545959473, 847.8663452911377, 835.4815526199341, 798.323860874176, 810.9564485168457, 821.0193992614746, 839.4069706726074, 806.2446887207032, 818.2325368118286, 814.054109916687, 792.0829933357239, 816.0361748123169, 809.9084741973877, 827.1210578918457, 824.6737594223023, 810.6795613098144, 811.989861869812, 818.1412763214112, 801.0563809967041, 793.1987875366211, 820.2906685638428, 845.897140045166, 797.0284377670288, 810.2938380050659, 805.7296338462829, 783.4198842620849, 808.5555652618408, 841.6381985473632, 818.7647481155395, 818.1141584014892, 766.5454900360107, 816.9067290878296, 799.3041138076783, 796.9695037078858, 798.3651530838013, 770.8034754180908, 805.9091607666015, 760.9774406814576, 773.8365082550049, 781.5705222702027, 770.2178270721436, 791.8018130493164, 787.5104145240783, 774.1471252250672, 737.6398887443543, 756.8751452064514, 741.624224319458, 755.6742133712769, 783.8815600585938, 772.7225208854675, 787.1925379180908, 759.0793058395386, 768.8648957824707, 775.6812470436096, 753.3096313095093, 742.9582260513306, 749.9549613952637, 761.8407932472229, 770.2855486679077, 774.503722076416, 782.9150037574768, 779.7540372467041, 730.9481990623474, 752.3385681533814, 772.5317965698242, 742.6357128334046, 784.1442486572265, 757.6978414916993, 779.6356834411621, 774.6085416984558, 765.5535720825195, 775.6323684310913, 775.805636062622, 765.1936814689636, 740.2896667480469, 746.0968234062195, 779.0652228546143, 758.7477802276611, 749.8876012992858, 775.6993547058105, 764.2978272247315, 741.4824649810791, 721.215555896759, 768.1283473968506, 703.954010925293, 694.4861360549927, 754.9024655532837, 687.7587924766541, 760.7547906684875, 738.2200443649292, 706.4684178733826, 746.8384098815918, 753.8268325614929, 731.4693494224548, 768.4987770080567, 761.9809936141968, 755.6638658714295, 748.1115470123291, 743.1933129882813, 757.3640284729004, 764.0762322998047, 714.5796744537354, 732.0718892669678, 686.310906791687, 702.9224037742615, 725.332142162323, 739.4221385192872, 735.3241152191163, 708.1654016876221, 727.5397917747498, 754.0027653503417, 728.6070001602172, 729.5281635475159, 714.3268514823914, 728.2887885665893, 719.2082025527955, 714.2697570800781, 724.5778448486328, 698.5016568756104, 705.9714766693115, 755.4390735626221, 726.4009733581543, 757.4125985717774, 735.5374390411376, 724.4467811775207, 719.2546245956421, 712.5862367248535, 711.9807460594177, 717.7819716835022, 700.9083925628662, 726.4017473602295, 721.4187306976319, 721.6359955596923, 722.0125533294678, 701.0270014953613, 709.2680125045777, 694.1048290252686, 721.8376671600341, 676.1321754455566],
        "steps": [0, 4000, 10000, 16000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 90000, 96000, 102000, 108000, 114000, 118000, 124000, 130000, 136000, 142000, 146000, 150000, 156000, 160000, 162000, 166000, 172000, 178000, 184000, 186000, 190000, 196000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 282000, 288000, 292000, 296000, 302000, 308000, 314000, 320000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000, 506000, 508000, 512000, 514000, 518000, 522000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 844000, 850000, 856000, 862000, 866000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "walker.walk": {
        "mean": [24.046917428970335, 152.024331407547, 624.5039050102234, 893.8119099426269, 946.4647465896606, 951.9037521362304, 953.8391600036621, 951.6949851989746, 958.1125601196289, 957.8901007080078, 954.020855102539, 957.1749468994141, 959.519557800293, 955.3945141601563, 956.0463409423828, 954.5620596313477, 953.6354772377014, 953.2397811889648, 949.1844949340821, 944.7275790405273, 951.1558705711365, 952.5946981811524, 937.3542141723633, 946.3890027952194, 950.2283336639405, 949.6773508071899, 946.1918628120422, 945.6891773223876, 951.8931436157227, 948.7609362840652, 936.0902110433578, 939.6196196699143, 938.19726583004, 915.3096811485291, 922.3104998397827, 931.3226024627686, 925.1077154159545, 936.0148435211181, 939.5171915626526, 940.058155670166, 909.0910728454589, 941.3442815017701, 921.5911344909669, 928.5594910335541, 923.1803883743286, 932.717901725769, 941.8681676101685, 925.8575775527954, 913.6517078495026, 943.2653707695007, 934.8433761978149, 916.9002091789246, 924.232643623352, 910.633946890831, 934.4276346969605, 942.0448037147522, 934.9833568763733, 928.5086757087707, 938.2969928550721, 934.0863453674316, 910.5531697559356, 938.413460278511, 941.7417105102539, 939.1597449111938, 943.3934957122802, 935.64884349823, 945.8773301124572, 930.715067024231, 933.1310382270813, 953.0484796142578, 937.9391965103149, 939.932155456543, 923.5203973150253, 923.9884278106689, 932.5887915420532, 943.9170939064026, 923.9348035240173, 932.1581043815613, 929.6259860229492, 938.8714449691772, 945.6740426635743, 939.1938059234619, 944.194061050415, 936.0574996948242, 926.5143351554871, 935.808153553009, 923.0967308807373, 909.9437668800354, 944.0559683799744, 913.0079070568084, 939.7464387893676, 927.4021198272706, 918.0530752944946, 895.1081424808502, 922.9984983062744, 929.0894306945801, 922.0585167312622, 908.5921036911011, 928.7282526302338, 912.8800832986832, 904.8922679853439, 903.1251675033569, 919.241888923645, 912.5387043571473, 932.0841328620911, 929.8671482658386, 908.389944114685, 903.9202105522156, 912.9349750137329, 899.8126913833618, 891.1745972442627, 917.4706132125855, 897.2715216255187, 926.4210926246643, 924.2830597686767, 926.4163448143005, 926.7796615600586, 922.428369178772, 928.5842688560485, 938.4985318756103, 932.4524499702453, 921.1119443321228, 936.3162908554077, 929.715998916626, 928.6302837944031, 914.2985065841675, 940.8500527954102, 917.5977643203736, 918.4419413948059, 911.1995919942856, 920.4027289199829, 903.5346422958374, 930.4056163406372, 918.8478383636475, 927.6074658966064, 919.7710870361328, 904.89185921669, 914.1676621818542, 905.75340092659, 888.8301992607117, 910.7393210411071, 903.3628558921814, 872.2975778579712, 883.6218465423584, 892.4967177200317, 915.3992575454712, 922.6294655799866, 897.738388004303, 860.6173547554016, 898.165726966858, 900.7245118141175, 870.6960381221771, 906.7744133758545, 910.314755897522, 873.5090880966186, 892.3728348255157, 894.2954114151001, 911.9223730278015, 894.3565200471878, 894.4316610574722, 904.0153102493286, 899.883484082222, 894.3071515274048, 897.9940323638916, 891.1632907485962, 887.0815623474122, 901.942737455368, 901.4059655189515, 887.4102628612518, 901.5255345153809, 881.3050457668304, 873.5737971496582, 906.8952725219726, 889.0417830753327, 875.7939847183228, 922.3438343048095, 894.20945186615, 913.0356583023072, 913.1234312820435, 883.2512403345108, 918.4753587150574, 901.0173964309693, 898.0328179550171, 902.1356907844544, 903.3636150360107, 894.8982392692566, 907.0559190940857, 915.952861404419, 901.1906220817566, 897.9193876838684, 916.234022769928, 915.9301647186279, 923.8199672698975, 909.5356747245788, 916.8589375877381, 916.5114659309387, 895.1683711624146, 928.6258345985412, 895.3957336997986, 937.1199084472656, 897.7838632011413, 904.9224630737305, 900.4725880622864, 916.0247189235687, 909.0333961486816, 921.6963042449951, 922.1099530792236, 877.2345709228516, 911.7048321533204, 909.4249761390686, 910.127453994751, 900.9372504520417, 887.1798794937134, 882.3237322235108, 885.7107461357117, 882.9049740791321, 896.2265972137451, 902.3198022842407, 914.4024144744873, 890.6144743442535, 921.5199202919007, 894.1584192276001, 884.8473352813721, 901.5003078842163, 879.7359789848327, 913.7091558074951, 894.0171308517456, 880.774693775177, 897.047313785553, 887.1229333114624, 897.1537935447693, 888.3511536216736, 911.0210684204102, 894.2934636974335, 883.3777643966674, 905.3589794921875, 896.5070443725585, 909.8210818862915, 905.5396419715881, 910.8190943527221, 901.8236454963684, 893.4389384841919, 900.3316614723205, 892.7713018608093, 908.4613592147828, 895.896125202179, 904.5070335578919],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 140000, 144000, 148000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 352000, 356000, 360000, 366000, 372000, 376000, 380000, 386000, 392000, 396000, 400000, 404000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 476000, 480000, 484000, 490000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 734000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 874000, 878000, 882000, 886000, 890000, 896000, 900000, 906000, 910000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 994000, 998000, 1000000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.3073831554502249, 155.1923094177246, 266.41350719451907, 358.4434146118164, 274.52028152465823, 294.0162127685547, 320.6232865905762, 564.4657377624512, 354.72783447265624, 384.5065421295166, 249.17080337524413, 460.9604765319824, 336.5571029663086, 339.50306602478025, 389.42657081604005, 335.52569091796875, 300.69651229858397, 292.67126846313477, 317.3041798400879, 310.01694679260254, 375.9783637237549, 244.6336668395996, 333.61127159118655, 353.60101707458495, 292.1103221130371, 255.75542922973634, 282.4558026123047, 368.03010787963865, 259.79184074401854, 216.02906173706054, 309.4251727294922, 256.2357508850098, 311.53209762573243, 271.886294631958, 264.46392265319827, 259.18402618408203, 292.24658409118655, 302.06356044769285, 274.9247451019287, 282.73834815979006, 245.056754989624, 258.63234855651854, 293.29221549987795, 343.9930425262451, 437.1528157043457, 333.3681424713135, 332.0651971435547, 281.3916603088379, 345.4629383087158, 319.75659858703614, 321.0655547332764, 326.3429161834717, 301.14296226501466, 292.2439841842651, 286.22501770019534, 312.36775581359865, 373.2991524505615, 315.84981285095216, 291.3770201873779, 294.806024017334, 289.53158515930176, 271.661315612793, 303.32721702575685, 311.4453240203857, 364.27972808837893, 294.2677976226807, 308.2862623596191, 301.8814657592773, 242.46562969207764, 298.9502411651611, 337.6486129760742, 325.6411944580078, 355.61208671569824, 337.862497177124, 360.08619247436525, 309.65291496276853, 289.6687425994873, 341.56361740112305, 344.39285591125486, 341.04781158447264, 290.40372734069825, 318.2267612457275, 293.55260108947755, 296.3722039031982, 376.2989794921875, 271.7811195373535, 309.92050651550295, 243.9848834991455, 260.1042756652832, 283.40671112060545, 286.9353609466553, 287.09481491088866, 289.7615151977539, 298.462947845459, 344.0835513305664, 295.737052192688, 284.21812744140624, 314.7576781463623, 270.77341354370117, 324.1460319137573, 304.94036155700684, 305.0231281280518, 288.8182716751099, 292.0020686340332, 282.95481590271, 303.50389541625975, 237.54097938537598, 256.8063097381592, 298.7752431488037, 315.78444602966306, 259.8712924957275, 253.76751541137696, 293.84430519104006, 295.2245281600952, 301.9635768127441, 280.54715339660646, 223.36995220184326, 265.55174087524415, 238.67179222106932, 237.745678024292, 270.29150634765625, 311.20887184143066, 310.2594232940674, 326.46362815856935, 273.8377024078369, 274.5797924041748, 258.300352935791, 257.021625289917, 271.2618958282471, 265.3434767913818, 278.0557707214355, 269.85748336791994, 293.96480293273925, 279.3694966125488, 272.2677429962158, 319.9558532714844, 296.3636465454102, 271.0813381195068, 267.4312320709229, 258.86766410827636, 256.65686378479006, 316.21220909118654, 229.0820858001709, 260.09699684143067, 282.6160924530029, 265.94454551696776, 251.0661036682129, 311.902790145874, 262.8616801452637, 289.3076865386963, 278.0313883972168, 249.92393684387207, 341.24354164123537, 286.7162670135498, 254.82118423461915, 268.5975400543213, 310.3265544128418, 292.8696464538574, 299.5669263458252, 308.4865573120117, 286.2467010498047, 310.8737837219238, 312.5925682067871, 289.78865211486817, 305.287082901001, 273.4474201965332, 287.1552178192139, 281.95060886383055, 289.3562006378174, 250.68405975341796, 262.8074628829956, 276.04338722229005, 250.72583335876465, 254.88542938232422, 253.94787826538087, 261.5023709106445, 260.5214949798584, 276.2376456451416, 270.6940277862549, 315.1193200683594, 281.9118507003784, 260.7907913970947, 279.38751960754394, 270.6031555175781, 300.74575981140134, 271.79799591064454, 281.6107225036621, 285.5784623336792, 284.1095468521118, 280.83581439971925, 263.42894332885743, 271.75674728393557, 283.92947521209715, 269.55054542541507, 268.2311473846436, 251.72728233337403, 251.10527030944823, 244.76099159240724, 275.68078464508056, 293.3524164581299, 274.33954345703125, 297.16448356628416, 303.4548599243164, 281.3104029083252, 276.4544615936279, 259.00729850769045, 264.57845054626466, 261.5129027938843, 244.38609245300293, 256.73609390258787, 239.04959552764893, 256.4449864196777, 265.5657389831543, 279.2794326019287, 267.25670471191404, 271.8445771026611, 252.28739852905272, 252.77481777191161, 260.45949089050293, 245.52226959228517, 265.5272914505005, 256.35988555908204, 247.02711734771728, 260.259482421875, 236.39880966186524, 235.47992248535155, 225.49913528442383, 236.80379501342773, 238.08877563476562, 244.19374572753907, 243.52880096435547, 239.06096336364746, 264.07091827392577, 269.6019285583496, 276.314571685791, 267.4807992172241, 250.89372272491454, 247.3065679550171, 229.72357719421387, 248.70981269836426, 259.8504933166504, 231.73192710876464, 239.17243118286132, 232.92470001220704, 254.94951690673827, 238.02081672668456, 238.38024032592773, 242.45833320617675, 252.30281028747558, 252.35989356994628, 247.27063636779786, 253.34642406463624, 241.09016815185547, 246.6514437866211],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 356000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [75.16476998507977, 151.71090214967728, 176.02889679402114, 220.1525029659271, 212.9107461822033, 284.07883460521697, 414.3940816116333, 411.097131203413, 465.87291762024165, 448.6451506453752, 528.9087465572358, 485.4672583961487, 496.002466404438, 483.5536778497696, 500.0968225288391, 560.8255019068718, 479.92014457821847, 463.29939550876617, 515.5038987624645, 461.63927314281466, 491.8407319712639, 480.4550400543213, 514.8126458930969, 519.3185571670532, 497.74852698683736, 502.54434767723086, 541.4650592136383, 453.22330951690674, 540.5888213729859, 562.803058911562, 568.4098258972168, 562.9954727554322, 524.8963090229034, 514.2826425170898, 502.7586905479431, 568.4435055732727, 550.4590391159057, 553.7254735946656, 547.7769822883606, 493.69784045934676, 498.79011507987974, 532.6904022240639, 482.86463848114016, 555.4085930061341, 513.6636310291291, 571.4301198577881, 554.2204644060134, 508.05804608345034, 528.1491806983947, 512.2423587274551, 524.2986921691895, 481.971992816925, 544.279153394699, 540.0135712194443, 490.2718193721771, 509.30793685913085, 555.8885991954803, 514.4250150442124, 494.5616957759857, 456.08503326892856, 465.53191889762877, 467.64325193405153, 502.5961613082886, 492.93268894672394, 489.8087130212784, 473.9530815935135, 462.0050871181488, 500.3719240570068, 460.20158550262454, 482.93828520774844, 444.3303320074081, 494.8774814605713, 515.7609905910492, 478.43018305778503, 464.56057764053344, 454.44738361358645, 496.4735056591034, 492.7270436954498, 494.9245101356506, 487.66673959732054, 498.29509061813354, 478.45018157958987, 474.5090851593018, 503.355972700119, 436.3853850364685, 497.97404470443723, 443.3812458372116, 486.03453009843827, 447.14566103935243, 427.290359120369, 463.27476964950563, 461.77986536026003, 473.92000678062436, 448.1934184646606, 452.76000935554504, 444.95370262145997, 438.4858862733841, 463.3034000587463, 437.039884237051, 460.6687130451202, 481.60442315101625, 398.6266496372223, 449.97157108306885, 427.84256722211836, 441.6623078763485, 414.9968118906021, 414.8245244884491, 394.0829322075844, 426.2866171789169, 423.17010056495667, 451.5912826681137, 448.7635360145569, 415.6402923870087, 465.745243639946, 435.08233116149904, 461.7176513385773, 384.8230382871628, 461.85255294799805, 445.8309746646881, 447.0528031826019, 433.3955759000778, 467.61479093551634, 473.49465364933013, 472.76952468395234, 442.46748677253726, 473.4736042404175, 453.12839232444765, 448.2452323436737, 464.45121980667113, 439.8190511035919, 427.6374178218841, 455.69332116127015, 420.70167278289796, 455.4411041069031, 431.3883507061005, 431.7206410074234, 468.3557247233391, 440.22671909332274, 420.4464240217209, 451.54044275283815, 451.35054090499875, 425.7894892978668, 467.9486019420624, 437.5065870976448, 470.46898562431335, 419.69430892944337, 407.6857724380493, 465.09961406707765, 457.34244047641755, 457.24406043052676, 431.8187211704254, 428.77300649642945, 428.11658472061157, 433.169964966774, 432.52991785526274, 445.7010062980652, 472.26680916786194, 432.7843563842773, 470.46083142280577, 466.7666712188721, 469.10606122016907, 432.11642086029053, 408.751963558197, 412.9132082557678, 462.6255703496933, 459.1215559911728, 471.92093566894533, 471.12075578689576, 476.63802562713624, 430.35119210243226, 415.03649024009707, 450.20629039764407, 438.2830584251881, 473.1003924560547, 494.8328071022034, 461.59784461975096, 438.0015058135986, 449.4023564910889, 436.1149731731415, 425.92726385593414, 446.8745616340637, 501.886584854126, 483.8898403453827, 488.147110452652, 473.93638154029844, 437.8775853157043, 452.54936168670656, 447.77616229891777, 427.87830092430113, 456.43302835464476, 471.8441627216339, 447.04490198135375, 424.90591470718385, 476.8211626815796, 482.90628322601316, 469.8081988525391, 487.1942714357376, 425.06662000656127, 426.32296207427976, 493.024050693512, 458.1557131576538, 438.93329389095305, 512.7937578964234, 480.238115568161, 451.1539455127716, 459.737281627655, 475.396894197464, 438.0806740474701, 448.79521641731264, 480.7678636550903, 484.89276252746583, 420.9435636711121, 475.9786252593994, 493.3395177459717, 464.47636430740357, 437.76157312870026, 455.792992811203, 442.8465442466736, 485.33462665557863, 465.8069073486328, 529.4745973587036, 484.87844425678253, 448.4912883472443, 484.4239885854721, 453.08443897247315, 486.2696336269379, 484.35751218795775, 468.5359904766083, 446.19144569396974, 492.1110131931305, 489.45296872138977, 502.71011920928953, 481.33374787330627, 464.3207097434998, 462.7480325651169, 488.49170279979705, 446.8450134134293, 432.40609016418455, 483.73219959259035, 469.11426805496217, 482.2246284389496, 505.3064033079147, 472.8923684883118, 438.09328392982485, 462.33772986888886, 473.693907661438, 492.45331597328186, 483.48776226997376, 454.68368008375165, 457.9976872777939],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 230000, 232000, 236000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 590000, 596000, 602000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 730000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 862000, 864000, 868000, 874000, 878000, 882000, 888000, 892000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "walker.stand": {
        "mean": [116.73527458190918, 315.42717920303346, 505.5269157409668, 864.1235977172852, 896.6121228027343, 902.2886167907715, 937.427212677002, 903.080669631958, 892.4174974822998, 890.6199090576172, 864.5187905883789, 843.4553570556641, 852.8815359497071, 807.049282836914, 857.5219185638427, 890.7914680480957, 788.6966717529297, 794.2965718078614, 792.0359828186035, 780.3095520782471, 774.2630085754395, 834.9048849487305, 829.9877639770508, 797.0654092407226, 829.6301123046875, 790.1765189743041, 838.2923546600342, 833.4005291748047, 824.7184228515625, 790.2339137268067, 784.2322212219239, 756.7186123657226, 782.3006463623046, 794.6569549560547, 772.5666498565674, 806.1030459594726, 805.3874998474121, 799.5638901138306, 770.9688034057617, 814.0147171783448, 812.509043045044, 783.3728883361816, 813.0731173706055, 785.8350414276123, 809.7496352767944, 811.4118676757812, 783.4397078514099, 785.0328784179687, 773.1645653533935, 745.7384538269043, 779.5390826416016, 774.9148807525635, 791.1675352859497, 795.1510041809082, 777.3415854644776, 790.472643814087, 765.1428471374512, 766.3915473175049, 759.218731098175, 747.9650597763061, 745.6286721420288, 761.0360061645508, 740.460050315857, 737.3631561279296, 762.3970886993408, 741.9856856155395, 810.8143495178223, 723.4445444297791, 794.2529256439209, 711.3686433982849, 760.7784773254394, 770.944181175232, 784.31475856781, 734.8705817031861, 792.5171212768555, 775.961204662323, 798.0171749877929, 736.7093697547913, 734.5765919494629, 751.450142364502, 733.3327578735351, 767.9876751327515, 718.3534133911132, 726.4406092071533, 698.5354029846192, 716.0604200553894, 690.7060461425781, 778.1533037567139, 748.9187173461914, 762.9459199523926, 708.0362830162048, 715.0496562957763, 750.4900494384766, 684.2972050285339, 699.6815058898926, 709.4025205230713, 721.3960513305664, 735.2107515335083, 712.9071643829345, 739.9610924720764, 689.1565521240234, 713.9501129150391, 684.4929064559936, 688.5558437347412, 720.4741017913818, 706.9251293754578, 704.3866460227966, 695.1051803207397, 685.8928897857666, 697.4805053710937, 708.4504683685303, 702.8428310966492, 698.6355519866943, 717.1090980529785, 767.3314318847656, 733.5231090927124, 694.5883991241456, 726.4597494506836, 707.8231672668458, 746.055566520691, 721.6854302978516, 682.1428273010254, 676.5819856834412, 703.0452891540527, 710.2305123329163, 680.9109660339356, 673.4132987976075, 708.108931427002, 715.9570563507081, 707.0102179908753, 696.7261282348633, 692.2514139175415, 694.1999123191833, 699.4645722198486, 654.1263880157471, 691.0693255615234, 719.809953994751, 698.0033020401002, 690.9744546699524, 716.7093089294434, 722.087614479065, 761.1365912437439, 698.2017451477051, 709.2480125427246, 715.9003249931335, 711.6893599700928, 664.9709008979797, 737.7392659378052, 682.1733477783204, 691.9056080627441, 727.8727165985107, 706.3737269210816, 669.8812824630737, 697.9475916290284, 653.7103902435302, 672.2551097488404, 711.2771817779541, 693.2025563621521, 692.7430566978454, 648.9049395751953, 648.0009573364258, 676.0726198005676, 659.2787938117981, 662.3735288619995, 698.8237195587158, 663.3122521972656, 675.1343238067627, 684.9905288696289, 651.3123725509644, 705.1157851791381, 682.1821398925781, 695.7208182525635, 668.3020446777343, 667.6481839561462, 711.3049407196045, 651.4619606781006, 655.3022223472595, 665.9381386375427, 655.0713346481323, 674.7981311798096, 662.4844813919067, 668.1403156280518, 676.2892673492431, 688.9099901580811, 660.9122492218017, 691.708565826416],
        "steps": [0, 4000, 10000, 16000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 90000, 96000, 102000, 108000, 114000, 118000, 124000, 130000, 136000, 142000, 146000, 150000, 156000, 160000, 162000, 166000, 172000, 178000, 184000, 186000, 190000, 196000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 282000, 288000, 292000, 296000, 302000, 308000, 314000, 320000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000, 506000, 508000, 512000, 514000, 518000, 522000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 844000, 850000, 856000, 862000, 866000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "walker.walk": {
        "mean": [19.911397294998167, 151.0793361568451, 645.8937812709809, 879.8690061759949, 920.3166753196716, 945.6260650634765, 955.6609561157227, 944.5916111564636, 952.4514821815491, 957.0508053588867, 951.5296009922027, 952.2113517951965, 952.5489192390442, 957.4756494140624, 956.8085385131836, 952.0358392333984, 947.4869303321839, 950.0419387817383, 951.3704650878906, 928.3097327804566, 952.6163592338562, 937.7281143188477, 941.0093645858765, 942.0154174804687, 942.9654753303528, 937.4548991823197, 938.7296402263642, 932.6800080108643, 934.9216613769531, 933.778923921585, 934.086477394104, 948.2000546073914, 891.5048817873001, 908.1368029594421, 884.0271540546418, 910.7390350532531, 896.4406681823731, 929.7648071479797, 909.9028748703003, 913.8243663406372, 900.6120659446716, 923.0372068405152, 940.6109655380249, 927.5088793182373, 903.2510769462585, 925.7276827716828, 933.8495085144043, 926.0996735572814, 888.0396427536011, 904.4530381774903, 906.8620400810241, 924.0452933311462, 901.4409336948395, 905.0935036468505, 926.6864947891236, 933.6638855552674, 926.1602140617371, 926.4223999023437, 909.9243753957749, 942.8414400291443, 903.9032969474792, 921.0528590679169, 923.8323877859116, 911.0400473785401, 926.9459329795837, 913.3301712608337, 918.1068719673157, 911.5106386518478, 918.5993409347534, 930.1717037296295, 912.3077767848969, 913.5878877258301, 908.9357824707031, 902.1971692085266, 926.769284286499, 925.22217004776, 920.2718418121337, 917.3594574165344, 934.0579148483276, 925.3383671951294, 926.8653677272797, 921.7151198482513, 908.9015280151367, 903.9499384212494, 889.234165058136, 903.698497428894, 898.0880315685272, 899.5483330345154, 925.5658744621277, 899.1324315834046, 911.8525481796264, 900.7572588920593, 907.1683445739747, 912.6237353420257, 928.7420617866516, 913.7196659040451, 903.2652184295654, 906.5126893234253, 910.6402824497222, 894.7848738098145, 908.4343250083923, 872.2309966850281, 884.8415455245972, 880.2145927047729, 889.6115336799621, 897.2629182434082, 886.7497298431397, 898.2279904937744, 919.1941418457031, 887.3767049217224, 901.8784500694275, 895.8519535446167, 886.8036262702942, 917.0594854021073, 911.629755153656, 894.5282249116898, 905.1196239852906, 900.207851448059, 919.1884347629547, 921.1908092498779, 929.6724850463867, 894.7626985931397, 903.0287398529052, 903.1200881576538, 891.5459663963318, 855.826967587471, 909.3487529373169, 911.9021486854554, 890.256932849884, 898.4821241188049, 891.1689444160461, 912.450711517334, 868.2590996932984, 913.083061542511, 910.0214962768555, 902.3926351165771, 874.912198753357, 891.6597872924805, 918.5452626991272, 905.0091477584839, 883.3359471321106, 892.6019019317627, 847.7336163520813, 892.34321434021, 879.4576996040345, 866.1090970039368, 888.0312129592895, 875.6449617767335, 893.4345613861084, 889.1457315063476, 859.2614761161805, 882.0791772651672, 889.2527699661255, 886.5251056098938, 841.7813668346405, 860.6661810207366, 849.2737446022034, 847.7952506828308, 876.146686615944, 879.1935466194153, 878.4573911094666, 910.1291358566284, 898.3779843139648, 888.4930452489853, 899.3700191116333, 897.0237767219544, 874.4436220550538, 863.7286274051667, 863.5357978057862, 900.1547961235046, 877.8684776306152, 874.6731406497955, 855.1184500312805, 892.9756554865837, 888.4412530326844, 867.4146692371369, 892.1449543380737, 874.0169665527344, 894.8306436157227, 882.8013595485687, 910.9286726379395, 855.8005509519577, 851.4875134277344, 881.823388133049, 879.7678384780884, 875.3825096893311, 881.8035172271728, 904.5796179771423, 886.2412280082702, 861.3402077674866, 908.9144547462463, 901.4580771636963, 889.6065031123161, 872.8154396438599, 892.3222472000122, 907.6611490631103, 882.4894556140899, 898.01561170578, 886.2888169670105, 905.0521066665649, 880.0067428588867, 907.0140579795838, 883.1011871719361, 915.1428212928772, 883.4657200241089, 887.5417708778382, 901.8055503559112, 922.8204995346069, 883.9550535392762, 889.4972342395782, 877.1262115383148, 853.5429755020142, 871.6963574028015, 892.4627154731751, 897.984689502716, 872.853992486, 897.6464343261719, 896.5099394893646, 877.8931418037414, 881.8159470939636, 873.3187868118287, 897.5237390899658, 886.4506076049805, 891.2700571727753, 875.2088439226151, 877.7807419586181, 888.1599972343445, 893.648844871521, 875.8162343406677, 897.5953650283814, 892.5800525665284, 856.2923817062378, 898.3597670173644, 884.098020439148, 867.7596431994439, 882.4483498954773, 880.0247615337372, 905.5529990291595, 909.789981880188, 854.1783270835876, 888.1783330440521, 882.7421499824524, 900.8068034553528, 875.6734501838685, 872.0236209487915, 884.6806854152679, 871.58281042099],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 140000, 144000, 148000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 352000, 356000, 360000, 366000, 372000, 376000, 380000, 386000, 392000, 396000, 400000, 404000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 476000, 480000, 484000, 490000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 734000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 874000, 878000, 882000, 886000, 890000, 896000, 900000, 906000, 910000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 994000, 998000, 1000000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [32.29618758201599, 29.237924032211303, 179.78080299377442, 251.14846870422363, 284.0990465545654, 336.1906269836426, 375.96605041503904, 465.14360778808594, 334.67466957092284, 345.2283403778076, 258.22561836242676, 417.6568329620361, 350.65370513916014, 335.47155395507815, 390.08963729858397, 377.3197484588623, 295.58342041015624, 319.9292024230957, 279.78798599243163, 250.63664321899415, 306.48370719909667, 296.6189308166504, 339.14295722961424, 303.0875226593018, 317.3203578186035, 355.37508934020997, 326.9006149291992, 279.2332354736328, 217.27652746200562, 273.472320022583, 252.1888020324707, 248.60975589752198, 288.8593759918213, 311.506781539917, 310.438307800293, 244.488260345459, 271.3955624389648, 275.925751953125, 324.08222274780275, 294.48972412109373, 264.9606633758545, 217.10602195739747, 287.6017342376709, 263.93935989379884, 323.34724800109865, 327.0841496276855, 323.24832023620604, 257.67864097595213, 346.89196357727053, 273.0221228790283, 318.06038063049317, 239.88772567749024, 327.5310118865967, 278.3745918273926, 267.13187103271486, 282.95497581481936, 296.00342346191405, 292.48475105285644, 311.8038269805908, 288.40809745788573, 304.7206900024414, 308.8402623748779, 296.7699922943115, 326.8099245452881, 323.15775741577147, 314.894236907959, 253.21428569793702, 310.675403137207, 245.1035913848877, 288.70373252868654, 266.880373840332, 314.13349967956543, 337.1659512710571, 315.31482299804685, 342.9708239746094, 334.6041300201416, 301.6050690460205, 289.6734703063965, 311.08762100219724, 340.215186920166, 262.05638877868654, 304.1113324737549, 285.62534744262695, 290.2866699981689, 347.0078022766113, 290.5499255371094, 309.31229637146, 295.0417984008789, 286.5895347595215, 318.1789218902588, 318.54595016479493, 281.41564086914065, 291.89034797668455, 303.9612217712402, 361.4536754608154, 300.4288549041748, 296.01320014953615, 351.90407859802247, 298.55057388305664, 323.43594017028806, 343.5252482604981, 305.35586044311526, 339.3674029541016, 309.37562980651853, 300.23738945007324, 319.8490409851074, 283.70148513793947, 294.068932723999, 262.32055770874024, 287.4300174713135, 279.1953684997559, 265.62649017333985, 303.27197189331054, 304.02836994171145, 297.71826820373536, 292.94858627319337, 253.31649951934816, 279.22940437316896, 281.68662757873534, 262.20581123352054, 272.61350357055665, 287.4930278015137, 310.75383682250975, 294.9272324371338, 288.03918388366696, 258.6662601470947, 311.72822090148924, 283.14030174255373, 296.99402198791506, 318.1590986633301, 314.21077781677246, 295.90716819763185, 324.4325211334228, 328.4036010742187, 294.75706939697267, 316.5573455810547, 305.8798779296875, 303.849556350708, 283.19297760009766, 272.7094031524658, 294.370831451416, 299.53766525268554, 257.97328575134276, 255.89688747406007, 278.39173851013186, 274.40828132629395, 269.39203231811524, 330.83610221862796, 270.4435578918457, 270.75297218322754, 295.5233713531494, 248.78944328308106, 295.29330474853515, 261.40523399353026, 258.6102304077148, 275.5995014953613, 294.5179029846191, 285.289693069458, 283.3375468444824, 293.12272064208986, 285.58671340942385, 295.83352798461914, 297.81569343566895, 273.046983795166, 280.51743518829346, 287.80080619812014, 271.8730195999145, 270.743577041626, 256.77483505249023, 262.1894261932373, 247.82675800323486, 256.30428707122803, 266.67718681335447, 262.19986057281494, 255.2009620666504, 274.9334135055542, 268.9272778320312, 261.5710778427124, 274.2453145599365, 259.5031111907959, 295.37779273986814, 267.4852254486084, 273.8375346374512, 267.6060548782349, 278.176780166626, 285.8382869720459, 299.96768951416016, 285.48404293060304, 282.2608780670166, 269.0790504074097, 264.757529296875, 270.5599967956543, 284.07229988098146, 277.55870738983157, 281.20818069458005, 269.91233074188233, 280.5915852737427, 254.42782218933107, 287.23126739501953, 299.03502388000487, 277.5381970214844, 290.8279724121094, 309.90935302734374, 285.71911239624023, 288.0555224609375, 258.2773015213013, 270.12104026794435, 262.17179679870605, 231.0114635848999, 260.80198982238767, 230.22428386688233, 241.7575070953369, 284.706884765625, 284.16653316497803, 265.84873970031737, 261.71162696838377, 270.44999408721924, 260.02963241577146, 258.88849098205566, 247.66910816192626, 260.40664459228515, 256.43416145324704, 253.46237815856932, 234.63405612945556, 241.38709884643555, 253.49611701965333, 246.88746513366698, 248.25641593933105, 246.98482872009276, 245.02007133483886, 252.82777069091796, 246.18384021759033, 256.1138352584839, 274.241809463501, 260.4042134857178, 262.0924331665039, 250.76809829711914, 268.6974858856201, 258.43559257507326, 240.32833587646485, 249.93048515319825, 248.0542322540283, 253.7606044769287, 246.17628288269043, 243.95429664611817, 251.19033065795898, 248.09170265197753, 256.66089950561525, 260.57759689331056, 252.13423828125, 253.92383571624757, 249.64639022827149, 245.4442568206787, 261.47221740722654],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 356000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 478000, 482000, 486000, 490000, 494000, 498000, 502000, 506000, 510000, 514000, 518000, 522000, 526000, 530000, 534000, 538000, 542000, 546000, 550000, 554000, 558000, 562000, 566000, 570000, 574000, 578000, 582000, 586000, 590000, 594000, 598000, 602000, 606000, 610000, 614000, 618000, 622000, 626000, 630000, 634000, 638000, 642000, 646000, 650000, 654000, 658000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 690000, 694000, 698000, 702000, 706000, 710000, 714000, 718000, 722000, 726000, 730000, 734000, 738000, 742000, 746000, 750000, 754000, 758000, 762000, 766000, 770000, 774000, 778000, 782000, 786000, 790000, 794000, 798000, 802000, 806000, 810000, 814000, 818000, 822000, 826000, 830000, 834000, 838000, 842000, 846000, 850000, 854000, 858000, 862000, 866000, 870000, 874000, 878000, 882000, 886000, 890000, 894000, 898000, 902000, 906000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [79.36231155216694, 181.5136823502183, 184.89109474033117, 223.07295019388198, 219.00054201364517, 314.2170645856857, 417.80580057144164, 398.0694598126411, 513.5971865224839, 494.0907380104065, 505.5449355483055, 535.783530613184, 505.9030134129524, 560.4701059055328, 520.1328993034363, 566.3087182855606, 506.8418473291397, 461.8790841007233, 546.842262005806, 500.1588115620613, 536.6998962521553, 511.6868180370331, 546.0050698852539, 528.3640332460403, 553.9662394237519, 530.5355054378509, 538.9103024196625, 517.5004910945893, 592.288170042038, 544.1804421281814, 550.1300490951538, 548.3326557731629, 539.1095226287841, 536.563166847229, 544.6350928020478, 580.2389818286896, 582.5052544593811, 566.1410885047912, 559.696668176651, 573.1073609733581, 522.6572805595398, 559.7823567581177, 542.9879307556153, 573.7710501861573, 533.4154676055908, 593.1259847259521, 589.4733402442932, 534.6504642486573, 513.8995011138916, 562.719015519619, 525.8326672267914, 474.67412399053575, 564.4799097156524, 529.4336196327209, 506.6533653640747, 537.2091033935546, 556.3941699695587, 522.3434537601471, 551.9005906200409, 515.1832606887817, 527.0722804307937, 516.2976736211776, 545.952132062912, 523.2957175016403, 509.1239648103714, 507.2682461547852, 526.4677641439438, 520.1601296043395, 463.8571113204956, 487.3438177728653, 492.4094441604614, 487.33225905418396, 537.415007314682, 488.2771024274826, 504.67459777832033, 475.71835348129275, 507.7656746387482, 524.6844460487366, 438.80384643554686, 524.9206797122955, 507.79296710968015, 513.8810425662995, 502.57792810440066, 483.38113738059997, 472.9362420082092, 488.65211243629454, 480.71743280410766, 490.34868229866026, 476.02262298583986, 437.49423537254336, 476.57224471092223, 434.89341188430785, 446.73524728775027, 430.59889932632444, 463.6186853790283, 510.1689096450806, 481.5817778968811, 459.9079663562775, 435.19565176963806, 435.2679717540741, 491.5488502407074, 454.46397414207456, 489.10863883018493, 474.5931549406052, 439.713461933136, 435.93482476711273, 459.48114055633545, 450.56521659851074, 461.4550430345535, 418.9235709047318, 501.3242945480347, 465.98319076538087, 414.5779758930206, 488.31116355895995, 452.78944944381715, 460.637505273819, 483.95128880500795, 458.05610467910765, 474.15034858703615, 473.12096570014955, 491.99279337882996, 446.47279734134673, 474.4300510120392, 461.823706073761, 453.60317611694336, 490.32611129760744, 497.00368604660036, 452.76034976959227, 474.5159553527832, 453.3718493080139, 507.1449679946899, 468.2844056510925, 513.7548259449005, 470.2368032836914, 476.95611759662626, 453.6030600500107, 512.6053192138672, 468.57020486831664, 430.0888098526001, 496.6767497730255, 483.85838824272156, 452.2638389110565, 515.2024750328064, 445.46804775238036, 467.3391432762146, 421.77299518585204, 428.3496588563919, 479.4574505805969, 493.5536225986481, 473.0236427783966, 419.2948335170746, 430.83696276664733, 486.1728560113907, 456.30676594734194, 432.1270266532898, 457.8653953361511, 455.65371855735776, 414.84853772163393, 419.2009830379486, 495.7816484069824, 481.15834721565244, 460.653806681633, 434.3806595993042, 449.7940822315216, 472.5877315139771, 449.83862377166747, 481.4574580574036, 471.5132330226898, 488.9519553375244, 410.7205487155914, 450.2559726333618, 459.534777379036, 503.00902320861815, 482.25296657562257, 484.8162278175354, 501.17797884464267, 502.8356125831604, 442.7113692951202, 476.5040473651886, 442.3877515411377, 471.5206020641327, 452.2233557701111, 463.98786063194274, 436.1177235031128, 459.25682578086855, 392.36588371276855, 496.18613174438474, 481.8922679138184, 458.60179788589477, 496.7246989059448, 501.3251909637451, 436.8766022491455, 492.97924479484556, 471.8492036628723, 451.23289921760556, 477.1037507820129, 477.1548507785797, 467.96414738178254, 442.44567766189573, 459.1602242088318, 461.47797157287596, 432.7173782348633, 467.0372870826721, 483.26827672958376, 457.4794530916214, 459.5371331501007, 464.82434582710266, 483.6968079280853, 441.58229778289797, 478.2949298286438, 467.178279504776, 478.50860315322876, 487.5919096469879, 466.4847346496582, 482.03560384750364, 502.92411083221435, 472.2026755523682, 454.9751885890961, 506.14532354354856, 457.62861719608304, 504.8924752235413, 464.4439813804627, 485.60216444015504, 464.23001379966735, 463.5216535282135, 487.30477959632873, 464.69502260684965, 490.32107390403746, 473.77171852111815, 507.3094367170334, 494.7337591648102, 519.1654724121094, 501.16131752967834, 485.8745864868164, 504.4264705181122, 488.0588260555267, 495.29103431224826, 474.36590415000916, 444.764068775177, 468.02035349845886, 479.5850608158112, 508.14306800842286, 486.9931039094925, 498.6795546913147, 499.44466029167177, 484.9372469711304, 484.89315205574036, 452.39403964996336, 510.54480627059934, 472.6331975650787],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 230000, 232000, 236000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 590000, 596000, 602000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 730000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 862000, 864000, 868000, 874000, 878000, 882000, 888000, 892000, 898000, 902000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 934000, 938000, 942000, 946000, 950000, 954000, 958000, 962000, 966000, 970000, 974000, 978000, 982000, 986000, 990000, 994000, 998000, 1000000]
      },
      "walker.stand": {
        "mean": [135.95919921875, 378.97642024993894, 568.0657942199707, 876.9948408126832, 906.1083767700195, 914.9490982055664, 941.3021878051758, 927.399365234375, 914.2612884521484, 914.1662867736817, 880.8128134155273, 854.1848667907715, 865.3746353149414, 832.5586874389649, 863.1284024047851, 897.0281950378418, 841.8412799072265, 806.9833003997803, 814.2606495666504, 801.8502827453614, 827.5195726776124, 852.6473019409179, 847.8097401428223, 836.2223875427246, 845.5345265197753, 819.126114654541, 866.7302283477783, 878.9411183166504, 861.322380065918, 844.7795227050781, 811.4505711364747, 817.4550588989258, 818.9708088684082, 807.3541177368164, 801.9144049072265, 820.9870712280274, 801.1350592041016, 805.6251703643799, 828.444140625, 833.8154396820069, 834.0212730407715, 802.4535023880005, 828.9969525909423, 826.6038708496094, 856.7206758117676, 870.7845352935791, 802.0461283874512, 795.6478364562988, 812.5540530395508, 796.9750606536866, 819.1041939544677, 798.2636197090148, 835.5311059570313, 840.6244178771973, 824.5151655578613, 816.9290125846862, 811.574701538086, 819.5695933532714, 840.9748164367676, 818.7379479980468, 798.812368850708, 801.4881637763978, 797.4263639259339, 799.0912573242188, 827.4355287933349, 791.4566982269287, 822.4140077781677, 796.2435566139221, 824.9472941589355, 809.939298210144, 811.5353010177612, 798.2657566642761, 777.7212677192688, 778.9480784034729, 813.981563911438, 786.3558811950684, 826.7013938903808, 772.9147652435303, 802.5223678016663, 805.9109788513183, 797.473766784668, 764.1843841934204, 763.4610912322999, 759.5320181274415, 753.274451751709, 768.9421870231629, 763.7677299308776, 768.0172702026367, 827.957852859497, 753.4906437683105, 769.8804355239868, 788.6184964942933, 782.8791103553772, 757.4191476440429, 767.7284849739075, 791.2360469055176, 759.6768910217285, 752.902794971466, 749.1759345626831, 760.9088152313233, 772.7391317749024, 715.5112490081788, 729.8284310531616, 764.4368838119507, 738.4620696640014, 755.325567741394, 753.03981590271, 754.9406779289245, 762.376548461914, 704.5824889373779, 750.7179471588134, 751.0445975112915, 738.6334498977661, 740.1454329490662, 770.944814453125, 745.0109440040588, 752.5837696838379, 742.2982083129883, 763.8844544410706, 743.5949268341064, 740.4645693969727, 717.8026501274109, 745.9243769836426, 739.1760155677796, 735.391344985962, 729.6444383430481, 743.4541207885742, 693.6785974121094, 721.8223778152466, 741.7003056335449, 767.5511279296875, 750.6822288131714, 733.7891511535645, 751.2214033508301, 711.6250604248047, 720.7029531669617, 753.1696504211426, 737.7224797821045, 729.1825437545776, 751.4784992980957, 731.9441132354737, 766.639669342041, 731.48714012146, 753.2729457855224, 751.3292486572266, 734.0515132141113, 731.2639167022705, 718.7280755424499, 707.6459734344483, 736.2776860809327, 740.0542747879028, 730.7702151679993, 683.476054763794, 717.7854481887817, 691.2571327209473, 699.591953868866, 717.772289352417, 712.7260101699829, 725.0538938140869, 708.4565148925781, 726.5853379821777, 710.0064983749389, 714.3650419616699, 728.0328275489807, 697.3700836563111, 746.6585438537597, 680.8202730751037, 728.7567575073242, 702.9597464752197, 724.6259800720214, 712.2878471374512, 726.5332682037354, 685.2737424087525, 735.067811126709, 701.6848823547364, 737.9135230636597, 727.507244644165, 699.0517782974243, 702.495771484375, 701.1166611862183, 715.7866271972656, 710.5919569778442, 689.8994451332093, 720.2999878692627, 689.4338426971435, 724.3283973693848],
        "steps": [0, 4000, 10000, 16000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 90000, 96000, 102000, 108000, 114000, 118000, 124000, 130000, 136000, 142000, 146000, 150000, 156000, 160000, 162000, 166000, 172000, 178000, 184000, 186000, 190000, 196000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 282000, 288000, 292000, 296000, 302000, 308000, 314000, 320000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000, 506000, 508000, 512000, 514000, 518000, 522000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 844000, 850000, 856000, 862000, 866000, 870000, 876000, 882000, 888000, 894000, 900000, 906000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "walker.walk": {
        "mean": [24.123778419494627, 128.4119562292099, 685.5404405975341, 898.4106871795655, 932.4800290679932, 949.7206054496766, 955.9616311645508, 955.4638015747071, 957.2185073852539, 955.8018978881836, 954.4047286987304, 956.0781234741211, 954.6303952026367, 952.3938758850097, 957.3290393066407, 954.5387332153321, 952.5728064537049, 955.757741394043, 950.355817565918, 936.0948582458497, 937.1928956413269, 944.5701483154297, 954.6190112304688, 942.1015552902222, 942.9024069786071, 953.4558929443359, 927.1901795816422, 944.7590860176086, 943.5725308465958, 945.9459279251099, 935.8782673072815, 937.9367656707764, 919.5774320268631, 931.0892483329773, 924.2185402488708, 929.9506325531006, 927.4536725902558, 929.9679150676727, 939.0903921699523, 935.0491801452637, 932.5118820953369, 919.804640865326, 918.9840542793274, 911.6788011455536, 910.7043408584594, 943.7243817901611, 948.5550149726868, 935.9173591804505, 897.9246921634674, 922.0464406442642, 928.4654846000672, 917.8941292667389, 916.9261129379272, 925.0000204277038, 941.9623224449158, 926.7006473922729, 924.5054726028443, 931.6325622749329, 932.4445860481262, 938.525430393219, 923.783137550354, 929.332825717926, 931.2400283241273, 947.5247360229492, 938.2865351676941, 925.2164439201355, 940.2159395217896, 917.3776021575927, 927.4497502517701, 940.415875968933, 947.5483914184571, 933.8729429244995, 918.6806024742126, 939.6058892822266, 936.3911961746215, 937.8771492004395, 926.7565752983094, 937.2411385917663, 926.0461103248596, 925.0325549316407, 920.5644696617127, 935.7930631256104, 895.2971822738648, 937.6646278381347, 913.0798255920411, 924.2915164375305, 932.4456841087341, 917.1463001060486, 932.5604545021057, 901.1250830268859, 932.5321761703491, 912.0696984672546, 930.2189059066773, 910.2440663146973, 921.4571318244934, 916.0676410484314, 936.870609741211, 913.8802406215668, 924.2674169540405, 889.1937577152253, 917.6033901882172, 864.1219284439087, 928.1366218757629, 911.3163508605957, 920.7376523590087, 917.5174331474304, 914.0715030670166, 924.1541514968872, 898.5839059257507, 899.276979637146, 893.9200380325317, 893.9977880859375, 898.2799977493286, 916.6239196014404, 922.3910241317749, 914.8329437541962, 928.9524174308776, 933.9232622146607, 914.1295538139343, 935.9353553581237, 936.6534901428223, 914.4238088417053, 911.1565988349914, 930.3454197502136, 917.5247064018249, 911.0784390068054, 937.0192560005188, 914.9970940208435, 906.5020086288453, 922.0122883987427, 928.8859937095642, 918.6824060058593, 917.6453908443451, 910.3004606628418, 925.6657808303833, 903.5785435152054, 868.2976488304138, 921.0938836288452, 905.5113035392761, 882.0444479942322, 899.1536283683777, 901.8730989074706, 885.6422442436218, 905.4295554280282, 900.5671697998047, 882.7624990177154, 908.6535317802429, 886.4021259212494, 885.7871380996704, 909.8973261642456, 896.9152954292298, 910.3991717147827, 887.2909930610657, 905.603323802948, 886.0971590042114, 907.6220427131652, 890.6087120819092, 870.5898390960693, 893.6941023921967, 887.4477022361756, 910.6667634582519, 914.1637676715851, 896.1880503845215, 896.8788667297363, 876.7512818527222, 877.487267112732, 914.1002239418029, 900.0290011405945, 908.1688203048706, 920.6247079753875, 883.6485590171814, 898.1632870101929, 918.8005348968505, 913.2752229690552, 919.1437994194031, 927.1195745849609, 892.0643354034423, 897.5079227352143, 904.5100786495209, 879.9398093986512, 921.4099864387513, 887.0932720756531, 896.7564050292968, 896.6810149002075, 883.4645795726776, 903.8149938964843, 896.2034016418457, 898.3901853370667, 911.2129770851135, 903.4953671646118, 902.4389953994751, 902.6263028717041, 893.4256265830994, 904.8837149620056, 912.2208838272095, 899.5522271728515, 912.7816663360595, 902.6092425918579, 916.4483989334107, 902.623941860199, 890.4454785442352, 897.4937503623962, 908.252942829132, 895.9282430648803, 920.6655693912506, 910.7325554656983, 910.0484796142578, 884.555494480133, 895.3195470619202, 918.2359671020508, 897.5897832679749, 895.6433638954163, 901.0246200942993, 888.699359922409, 900.6329801940918, 891.257567653656, 901.396487197876, 885.6942524528504, 876.4652464485168, 912.6417015838623, 920.0507780075073, 897.2089786529541, 878.1084967422486, 901.6022195625305, 878.0226736068726, 889.8717311096192, 902.9661498451233, 864.5966744995117, 904.9155833816528, 892.1881754493713, 891.4426873779297, 900.750246887207, 902.7507771110535, 908.0970078277588, 888.06418176651, 912.415849494934, 890.2578178977966, 910.095975189209, 914.0245600891113, 887.9343096351623, 882.188915977478, 864.1776743125915, 890.7715531158448, 895.6442461490631, 893.5463207054138, 893.8809836673737, 899.5709220647811],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 140000, 144000, 148000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 238000, 242000, 246000, 250000, 254000, 258000, 262000, 266000, 270000, 274000, 278000, 282000, 286000, 290000, 294000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 352000, 356000, 360000, 366000, 372000, 376000, 380000, 386000, 392000, 396000, 400000, 404000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000, 476000, 480000, 484000, 490000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 734000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 874000, 878000, 882000, 886000, 890000, 896000, 900000, 906000, 910000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 994000, 998000, 1000000]
      }
    }
  },
  "reanalyse_64p": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [5.8081385409832, 233.95385467529297, 151.90966682434083, 326.00720329284667, 278.35881103515624, 341.21787467956545, 320.65025367736814, 355.62502452850345, 176.96273193359374, 282.88032600402835, 387.4616791534424, 493.9255489349365, 321.25100746154783, 400.61573766708375, 323.12544971466065, 319.6100983428955, 401.31421928405763, 450.7218186187744, 397.93942741394045, 311.40229866027835, 267.84946159362795, 353.70957916259766, 266.7084341430664, 302.5018769073486, 387.71057456970215, 380.81951232910154, 439.8868858337402, 454.11334213256833, 361.1638522338867, 395.88574478149417, 406.3871681976318, 387.4047123718262, 349.7965361022949, 541.5443802642823, 506.7083349609375, 511.84687034606935, 421.38788543701173, 386.9704299926758, 355.0299900817871, 304.37027122497557, 333.28988204956056, 288.86347229003906, 414.4612286376953, 282.0937255859375, 304.7771035003662, 404.8721016693115, 431.98186813354494, 360.2152380371094, 252.07401123046876, 362.9140463256836, 375.8479647827148, 443.29078536987305, 366.8587786102295, 309.8552194213867, 317.2090390777588, 363.9987536621094, 385.3984356689453, 492.0904695129395, 342.83678161621094, 480.5791142272949, 397.66625160217285, 333.2542240142822, 375.96544151306153, 478.394185256958, 337.19726013183595, 376.3983563995361, 437.7531675720215, 491.32604034423827, 474.9143334197998, 519.5431181335449, 409.36416641235354, 556.0792834472657, 583.7246612548828, 566.8036130523682, 581.0088987731933, 392.6123378753662, 590.6454664611816, 345.9758185577393, 447.9184275054932, 415.35704734802243, 602.1063725280761, 669.458268737793, 615.2855039215087, 537.456625213623, 361.572222442627, 491.5999291229248, 439.4174746704102, 432.4095034790039, 424.5559628295898, 382.50681541442873, 469.5023210144043, 386.4615028381348, 375.2614552307129, 373.7343124389648, 396.070419998169, 581.4470876312256, 259.22761863708496, 509.4836183929443, 385.75014701843264, 386.4540982055664, 371.6456558990478, 329.6609408569336, 494.63590065002444, 445.5752341461182, 475.8049991607666, 187.53792701721193, 252.95741256713868, 448.1818972015381, 351.54248306274417, 261.5127178955078, 292.21832595825197, 254.3925038909912, 311.83706855773926, 291.69773826599123, 594.6179331970214, 337.94278144836426, 299.89751609802244, 555.0778011322021, 306.89542961120605, 466.8095800018311, 570.1934756469726, 317.26730911254884, 450.9840545272827, 390.6645669555664, 420.39296745300294, 480.0726609039307, 500.37501304626466, 234.4468189239502, 420.3125532531738, 387.81245582580567, 510.0506909179687, 424.1251595306396, 478.9148173522949, 567.7259803771973, 423.15506088256836, 381.25377548217773, 521.7275844573975, 565.223020324707, 400.8765319061279, 524.3936228942871, 398.76845390319824, 605.7530465698242, 485.29621772766114, 453.03725067138674, 374.99304626464846, 426.89574363708493, 329.50811592102053, 521.2401904296875, 499.44452430725096, 516.8747971343994, 269.71536170959473, 447.91374763488767, 422.4157943725586, 343.5222675323486, 409.7004821777344, 311.9185572052002, 366.7446262359619, 294.72576385498047, 387.5678354644775, 327.83349060058595, 306.6868083190918, 426.1848776245117, 270.38275985717775, 304.70410346984863, 317.4734600067139, 331.0272490692139, 379.12326877593995, 393.3113118743897, 315.35835014343263, 258.305412979126, 288.7254224395752, 315.27370292663574, 417.54901519775393, 284.112379989624, 338.2269591522217, 353.4293595886231, 416.85951904296877, 332.9800801086426, 314.35367630004885, 366.0174979400635, 425.20222412109376, 303.0282898712158, 366.74980140686034, 378.3089360809326, 292.93955154418944, 284.4664517974854, 329.5656469726562, 313.0610916137695, 309.19055633544923, 308.5296595001221, 302.2318201828003, 275.11798221588134, 282.4040187454224, 248.0508376312256, 239.78308032989503, 294.5865589141846, 329.1989080429077, 385.97463516235354, 357.29391033172607, 335.7860745239258, 339.835736541748, 373.77373683929443, 468.2054248046875, 385.17792854309084, 344.5406855010986, 396.29656021118166, 360.59715103149415, 347.69938621521, 367.553427734375, 339.74945373535155, 343.97177825927736, 346.0770007324219, 347.44099533081055, 365.2875553894043, 355.4653006744385, 354.01390045166016, 358.46335487365724, 345.06388359069825, 356.6528113555908, 470.57073799133303, 505.5025673675537, 360.54519943237307, 390.77622772216796, 475.81487030029297, 406.7945725250244, 378.36091373443605, 337.60446868896486, 344.74685009002684, 382.1069652938843, 392.59543449401855, 425.99045570373534, 506.8574214172363, 427.1003475189209, 397.7276774597168, 361.7095763397217, 349.2057625579834, 334.67107585906984, 330.8853653717041, 326.26847778320314, 320.6992345809937, 329.45777893066406, 330.06675117492676, 325.00193786621094, 312.7532884216309, 323.4367485046387, 338.2186681365967, 332.5409574890137, 352.31389236450195, 353.87025840759276, 370.8787189102173, 357.474599609375, 352.2155325698852, 356.8854274749756, 343.2816495513916],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 286000, 290000, 294000, 298000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 358000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [81.21841297447682, 124.56066593647003, 124.93622306227684, 140.76073404431344, 109.16405931651592, 134.51911324977874, 163.355044927001, 211.32722270846367, 301.3092072713375, 299.17802498817446, 413.10019263267515, 330.74771260261537, 350.78453474998474, 345.63823985695836, 361.8353554534912, 372.29882648468015, 401.70645033836365, 397.59047149658204, 375.56788595199583, 439.6715090513229, 465.4283386516571, 434.9959111571312, 428.3434511780739, 473.49608050346376, 512.7939074277878, 445.0258933854103, 385.96227364063265, 454.91972987651826, 442.5462307739258, 422.26477909088135, 473.3859786128998, 446.4652895402908, 433.93651501178744, 503.7226411879063, 480.03607149124144, 480.08141016125677, 502.4569617605209, 507.9265436553955, 484.2410772275925, 511.2101935559511, 526.0472167229652, 519.8219527816773, 444.6538385295868, 519.9876827478408, 557.4920411109924, 415.0912767505646, 487.3376222896576, 570.6844286823273, 514.8575061035157, 512.5183838272095, 526.2228046083451, 518.8703360700607, 487.1157244312763, 554.7710465693474, 515.7605907726288, 550.827229089737, 529.8841915225983, 555.8644925880432, 560.3100524520873, 506.13073086738586, 472.27971991539, 521.3491821241379, 546.472676217556, 517.0223987805844, 523.6386533024908, 528.6436326503754, 556.3969026124478, 508.34322815179826, 516.6213838100433, 494.88439044237134, 577.6151610612869, 588.3099764585495, 500.53928804159165, 528.9518577098846, 518.8364495754242, 521.3486028707027, 545.0535870921611, 568.4624293804169, 499.3886880016327, 498.8258807516098, 560.9076784110069, 552.0997845363617, 612.91751932621, 562.590362713337, 594.3673310160636, 539.8287718105316, 559.5214772605896, 482.7516640996933, 535.718974685669, 533.6533901059628, 569.6544001150131, 603.3228001403809, 521.3511388349533, 544.8722853422165, 510.2170339822769, 517.1057564544677, 508.9952182972431, 538.5736783885956, 533.8284295701981, 563.4044097328186, 512.4851988840103, 578.2732485961914, 549.8207551479339, 466.334478597641, 499.3711190807819, 503.1657620310783, 518.2462569332123, 556.4958156394958, 500.4877154541016, 550.0718486070633, 536.8828602528572, 529.8241296774149, 543.57600253582, 520.5829424095153, 586.7695099449157, 577.9003886461257, 564.2820861339569, 541.9638194465638, 575.0631277561188, 607.1131405258179, 605.0392406821251, 590.8714209985733, 565.7676781082154, 559.7100623190403, 565.493343834877, 570.0983203363419, 529.2469585132599, 563.8565669488906, 588.7812955284119, 539.3393013548852, 593.6774381637573, 568.4693205523491, 560.7560167312622, 582.6285168838501, 590.9840795910359, 597.9690138053894, 586.9870772910118, 558.4836090409756, 570.3662121772766, 582.8831303524971, 601.2407549667358, 568.1300694525241, 565.4436691451073, 608.929330830574, 585.7917906856537, 609.415058927536, 584.39069668293, 623.0574553108215, 592.0224415493011, 570.8969044303894, 617.2018426704407, 604.4620869636535, 558.8810994815826, 572.7924870872498, 621.5931213760376, 510.5825975513458, 520.4454014444351, 504.03167004585265, 615.2164789438248, 554.7595694446563, 572.9031973695755, 592.9688829755783, 583.9420871448517, 560.7956917095185, 568.3996066045761, 600.6094603538513, 588.7714980602265, 559.1064710760116, 566.1087064123153, 565.0774975728989, 610.1185872507095, 603.579803814888, 549.374967470169, 595.2440966558456, 590.764597774148, 611.9366021823884, 578.4046448755264, 583.6414796447754, 602.7037512731553, 595.4528474235535, 619.3704357457161, 622.5719005441665, 561.6330553722381, 598.2408836650849, 556.0990922093391, 563.571977481842, 592.5034777498245, 517.8765761590004, 535.6917490625382, 526.9709294986725, 551.2607452869415, 593.1968643665314, 555.2740978312493, 568.56117831707, 617.5574771499633, 581.8448451471329, 588.026116399765, 541.3257729125023, 544.3056689453125, 594.092736825943, 575.6462487864494, 512.4087001895905, 552.2286205196381, 569.5354182767868, 563.1827780056, 575.6497651147843, 571.3832060003281, 547.1420399713517, 577.0289963960647, 556.3137557125092, 548.1674990415573, 545.5018491315842, 540.5700985717773, 592.4222944450379, 573.1504852628708, 565.5778174734115, 598.0671225076914, 570.299772105217, 526.4821487951278, 541.1654490184784, 560.5821548080444, 590.3457059812546, 517.4746612083912, 565.1378190737963, 571.0504597043991, 586.177182264328, 546.0590794157982, 559.0882397866249, 562.5928706216812, 554.1347043824196, 534.9727513313294, 564.1731244063377, 568.268851647377, 572.5144391787052, 560.5737295675277, 576.8494666171074, 555.031754565239, 530.5436335968972, 550.3945029258728, 578.5489308929443, 553.532422709465, 567.7947837734223, 559.5409565973282, 563.0020794725418, 574.7763830947875, 533.932066988945, 509.27259834766386, 534.4380695140362, 549.5775149202346, 532.8739198970794, 566.0311942434311],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 216000, 220000, 224000, 228000, 230000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 986000, 992000, 996000, 1000000]
      },
      "walker.stand": {
        "mean": [126.66151575088502, 220.21807010650636, 356.8692502593994, 502.02639739990235, 641.6838527679444, 696.5562696456909, 707.3581867980957, 780.5542667388916, 804.8115045166015, 838.4184922790528, 867.9228039550782, 865.0803492736817, 788.9629085540771, 828.1041104125976, 835.2379095458984, 828.4274099731446, 866.8412094116211, 848.20220413208, 866.0156462097168, 864.9732537841796, 777.735163116455, 866.1829837036133, 859.5600372314453, 803.174252166748, 813.5955030822754, 837.7994003295898, 794.147509765625, 854.1770048522949, 803.4092408752441, 839.3844525146484, 808.7296385192872, 875.6511358642579, 804.9832814025879, 835.2341986083984, 792.7243378448486, 802.1499137878418, 800.5922285461426, 824.9281359863281, 835.7111949157714, 859.7646815490723, 841.211124343872, 852.7728668212891, 855.1028073883057, 880.5460516357422, 835.3099919891357, 827.2436772155762, 796.1674501037597, 910.6928439331055, 861.9847273254395, 846.7654022216797, 864.822289276123, 907.1074353027344, 895.3099328613281, 888.8363381958007, 880.2433131408692, 887.3554771423339, 869.004571685791, 868.0808411407471, 888.2932815551758, 823.3884024047852, 775.975666809082, 818.8215278625488, 807.6510655975342, 821.7570195007324, 851.8966136169433, 858.9607865905762, 872.4983992004395, 880.8246899414063, 845.4851133728027, 841.7290577697754, 859.7986571502686, 892.5331550598145, 839.9858871459961, 835.6250160217285, 845.009939956665, 867.1031532669067, 875.3634063720704, 882.0438214111329, 856.5373254394531, 822.4717892456055, 885.833783569336, 839.8799272918701, 856.8780854797363, 852.9278848266601, 833.7124481773376, 865.2701239013672, 841.391333694458, 854.4314605712891, 845.7464601516724, 847.4403062438964, 878.8879773712158, 879.530817604065, 889.208628616333, 874.4962379074096, 885.0136373901368, 890.1332124328613, 901.9614286804199, 893.2624894714355, 901.3335881042481, 851.693839302063, 880.170126953125, 882.4482343292236, 903.36017578125, 864.6559024429321, 893.5101140594483, 893.0515237426757, 888.3915405273438, 898.5689208984375, 883.3598906707764, 881.2444097900391, 833.5429296875, 870.598844947815, 882.8283079528809, 881.8536572265625, 894.0749116516113, 845.2760063171387, 840.3175477600098, 861.698399810791, 844.008720703125, 853.2488981628418, 858.6740411376953, 863.8604908752442, 859.8349072265624, 867.1758554077148, 871.0081983947754, 884.2382540893555, 868.5151138687133, 871.8535025024414, 894.2827268981933, 890.2694813537597, 903.8187460327149, 904.4864970397949, 891.5834907531738, 893.285626373291, 900.0625128173829, 871.0774647140503, 870.137992477417, 880.6897727966309, 887.2495027160644, 872.329125213623, 890.664475364685, 889.3299839782715, 879.7404053497314, 903.0436933898926, 885.789556274414, 907.2102659606934, 891.4125332641602, 907.4490391540527, 903.0828125, 909.2349267578124, 878.6947253417969, 876.7161544799804, 889.0940625, 881.3292835998535, 891.513450012207, 885.6183071899414, 887.5218466186524, 915.3361512756347, 892.2769064331055, 902.6814866638183, 876.8438272094727, 899.2890344238281, 885.412239818573, 890.7004650878906, 885.0713592910766, 900.3543441009522, 900.326413269043, 896.6322505187989, 900.8636880493164, 889.664490814209, 904.0587193298339, 898.3865055847168, 890.6329928588867, 889.3846470642089],
        "steps": [0, 2000, 8000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 162000, 166000, 172000, 178000, 184000, 190000, 194000, 198000, 204000, 208000, 212000, 216000, 222000, 226000, 230000, 236000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 310000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 354000, 360000, 366000, 372000, 378000, 384000, 390000, 396000, 402000, 408000, 414000, 420000, 426000, 432000, 438000, 444000, 450000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 588000, 594000, 598000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "walker.walk": {
        "mean": [22.607847743034363, 368.38243661880495, 479.2826381397247, 598.6027216625214, 752.4597011184692, 920.2271549415589, 917.9003685951233, 932.6270809173584, 925.6711364364623, 903.455201177597, 926.6945664024353, 930.7729983329773, 921.5335003852845, 948.075636138916, 942.71958568573, 936.456493844986, 937.6360728263855, 924.725540561676, 937.4163638401031, 930.4296041584015, 941.6997017669678, 956.9629016113281, 941.9027055168152, 954.1823611450195, 935.9221981048584, 941.5306164932251, 945.9664401626587, 937.3025634765625, 939.4934308624267, 944.5813752365112, 936.8972233200074, 926.0382318115235, 875.9262740325928, 939.297559967041, 886.9024438476563, 944.6051267528534, 940.9959931850433, 922.9410448265076, 931.3913382434845, 937.1320967102051, 927.3175169181824, 935.2527983093262, 946.2954309272766, 949.7780329704285, 951.6345349121094, 916.7209027194976, 930.5145824432373, 941.8210273170471, 939.2597558784485, 928.5972996711731, 938.9165117263794, 938.2435083007813, 945.2759269332886, 950.6629190444946, 948.0291129112244, 948.5465362548828, 929.2550071525574, 930.0297569656373, 938.7007481575013, 945.2173573303222, 943.3883941268921, 899.0918014144897, 930.1643933868409, 928.0696881103515, 899.3031388473511, 926.7977492141723, 935.3014468383789, 949.8203825378419, 938.3290102958679, 938.6907537841797, 930.8765504074097, 906.4408779716491, 939.4315643310547, 949.3682586669922, 940.9743865394593, 956.2538815307618, 939.9201152420044, 950.2829074096679, 954.0309368896484, 926.742672958374, 947.7297264099121, 949.088493347168, 931.3309913635254, 951.5155026245117, 948.3586727905273, 948.4825280761719, 950.9364289093018, 949.0911615753174, 953.8282821655273, 954.8246362304687, 951.8409731483459, 927.7295204162598, 947.2880169677734, 943.1707140731811, 949.444178161621, 962.7729553222656, 948.6377022743225, 947.7872501182557, 950.6973547935486, 955.4981283187866, 937.3807392311096, 957.8087280273437, 950.9222275924683, 955.7814489746094, 951.4715121078491, 957.715191040039, 942.5464770889282, 909.5237943267822, 907.2447068405152, 933.9404019165039, 940.3218648719787, 949.6810768508911, 942.7329867935181, 948.9249065589905, 927.1497616577149, 945.2839996337891, 949.3066837310791, 944.1677917098999, 946.158498954773, 960.2593835449219, 943.9471784973144, 956.8495907592774, 950.7645780181884, 955.7777432250977, 946.0731142425537, 952.6394758224487, 950.8586531829834, 947.5883659362793, 940.6099075508117, 955.0521786499023, 953.5058639144897, 950.769663772583, 954.8660107421875, 936.1806245136261, 946.1589574813843, 945.4533876800538, 954.2312771797181, 951.4905712890625, 947.7192178344726, 953.5398205566406, 956.0040478515625, 941.2357270431519, 951.6186126708984, 957.0740148925781, 950.8443252563477, 953.17319814682, 949.4733635711669, 938.5054356193542, 947.8958894348144, 954.7230819702148, 953.0391963386536, 956.2852239990234, 957.1905718994141, 955.0033499145508, 952.3403656387329, 954.9536694335937, 946.903200454712, 952.7801139831543, 955.3076742553711, 954.263978919983, 947.0150491333007, 957.7147839355468, 952.4045166015625, 953.7549877929688, 957.1682006835938, 952.9915296173095, 956.3960266113281, 952.3924517822265, 955.2745895385742, 953.524946861267, 948.6054671096801, 942.0169235992431, 949.4768729782104, 947.0179313468933, 954.6988928222656, 957.575199584961, 954.9431648254395, 951.1607244873047, 950.6190041542053, 942.3859568405152, 953.6354797363281, 955.2965811157227, 954.407427368164, 951.383687210083, 955.9708224487305, 952.3905892944335, 952.2315744018555, 947.2731909179688, 935.9079519844055, 943.56735206604, 954.1350979614258, 947.5114525604248, 942.1211060333252, 950.843369922638, 950.06460105896, 941.503082485199, 950.5122467041016, 941.2817840194703, 945.1292394256592, 947.5833721923829, 945.3693703460693, 945.096196937561, 937.101826171875, 951.7507623291016, 952.6727087402344, 952.657678527832, 948.6221206665039, 950.311728515625, 945.718003540039, 949.7258457565308, 952.7667037963868, 934.372573595047, 949.0578760910034, 948.1144935607911, 957.877057800293, 955.1599752807617, 942.9754299163818, 950.8650598144532, 954.5358245849609, 956.9370486450196, 943.3260168457032, 951.2572204208374, 956.2438180541992, 952.1489093017578, 947.7179998779297, 936.5493670749664, 943.7333816909791, 949.0769802093506, 947.8773657989502, 948.5625975036621, 947.7804954147339, 954.4025555419922, 951.5126681518555, 945.5683155059814, 951.2059793090821, 945.4602589416504, 947.1058644104004, 950.3249362182618, 956.7271911621094, 948.7807204818725, 955.2843194580078, 953.9940225219726],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 114000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 150000, 156000, 162000, 166000, 170000, 174000, 176000, 180000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 248000, 254000, 260000, 266000, 270000, 274000, 278000, 282000, 288000, 294000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.014966980734607204, 160.3429571533203, 233.0720016479492, 263.6355723953247, 259.24100456237795, 413.3361287689209, 335.31962791442874, 205.8104239654541, 179.42609111785887, 280.11600456237795, 236.0549382019043, 507.83345977783205, 563.9609153747558, 393.1237791442871, 455.9124047088623, 273.45557144165036, 398.0868765258789, 370.953441696167, 465.3780936431885, 424.5280039215088, 309.11479782104493, 240.9202264022827, 305.35654710769654, 261.2658531951904, 399.20155250549317, 312.01349006652833, 471.60453826904296, 421.45297576904295, 415.85394065856934, 363.68030586242674, 404.26360382080077, 349.3156377410889, 353.2158396911621, 609.376081161499, 647.9153630065917, 466.50886245727537, 480.15492866516115, 372.66390190124514, 440.6639434814453, 209.83374671936036, 202.8848272705078, 341.66376930236817, 311.39702674865725, 321.1000225830078, 322.1656970214844, 368.70881225585936, 380.56605743408204, 287.2999175262451, 226.09233184814454, 665.6108489990235, 706.3498431396484, 502.31358947753904, 364.0248503112793, 252.50237854003908, 210.01295707702636, 336.25943534851075, 449.12243728637696, 394.84810241699216, 353.33072303771974, 335.5402133178711, 323.75956665039064, 315.2900174713135, 338.86932548522947, 320.0698880004883, 306.63983108520506, 295.417985534668, 296.86328628540036, 309.51524475097654, 450.243829498291, 567.0961502075195, 496.72066284179687, 549.200659866333, 579.264842300415, 614.2004402160644, 619.4988443756104, 386.0095897674561, 386.38596588134766, 351.98714920043943, 558.8120600891114, 379.21082359313965, 501.19127517700196, 449.36031311035157, 682.0282484436035, 680.7434309387207, 362.27382736206056, 409.9243142700195, 647.6834356689453, 650.0649877929687, 407.8693906402588, 339.02378242492676, 454.36587936401367, 380.53002731323244, 410.17822380065917, 476.6287132263184, 336.66749267578126, 354.4275263214111, 387.9668868255615, 610.7385720825196, 682.9465609741211, 278.8932912445068, 331.70375358581543, 695.4105599975586, 451.2023114013672, 708.3827592468261, 610.0361769104004, 178.28357933044433, 188.03215629577636, 329.4004823303223, 250.4888265991211, 258.2819247055054, 295.2289638519287, 245.15793579101563, 363.6952886962891, 250.566722946167, 674.0251724243165, 385.86567695617674, 233.7809506225586, 288.55693832397463, 397.02172927856446, 306.4804232788086, 643.6666688537598, 635.3524084472656, 394.99268646240233, 421.321669921875, 571.9446031188965, 506.92138412475583, 519.2858451080323, 262.0461624908447, 383.14159286499023, 242.70276485443117, 695.9596484375, 376.79229904174804, 392.1592543029785, 449.04418312072755, 393.86465812683105, 403.4766340637207, 416.50367645263674, 635.3780235290527, 393.2560919189453, 713.4964437866211, 470.5451043701172, 638.0298904418945, 437.78472145080565, 623.9919261169433, 332.793786239624, 362.3915175628662, 292.95193222045896, 596.9073404693604, 572.0151808929444, 264.38931144714354, 305.9708728027344, 572.6879077148437, 263.3064624786377, 492.29717010498047, 336.6882704925537, 311.2929898071289, 252.85704711914062, 413.5907152557373, 316.57735458374026, 291.5578882598877, 305.5063646697998, 394.0328650665283, 257.9477200317383, 259.41657188415525, 276.2379638671875, 299.9774540710449, 330.6657877349854, 398.51957633972165, 476.09488632202147, 306.85336208343506, 348.8027639770508, 286.53813735961916, 284.38241439819336, 260.41172668457034, 376.4260832977295, 419.59500144958497, 422.9997927093506, 300.94795639038085, 275.2882810974121, 375.8768807220459, 435.19417053222656, 333.09728538513184, 451.94607460021973, 438.80687484741213, 356.12425018310546, 368.82915870666505, 253.34528911590576, 298.48633491516114, 319.3883324813843, 366.92233932495117, 349.2110445022583, 329.24588859558105, 338.73211082458494, 284.6640821838379, 347.83360733032225, 366.5335961914063, 289.032779006958, 341.6384956359863, 382.3523513793945, 272.2524961090088, 432.680948638916, 263.91420028686525, 209.00960464477538, 337.01433708190916, 322.0036722564697, 355.55514823913575, 366.85039848327636, 364.99531051635745, 314.42421310424805, 329.57878047943115, 325.96161598205566, 429.5135636138916, 377.0571134185791, 333.4118334197998, 319.8477967834473, 332.2866212463379, 348.183250579834, 342.2158221435547, 358.95952220916746, 406.2127421569824, 479.5832152557373, 279.67675132751464, 336.7897556304932, 392.96064811706543, 438.6813150024414, 457.0769426727295, 428.2984735107422, 345.96680900573733, 398.16216293334963, 379.10279235839846, 449.52657051086425, 531.6994816589355, 492.8471507263184, 489.10169006347655, 533.7077849578858, 430.14403270721436, 361.23048278808596, 336.56829795837405, 339.5882816696167, 354.67875438690186, 373.6572001266479, 433.78943420410155, 364.2788409423828, 362.3404033279419, 370.9194185638428, 416.72564792633057, 429.6544422149658, 422.3021116256714, 407.19246768951416, 396.5875389099121, 399.9955314254761, 394.00111267089846, 396.2482478713989, 382.3004709625244],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 286000, 290000, 294000, 298000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 358000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [74.00826890975237, 113.91740728616715, 104.69825105905532, 130.39140331029893, 115.11944475889206, 154.53414108276368, 193.16244072198867, 209.56941784381866, 312.54899545669554, 281.1918220043182, 386.1675939369202, 308.0659885978699, 378.0039804792404, 333.6374052000046, 373.7349509811401, 376.8567730522156, 418.811941331625, 392.0789084076881, 389.6901127052307, 413.3999795871973, 445.0550479948521, 416.19085647821424, 415.89186101436616, 474.48525037288664, 493.2322860479355, 432.90939605236053, 440.6658047676086, 447.8299240922928, 444.91183146476743, 414.2269815158844, 446.3502954339981, 490.2529443883896, 393.2562905168533, 485.82529610157013, 520.9132044124603, 458.83268792510034, 460.9369674015045, 492.2349248313904, 449.2570348024368, 536.0458226203918, 486.13828931808473, 518.370993142128, 380.63325033903124, 479.4286583340168, 536.2125199741125, 451.3332186698914, 540.5436174583435, 510.0815436267853, 539.3676565670967, 537.1469189834595, 484.9673731040955, 591.0626159477234, 474.0301970362663, 528.8854901909829, 468.8641009140015, 533.4094676828385, 499.5053482556343, 560.6263383293152, 559.246274664402, 508.5595366477966, 501.4953458416462, 535.4873585629463, 515.1130165064335, 514.3675629985332, 514.085400929451, 501.637798974514, 533.1375106287003, 473.73433043956754, 455.330661585331, 512.0551583385468, 570.7040847873687, 569.301448290348, 494.25633670806883, 532.935763463974, 503.0519213271141, 489.9708090925217, 557.8437243962288, 537.4379861199856, 522.4335490059852, 521.3177901697159, 547.6339075994491, 582.1195226311684, 548.3202805131674, 559.2441971611977, 574.3121171998978, 570.7513271915913, 559.9662704110145, 505.3783236694336, 515.649331831932, 512.0453022766113, 542.5139759325981, 591.211104195118, 530.2169762182235, 561.4572934317589, 489.27527445316315, 510.3943251991272, 499.35050448894503, 485.38242039680483, 539.629662528038, 589.5273220252991, 542.3770744240284, 548.3151953530312, 508.50543004989623, 465.8681399726868, 478.6898192882538, 484.33534854888916, 500.8780955791473, 516.5867000555992, 514.026487865448, 513.7710715556145, 540.6236337256431, 527.8287304025888, 513.5025187253952, 511.93628749847414, 532.0203750324249, 533.4752677822113, 567.5277210378647, 524.3990057718754, 518.0980847406387, 567.4811252403259, 576.8396947836876, 547.1309508883953, 529.7649389845133, 567.0655372714996, 531.298267879486, 536.7588469552994, 511.09233726024627, 512.8953338718414, 540.3883873343468, 523.1495753896237, 547.8933079051972, 544.5483050632477, 508.7488080179691, 583.4060179495812, 610.7111701107025, 584.6878234100342, 585.2681032705307, 550.9952659583091, 565.6056832170486, 572.2090828561783, 591.2834622716904, 551.9688709640503, 581.9984659057856, 552.6706731414795, 590.9067108619213, 591.0089173984528, 599.4520574712753, 521.8693261027336, 579.1052265930176, 572.0797720241546, 544.1059729468823, 548.7234610319138, 551.5285767650604, 611.7770882034301, 589.2874311113358, 512.2907208514214, 512.0874740505219, 501.36095029354095, 582.1743423128128, 588.2886859846116, 539.3504583358765, 561.1463504981995, 579.2780520987511, 540.2951649105548, 521.0669475841522, 557.8998056030273, 558.194135813713, 580.6352926683426, 576.6099605107307, 547.1303069019318, 579.3375413709879, 565.2410815668106, 595.4757768583298, 525.535308713913, 537.7231743335724, 581.7128776168823, 525.7346662640572, 551.4301940870286, 577.4207497787476, 605.7556724500656, 533.6738314580917, 575.140699646473, 592.4041358566284, 538.8018164825439, 557.73561460495, 558.1211320781708, 561.6818683385849, 532.8105981874465, 541.4780735564232, 553.0199826574326, 517.3741233301163, 541.2561033058166, 560.7719577503204, 553.199622232914, 572.9391234397888, 544.3053493881225, 547.1716325640679, 525.2119885623455, 530.8210571622849, 532.4090553033352, 548.4080716133118, 576.4398511743545, 555.5023490810395, 585.1200152158738, 574.6193234539032, 557.0326080322266, 544.4710503149032, 524.4467393398285, 542.0822066879273, 535.365962023735, 552.5983155059814, 542.8813495707512, 556.1695096659661, 563.9337786531448, 567.9557452130317, 570.4869499778747, 562.2743169307709, 508.3990416955948, 552.6320273303986, 539.0648081088066, 546.7613776350022, 558.9303872537613, 524.844080324173, 556.3163064932824, 594.2612875890732, 534.7380219221116, 534.4270920491218, 550.5475893616676, 570.277442073822, 538.0232842445373, 521.9562706375123, 546.49840092659, 541.8396236371995, 534.0942488956451, 532.8176661205292, 584.5161361050606, 521.7534979081154, 583.6774236017466, 545.7537124276162, 519.9734067869186, 546.3201245951652, 550.607119884491, 536.9516576337815, 535.8010202789307, 564.2002909398079, 551.6940170526505, 553.4807422304153, 532.5850544071197, 547.3230199742317, 533.4825745344162, 540.4534109210967],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 216000, 220000, 224000, 228000, 230000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 986000, 992000, 996000, 1000000]
      },
      "walker.stand": {
        "mean": [120.89985269546509, 194.25658692359923, 310.3712682342529, 471.33490959167483, 563.5591228866577, 677.7407411193848, 737.9240107536316, 744.3336735725403, 744.4421893310547, 820.3755752563477, 845.9008784484863, 801.6045774841309, 758.546990737915, 807.1520386505127, 854.9750872802734, 814.8182432556152, 825.5863802337647, 839.8807678222656, 849.488969039917, 791.8557113647461, 650.830563583374, 867.0074711608887, 810.5638748168946, 786.7316918182373, 775.227317199707, 784.8602339935303, 733.4877554321289, 843.713731842041, 776.1710292053223, 804.6026875305175, 798.495550994873, 844.5731422424317, 793.1582025146485, 760.0935006713867, 756.707204208374, 730.4377822113037, 767.0419437408448, 807.862982635498, 798.7089988708497, 854.7709578704834, 825.0135873413086, 810.5617651367188, 833.9377702331543, 861.221801147461, 809.787396697998, 833.0342555999756, 806.5880010986328, 894.0629748535156, 825.7207197570801, 843.373355255127, 843.1869438171386, 867.823627166748, 890.3029219055176, 890.685272064209, 868.8158642196655, 827.8264900970458, 852.9766542053222, 856.0855011749268, 843.4732847595214, 806.4597984313965, 717.6694351959228, 781.5710403442383, 740.5658587646484, 782.419217453003, 808.75217628479, 830.9510693359375, 807.8628791427612, 820.5917691802979, 825.838249130249, 817.5060621643066, 848.5381842041015, 886.5533117675782, 817.1422033691406, 806.5450592422485, 818.0199952697753, 874.5371026611328, 849.754775390625, 860.4151928710937, 846.3933111000061, 787.0533807373047, 858.7878031921387, 811.3325500106812, 861.75714220047, 839.554619140625, 839.9886177062988, 852.9643809509278, 846.452339630127, 814.7232210540772, 836.2148972320557, 809.792970085144, 837.0050968933106, 849.0872248840332, 868.5989738845825, 861.116485900879, 845.0513581848145, 866.7824946594238, 889.9687173461914, 870.3729772949218, 895.0508713912964, 841.6568676376343, 861.6808670043945, 876.8667526245117, 870.887624206543, 865.4547038269043, 866.5444351196289, 848.4257958984375, 864.0360614013672, 894.9779820251465, 839.1430535888671, 857.287852897644, 839.393416519165, 820.6347079086304, 863.9812400817871, 862.619275970459, 834.0860277557373, 860.9623133468627, 811.0420629882813, 838.8958488464356, 835.4088775634766, 826.843273448944, 831.5093292999268, 842.7666200256348, 866.1109513854981, 838.8535673522949, 828.2059999656677, 841.9241223144531, 847.5591416931152, 847.6266037750244, 867.6355993652344, 850.7398959732055, 859.5235467910767, 862.867869720459, 858.258250579834, 861.216442565918, 852.7061407470703, 856.9863022232056, 859.2507725524903, 846.1996389007568, 822.0679286193848, 853.9452528381348, 867.7655090332031, 859.393138885498, 864.7939101409912, 865.765186920166, 878.346294555664, 874.6813891601563, 865.82704788208, 868.9597660827636, 873.1032454681397, 862.202614364624, 881.1178839111328, 883.5432231140137, 879.3915400695801, 863.3333488464356, 859.4670661735535, 857.1601835632324, 890.6822874259949, 863.4426708602905, 858.3729817962646, 857.2829669570923, 884.6541767883301, 888.0357929992675, 874.1751280975342, 856.7592280578614, 870.1044892883301, 874.5350202941895, 872.9631053161621, 879.5294969558715, 888.5729039001465, 874.9724324035644, 858.5395135498047, 862.683791809082, 885.781541519165, 877.3786598205567],
        "steps": [0, 2000, 8000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 162000, 166000, 172000, 178000, 184000, 190000, 194000, 198000, 204000, 208000, 212000, 216000, 222000, 226000, 230000, 236000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 310000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 354000, 360000, 366000, 372000, 378000, 384000, 390000, 396000, 402000, 408000, 414000, 420000, 426000, 432000, 438000, 444000, 450000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 588000, 594000, 598000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "walker.walk": {
        "mean": [20.37078650474548, 295.5331876087189, 480.6266681289673, 564.167156381607, 745.3008819961548, 852.2124121904374, 917.948140335083, 903.7116394233703, 907.8350305557251, 869.9696686077118, 883.1996614789963, 913.9963890171051, 947.018602027893, 942.5303519630432, 937.6605904388427, 928.764945807457, 928.5614286994934, 920.0666029930114, 914.0416321802139, 933.3432718944549, 907.8551061630249, 928.7511382293701, 929.0247144508362, 941.899976348877, 932.7751668167115, 950.2759477233886, 915.6097428894043, 941.4801402664184, 935.5313733482361, 933.24556848526, 922.4395909881591, 913.1816172409058, 886.5078789138794, 924.6564298629761, 880.2122126197814, 933.3738540267944, 931.501821308136, 910.6342806625366, 892.3813096237183, 931.7646470069885, 903.2963621997833, 928.9082002449036, 941.9695737075806, 949.4093265533447, 930.1307775115966, 917.8163742637635, 932.643928451538, 934.0854340934753, 918.8694909095764, 942.8973059463501, 943.1760135269164, 944.6174196243286, 949.9829267883301, 950.956324043274, 949.6775972747803, 933.5438128185273, 925.6409501838684, 918.7288125038147, 921.252235660553, 932.049932346344, 942.3392450237275, 871.5166676712037, 919.6174288749695, 940.4069287109374, 881.7626136779785, 921.0713717651367, 928.9331962013244, 943.3647637176514, 933.4685944747924, 934.7969922447205, 925.6041514778137, 909.5583393096924, 927.4755889320373, 954.3275497436523, 927.1891088104248, 951.1301077270508, 942.1333749389648, 933.7067229652405, 933.8955160140991, 911.688003616333, 935.0910984420776, 934.9963288879394, 948.7867162704467, 932.6573899459839, 938.826108455658, 956.2353265380859, 952.8033056640625, 946.9203746032715, 952.382673034668, 952.7777091979981, 940.5606336212159, 930.3462459945679, 929.5847296333313, 927.031882686615, 943.4085230636597, 947.469561290741, 936.8250077056884, 953.1249655151368, 946.4026636505127, 940.8428776931763, 953.9012629127502, 947.441784286499, 938.7515168380737, 927.3314225196839, 944.5287963867188, 947.7090756988525, 945.4963983154297, 903.8128657150269, 899.1225621032714, 919.3335768890381, 932.2633933067322, 947.0390947723389, 937.6701446151733, 936.6786438560486, 920.3759282875061, 942.9523808670044, 944.6585737609863, 951.3206607437133, 937.0105525016785, 948.1248873901367, 946.3884158325195, 946.247296295166, 950.4084124946594, 950.4424627685547, 944.496669101715, 954.0298120880127, 940.7000972557067, 945.0815333938599, 941.3330167007447, 944.7202503204346, 949.1953839492797, 939.3517551422119, 952.0272113037109, 919.6479259300232, 944.5592448997497, 950.6722382354736, 943.8963669204712, 943.9202712631226, 926.8225137710572, 945.3798334312439, 930.5642173576355, 938.4564004135132, 940.7168474197388, 950.4501898956299, 946.4472881507874, 951.8980555725097, 950.012107887268, 943.20968252182, 940.8520220184326, 952.5210192871094, 955.7206946182251, 954.0511671066284, 955.8122174072265, 953.599833984375, 935.9944012069702, 956.6667706298828, 938.1641974830627, 956.1840496826172, 940.1627021217346, 927.5678542518616, 948.896641960144, 946.0532426834106, 948.8664701843262, 946.6501158905029, 944.9065245437622, 939.2316645431519, 949.2732559013367, 940.0455982780456, 957.3376046752929, 942.5034173202515, 944.5364052200317, 947.8004147529603, 952.1866931533814, 953.6718789672851, 954.4373219299316, 938.2074809265137, 947.8115628433228, 944.5340977668762, 939.1405284309387, 953.140517616272, 941.5799428367615, 945.3108150100708, 951.6055764770508, 939.9686358928681, 939.0340877914429, 952.9161972045898, 940.2442202186585, 946.5109275817871, 931.1771461296081, 938.3675676155091, 948.8531125450135, 944.5700043869018, 947.9245739364624, 943.7800160217286, 943.622705631256, 946.640318107605, 939.0495707511902, 944.4646646881104, 950.236787109375, 952.9746096801758, 937.2359854507446, 942.4553888320922, 945.9876603698731, 954.111116027832, 933.1020724105834, 937.6513475799561, 943.9447952842712, 941.9175136566162, 941.5764335632324, 937.5883135986328, 941.3688702392578, 953.451159362793, 951.3570504760742, 950.1568117523193, 940.9180841636658, 938.3792208099366, 952.420192565918, 951.0525354003906, 942.6676056289673, 948.3804150390625, 948.8685960769653, 947.7735192108154, 938.8424673080444, 949.2796688842774, 950.6390490722656, 951.6898626708985, 947.6417129707337, 945.7127494812012, 952.8758401489258, 942.769858083725, 933.821215686798, 950.2735542297363, 949.4996702003479, 943.8884503746033, 938.7748037719726, 935.5129571342468, 953.2064440917969, 943.931587047577, 952.3737341308594, 944.045578956604, 953.1321176147461, 942.7433390426636],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 114000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 150000, 156000, 162000, 166000, 170000, 174000, 176000, 180000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 248000, 254000, 260000, 266000, 270000, 274000, 278000, 282000, 288000, 294000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [13.202662091255188, 214.8934363603592, 161.4785196685791, 309.20818656921386, 306.2510527038574, 354.1519130706787, 304.44506378173827, 397.66187118530274, 264.5145091247559, 277.0259265899658, 391.583184967041, 440.6592109680176, 308.0740018463135, 451.1511939239502, 325.055758895874, 315.0007363891602, 398.44287117004393, 415.3914756011963, 390.3383873748779, 347.5904588317871, 254.28560733795166, 374.3558139038086, 281.60674922943116, 272.87653198242185, 414.3918342590332, 325.55574577331544, 426.8633567047119, 492.77293090820314, 364.16562049865723, 392.94773033142087, 429.8641216278076, 418.98098556518556, 403.80270294189455, 501.4344027709961, 444.9498559570313, 516.3108013916016, 409.38306442260745, 406.9892124938965, 363.52315185546877, 277.8710215759277, 346.3389115905762, 298.88908409118653, 408.7402349090576, 264.1281211090088, 291.74732482910156, 413.89153244018553, 416.69726371765137, 362.41742691040037, 364.5097824859619, 331.08771797180174, 343.1372229766846, 439.9059782409668, 396.9846376800537, 332.5435218811035, 373.199535446167, 345.278843460083, 485.2067406463623, 481.98773376464845, 312.25125076293943, 461.75999099731445, 388.6239733123779, 357.8245894622803, 382.31629623413085, 487.17038429260253, 324.19497817993164, 376.3914319610596, 440.0107092285156, 411.20239547729494, 456.7187376403809, 477.33453102111815, 451.18640502929685, 491.03258071899415, 525.6084880828857, 551.9917490386963, 550.8472351837158, 380.44172164916995, 585.0125221252441, 347.9752114868164, 447.588722076416, 408.26491966247556, 642.0896083068848, 643.2293055725098, 594.3955688476562, 455.4040310668945, 348.0885541534424, 521.3147074890137, 480.8117350769043, 415.5140897369385, 486.3663899230957, 365.34557952880857, 427.5991597747803, 361.4459824371338, 343.1997254180908, 346.1622944641113, 436.32564422607425, 570.9024129486083, 252.49886199951172, 380.6952912902832, 388.5424270629883, 405.00781745910643, 447.6995796966553, 336.2528601074219, 399.68528129577635, 354.40620483398436, 218.6144107055664, 189.77249099731446, 234.56791900634767, 613.1254726409912, 398.75968742370605, 360.14229499816895, 305.84869773864745, 273.70791511535646, 329.8358098602295, 356.44021701812744, 549.4638235473633, 310.42722862243653, 279.1790754318237, 502.27672927856446, 301.36574981689455, 398.91126831054686, 554.9994004058838, 266.0811753845215, 353.03011459350586, 402.6464936065674, 519.1425151062011, 551.2281669616699, 469.6326366424561, 234.306695022583, 449.1610514831543, 359.4682318878174, 527.2008528900146, 390.84839027404786, 583.1556376647949, 570.8122323608399, 530.0563310241699, 366.93153800964353, 540.0429972076416, 561.3035702514649, 429.1821644592285, 514.9526937103271, 436.47148765563963, 601.6201592254639, 356.0081624603271, 431.35954612731933, 362.82946098327636, 397.30269592285157, 281.6321192932129, 434.0193617248535, 342.8933752441406, 338.56419464111326, 266.4555997467041, 344.44187454223635, 473.3717505645752, 339.351268081665, 320.9977732849121, 318.28812995910647, 333.8589849853516, 252.68794063568114, 344.19233543395995, 320.22829147338865, 311.79883590698245, 364.6624711227417, 309.53379066467284, 338.46041049957273, 299.77172828674315, 316.31530868530274, 335.0474968719482, 396.6951693725586, 439.1568083190918, 280.55276779174807, 344.8985971069336, 366.50235313415527, 408.4809962463379, 281.45653007507326, 339.6192785644531, 362.88221427917483, 365.72258323669433, 351.9679836273193, 297.9199309539795, 343.4613207244873, 416.2556108093262, 274.071110534668, 409.1168424987793, 352.75790924072265, 298.18524116516113, 291.8930791473389, 334.79590965270995, 342.79372703552247, 276.32632396698, 301.73328506469727, 305.60116401672366, 313.0443675994873, 310.40661209106446, 246.13367370605468, 222.6285638809204, 330.6674146270752, 372.3872338104248, 441.02067497253415, 388.56374206542966, 368.78744270324705, 388.26579788208005, 415.38563266754153, 404.43095642089844, 373.9808617401123, 328.9988288116455, 365.61625434875486, 358.59567344665527, 350.78170463562014, 353.28107955932614, 349.721824798584, 345.6999410247803, 355.25169857025145, 347.03577835083007, 415.9981742858887, 369.342698059082, 353.766417388916, 373.3207476043701, 394.9067286300659, 370.03225719451905, 428.60915794372556, 517.5476805114746, 423.8125637817383, 380.9176788330078, 457.1983805847168, 394.17400299072267, 381.3320185470581, 369.26815212249755, 339.84909454345706, 399.9259390258789, 400.8254196166992, 418.7347004699707, 496.15479415893554, 401.39688255310057, 376.9906943511963, 353.97227142333986, 347.2053742980957, 331.45113567352297, 331.2596968841553, 337.99653076171876, 306.57559524536134, 330.4626163482666, 328.0983665847778, 303.206568069458, 291.3776317596436, 306.6878588104248, 319.4258892059326, 331.65769359588626, 333.349792137146, 340.04829414367674, 346.92821804046633, 327.62943405151367, 347.60353958129883, 348.0064513015747, 326.9163835144043],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 218000, 222000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 286000, 290000, 294000, 298000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 358000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "fish.swim": {
        "mean": [90.23990126758814, 124.03676557779312, 129.29558498382568, 125.4487005496025, 126.61474195718765, 191.03645170927047, 214.4404394686222, 256.7749889087677, 320.51369230747224, 287.4485962665081, 386.16097284317016, 298.3022369003296, 374.1259023761749, 356.9552888774872, 393.2144321155548, 346.7829753398895, 383.86723448872567, 369.87429075717927, 360.60210783958433, 437.2027558040619, 437.9099052214622, 439.9647720527649, 440.54065714001655, 459.2711271858215, 471.0575575685501, 457.03932424545286, 465.85891396045685, 449.04987679958344, 489.23535214751956, 400.76181645870207, 434.6286079835892, 459.9356875038147, 476.3524802732468, 487.085347353816, 497.8407866001129, 462.30543766975404, 480.78933990240097, 505.45352444648745, 423.04522503852843, 515.0972736847401, 586.8479855060577, 556.1285357737542, 453.3009843444824, 528.8781424665451, 516.5412636578083, 481.22284158229826, 495.3283912760019, 508.50955936908724, 532.3155190849304, 532.4098517131805, 509.2825683403015, 581.4796783733368, 490.3555368673801, 532.0111900627613, 486.3399476718903, 565.0874872648716, 484.573476909399, 532.4152780413627, 527.3486004924774, 513.8513232922554, 527.9277982187272, 533.0152237701416, 535.3268821322918, 517.1424903655052, 530.6916133111715, 524.3593344497681, 589.831853055954, 521.7980853796005, 510.8483750319481, 480.7101324343681, 547.139832905531, 590.134045176506, 523.8379147517682, 528.9929795598983, 465.22856926202775, 530.0811150860786, 530.3770911216736, 542.3828156787157, 529.0134035229682, 505.5096664309502, 574.7944739812613, 564.8514779120684, 567.0423815131187, 542.3174171257019, 596.9127093338966, 538.0415916347504, 558.9261737251281, 513.8120407772064, 534.1227043056488, 535.2022562408447, 564.7035039424896, 583.36565838933, 561.0321096420288, 499.0490331435204, 507.640403881073, 528.1472708129883, 514.8681686496734, 526.0789248538017, 525.6612915277481, 558.063383743763, 521.2675412273406, 585.8054251098633, 552.4717515134812, 460.02611990094186, 509.12830718040465, 512.5283778059483, 499.82494985342026, 499.0429492378235, 509.85575278759, 559.902083723545, 549.6539844369888, 496.6431308221817, 562.512645483017, 503.1152771472931, 586.6692557048798, 573.8406973552704, 576.4621377182007, 531.2583263659477, 580.9235066485405, 525.0056436157226, 552.5392697644234, 558.7591029024125, 559.4852051281929, 600.2999752688407, 589.2254425811767, 546.1827666997909, 538.3334574794769, 514.1009838676453, 567.954561662674, 548.2689549207687, 578.5961617851258, 584.1017328548431, 575.9386907196044, 590.9859482574462, 605.0363411235809, 599.7460182094574, 591.6706765270233, 579.9633746540546, 589.4635503315926, 559.9815473651886, 592.0235578149557, 580.6461314868927, 602.3733378601074, 594.9602877044678, 635.3491164779663, 588.9309289550781, 623.2659606647492, 582.610050125122, 601.7561851000786, 635.591919593811, 614.3076636028289, 611.6392704439163, 607.9542451095581, 601.9896711158752, 604.2328998184204, 560.7306685566903, 538.4268706941605, 536.5392511701584, 561.5246035528183, 559.0785197949409, 614.7522350120545, 560.6769431340695, 563.0284665727615, 559.9042834949494, 514.3066070652008, 576.110712647438, 553.1744557666779, 551.0604451751709, 577.9194327402115, 532.963198375702, 576.3634608930349, 564.9294248247147, 592.1564051437377, 559.9944410800933, 547.2840348887444, 569.4033796739578, 579.8476024723053, 576.934923043251, 587.905270318985, 582.3141340065002, 576.7076815414429, 508.06082143783567, 594.9434054088592, 558.0378245401382, 549.1766634750367, 575.5964746427536, 625.1615059900283, 554.4267020845414, 516.2342047929764, 557.8399572896957, 568.3498741102219, 574.6567699766159, 589.2317791748047, 558.0485450100899, 568.594920129776, 562.4273815631866, 578.7883284187317, 588.2683748054504, 610.1138176059723, 553.3915006375313, 571.0882675886154, 602.5079743099212, 543.7733854961396, 578.1603591346741, 564.3179730892182, 598.7447153806686, 569.0762832069397, 552.8873812174797, 575.1241772937775, 538.8451914978027, 585.5366050720215, 575.3801717996597, 537.3488462781906, 579.2924819946289, 566.1003237628937, 573.8975867462158, 583.3965385770798, 557.9884169030189, 518.1721228075028, 568.22798746109, 588.9953605651856, 575.8311713576317, 551.7726698815823, 536.4567713403702, 572.4457520198822, 578.8820261257887, 565.1742412996292, 553.6628141403198, 557.9504128956795, 542.1149057483673, 560.2805494594573, 565.7404705786705, 572.9933521616459, 562.9214317989349, 601.5707752227784, 582.6448018932342, 531.9905585551262, 532.2756635141372, 567.61479886055, 597.4502144598961, 558.3164614951611, 533.9839778351784, 508.1047725605965, 535.8675105810165, 512.6085007786751, 549.1554759311676, 517.4384415435791, 505.63185904860495, 552.6457722711563, 531.4526098990441, 507.85751764774324],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 166000, 170000, 174000, 178000, 182000, 186000, 190000, 194000, 198000, 202000, 206000, 210000, 214000, 216000, 220000, 224000, 228000, 230000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 986000, 992000, 996000, 1000000]
      },
      "walker.stand": {
        "mean": [131.23542526245117, 192.8150394630432, 362.7065646362305, 509.3867579650879, 614.8940255737305, 715.0706356811523, 748.5258266830444, 765.3330546188355, 804.7000849914551, 845.0715219116211, 844.9043737792969, 839.9275695800782, 781.6576971435547, 814.7361122131348, 846.4661962127685, 816.2455461120605, 842.6078547668457, 814.0146630859375, 867.2289093017578, 851.785682220459, 754.6450695800781, 865.9356512451172, 832.3254206848145, 839.4134854125977, 813.0163642120361, 812.6867101287842, 780.4232731628418, 857.6668571472168, 789.3373831176758, 834.8665306854248, 810.8359239196777, 847.2846188354492, 784.5332456970215, 815.492862701416, 795.9494812774658, 808.7449758911133, 794.2794773864746, 828.6612763214112, 828.0633837890625, 851.293440246582, 842.4857333374024, 854.4242069244385, 839.0776471710205, 873.7071403503418, 821.7872050476075, 852.0727382659912, 824.1817668151856, 901.4248365783692, 872.854776763916, 883.7043156433106, 867.6666525268555, 872.5545893859863, 884.5253890228272, 884.2467892456054, 896.4678634643554, 871.8669093322754, 868.8064078521728, 866.6465517425537, 852.3680265808106, 790.0044660949707, 768.8285269927978, 831.1812884521485, 797.0982593917847, 811.770436706543, 833.195846862793, 853.820188293457, 820.9279382324219, 845.217673034668, 832.1521247863769, 843.8632308959961, 894.5208045959473, 875.8121397018433, 846.4529231262208, 818.5813645935059, 837.0578608322144, 877.4312719726563, 857.3357736206054, 874.95566696167, 840.3787724304199, 812.561368560791, 860.7232809448242, 822.9918127441406, 869.0542317199707, 860.4817788696289, 866.1474603271485, 859.6812153244018, 861.7566038894653, 840.3780717468262, 831.4522666168212, 833.9328508758545, 877.6500620269776, 874.7689039611816, 881.3262442398071, 866.317433013916, 856.7898703193664, 877.7749006652832, 889.138071975708, 887.0716882324218, 895.0539169692993, 869.3135589599609, 868.0704016113282, 864.7552310562133, 883.0752517700196, 882.1867980957031, 887.9421333312988, 886.1108074188232, 880.3258682250977, 891.6899291419983, 881.6172344970703, 876.393057346344, 844.5277530670166, 878.1458310699463, 872.3961723327636, 872.1648040771485, 883.7108424377442, 856.2028798484803, 840.4608403778076, 868.1332141113281, 863.7191878509522, 858.0053790283204, 824.0054772186279, 847.1722694396973, 856.8788795471191, 847.4587188720703, 874.441555480957, 862.8607809829712, 881.8092011451721, 868.8788939666748, 894.9611404418945, 887.2626693725585, 887.216869430542, 870.4882899475098, 887.5979487609864, 888.3594178009033, 898.2293320465088, 879.0825806045532, 873.5552667236328, 867.552700958252, 888.4009454345703, 877.7360682678222, 886.4072132873536, 890.2708989524841, 900.2544529724121, 882.6626599121093, 901.9991883850098, 900.260905456543, 883.0492776489258, 889.2971520996093, 889.6144853210449, 890.6702436828614, 884.4418186950684, 893.3291957092285, 892.682507019043, 878.3699480438232, 884.35991897583, 879.3420951843261, 908.7247448730469, 890.0841213989257, 898.1829393768311, 887.6836774826049, 904.2439590454102, 888.9164457702636, 886.4382507324219, 893.1092541122437, 888.1929904174805, 878.4246965408325, 891.9924035644531, 900.1388126373291, 894.9430432128906, 908.5501507568359, 890.1565525817871, 895.7884336853027, 897.474368686676, 892.251615600586],
        "steps": [0, 2000, 8000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 162000, 166000, 172000, 178000, 184000, 190000, 194000, 198000, 204000, 208000, 212000, 216000, 222000, 226000, 230000, 236000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 310000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 354000, 360000, 366000, 372000, 378000, 384000, 390000, 396000, 402000, 408000, 414000, 420000, 426000, 432000, 438000, 444000, 450000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 588000, 594000, 598000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 818000, 824000, 830000, 836000, 842000, 848000, 854000, 860000, 866000, 872000, 878000, 884000, 890000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "walker.walk": {
        "mean": [24.026713457107544, 327.3194677639008, 473.2245000076294, 655.9928133869171, 792.9044380760192, 888.9798439979553, 907.843273601532, 914.9538955307007, 907.6827573776245, 896.3676377964019, 902.9906325626373, 939.5721989822388, 929.0392217063904, 937.2388055992127, 945.4963147735596, 923.9243019104003, 940.4877427101135, 908.6997243118286, 927.7075296449661, 946.8851922607422, 937.789612865448, 930.4237218093872, 939.2471099472045, 938.4299760818482, 933.3695869493484, 949.6259881591797, 947.6227763748169, 938.6667139816284, 929.8537142753601, 931.8600325965881, 939.8884020614624, 922.172162322998, 887.5670721435547, 927.4888510131836, 883.1999607849122, 947.0953214645385, 938.5622277069092, 930.6484629631043, 938.6860522651673, 947.4944461250305, 928.3076752853393, 935.6138195991516, 951.903567199707, 947.253260345459, 950.2856302642822, 934.4606879043579, 933.8529184722901, 926.1651251411438, 919.4547986793518, 948.4863897705078, 946.0579247665405, 943.5519293212891, 950.2087924194336, 949.6664767456055, 952.5049795532227, 934.945414943695, 939.245912322998, 926.2006407546997, 922.7225922203064, 931.7502646446228, 952.7803250122071, 902.3943316650391, 935.2126656723023, 934.1122528076172, 887.0692879486083, 919.1183084106445, 925.4818568801879, 945.0287145996094, 936.110352897644, 933.8291782569885, 924.6645585632324, 900.2517112159729, 935.6967367553711, 945.3558824920655, 947.9377572631836, 954.7568972778321, 954.920513305664, 934.455421962738, 948.7043930053711, 918.2091275024414, 940.2963654899597, 951.6146725463867, 951.5150955200195, 943.322008857727, 942.5914540481567, 939.8466012573242, 945.0373328018188, 945.0451656341553, 949.2023352050782, 946.3087045669556, 949.3099850463867, 929.1260060119629, 941.7045526123047, 937.3938909912109, 942.6139172363281, 948.9972287559509, 953.5208200073242, 951.7367734527588, 949.5930355834961, 951.0538134765625, 955.504985961914, 946.2246631622314, 940.8590987396241, 944.5545548248291, 936.5423944091797, 951.7178157234192, 948.017458190918, 903.0729340744018, 916.8956050109863, 924.57741771698, 925.9553363800048, 933.5649645996094, 929.8453573036194, 940.366823425293, 931.2515333747864, 935.7917649459839, 939.4081643676758, 946.994723815918, 951.8803118896484, 951.2945796585083, 936.5321208572387, 954.1436889648437, 944.8522804260253, 954.7252117919921, 949.3081655883789, 940.0591223907471, 937.620591430664, 943.276349143982, 939.9103015136719, 946.1021641540527, 951.0049612808227, 955.3341644287109, 940.76344373703, 925.1952168464661, 945.5275141906739, 952.07619140625, 950.0814932250977, 947.724635925293, 941.5845944404603, 951.3052166748047, 945.8466206359864, 940.0739116096497, 944.8185773849488, 953.411852722168, 950.1566930007934, 942.4645289421081, 937.5116804122924, 946.3669140625, 939.9874142837524, 945.9918968582153, 954.8000067138672, 956.7720620727539, 954.5077774047852, 954.8259426879882, 947.2712490081788, 950.2376709747315, 944.4305564117432, 956.4522799682617, 938.0714845657349, 946.6359503173828, 952.4366617584228, 945.921590423584, 950.4802216911316, 949.9765758132935, 945.4046201705933, 949.1781551742554, 951.4428924560547, 940.1524687194824, 949.8725021362304, 946.5274200439453, 956.7708142089843, 948.8121055221558, 945.2830545425415, 946.660361328125, 940.4251035690307, 955.4916900634765, 953.5664852905273, 958.0520138549805, 948.7927012634277, 957.6742636108398, 955.9218041992187, 950.1408212280273, 939.9087570190429, 952.1210022354126, 949.7987557983398, 947.9862448692322, 942.0261676025391, 941.7808788681031, 944.4592573547363, 942.8898358535766, 945.3169244384766, 949.838132019043, 945.1880730056763, 944.4304900360107, 941.7519472122192, 950.252926940918, 948.0373291015625, 951.1396545410156, 937.3535794067383, 938.8697540855408, 937.7658232879638, 945.1975639343261, 945.6432375526429, 951.2978469848633, 944.6302803611756, 945.4495446777344, 945.8334324645996, 944.0061896133423, 938.0356488609314, 940.9733404541016, 943.4186916351318, 950.7200628662109, 954.6757180786133, 952.5787820434571, 953.0836126708984, 947.4463873100281, 950.4135684204101, 950.1693441772461, 932.2742374420166, 951.6373815917968, 949.9167321777344, 949.5952479934692, 947.3705488586426, 946.4480738830566, 946.1633224487305, 953.7522503662109, 949.5222242736817, 948.5451319885254, 947.7688104248047, 944.9239962768555, 947.8940972900391, 944.9254018402099, 947.1579425048828, 939.8603742218017, 947.4150808715821, 951.4282382202149, 940.1471001434326, 951.7638742065429, 949.4099411010742, 951.4635592651367, 951.1218411254882, 937.1540124130249],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 114000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 150000, 156000, 162000, 166000, 170000, 174000, 176000, 180000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 248000, 254000, 260000, 266000, 270000, 274000, 278000, 282000, 288000, 294000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000, 480000, 484000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 660000, 664000, 668000, 672000, 676000, 680000, 684000, 688000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 752000, 756000, 760000, 764000, 768000, 772000, 776000, 780000, 784000, 788000, 792000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 828000, 832000, 836000, 840000, 844000, 848000, 852000, 856000, 860000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 892000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      }
    }
  },
  "reanalyse_no_inject": {
    "mcts": {
      "cheetah.run": {
        "mean": [2.2897389900684355, 12.272654819488526, 25.471784029006958, 26.617409591674804, 19.894452204704283, 132.64868381500244, 135.9418969154358, 150.03222520828248, 203.41997396469117, 251.16408557891845, 224.15687505722045, 235.67389791488648, 271.5741314315796, 261.7365875816345, 254.92438877105712, 272.7665535736084, 280.42211044311523, 292.2175148963928, 277.0128710746765, 285.03452724456787, 283.403135509491, 284.4539765357971, 291.26128599166873, 289.23310749053957, 277.67579320907595, 276.1285980987549, 267.5292413711548, 288.20021169662476, 266.05280193328855, 245.38894910812377, 231.1128359222412, 222.1677752494812, 187.92565437316895, 202.2389121055603, 204.47431266784668, 209.73686571121215, 177.79266040802003, 216.70539688110352, 164.10804859161377, 200.37152284622192, 220.4643420791626, 204.19301239013672, 201.77084230422975, 212.91325967788697, 226.12921199798583, 221.37788835525512, 233.96232877731325, 210.26698331832887, 189.42296157836915, 222.0422748565674, 226.94673091888427, 242.03335349082946, 227.47975185394287, 222.80381673812866, 228.01817708969116, 238.43695726394654, 213.28880504608154, 163.68118741989136, 166.2565876197815, 170.86632457733154, 177.84631410598755, 162.68233114242554, 170.6281881904602, 174.13982223510743, 154.4075164794922, 142.11993175506592, 165.11861673355102, 158.34071599960328, 135.46217418670653, 154.87489852905273, 127.05768239974975, 136.77090660095215, 122.11532102584839, 161.32714786529542, 140.28785495758058, 157.79043821334838, 163.11710041046143, 142.32097652435303, 129.21371530532838, 135.84307733535766, 128.99661584854127, 131.7691941833496, 127.33743768692017, 142.16575008392334, 131.88075862884523, 143.8378818130493, 133.63819179534912, 145.21991004943848, 134.00799194335937, 138.39517919540404, 120.8304271697998, 139.52976079940797, 131.38752479553222, 129.71571125030516, 129.43767490386963, 136.75377756118775, 132.0149452972412, 111.65799459457398, 123.87937437057495, 124.97180677413941, 136.72660554885863, 124.5406650352478, 123.41679992675782, 121.38448665618897, 133.05502168655394, 113.23661184310913, 111.34408443450928, 118.30683940887451, 108.74970817565918, 104.86862199783326, 115.84898477554322, 93.67930624008179, 110.13298454284669, 103.37509664535523, 107.91616512298584, 109.56896574020385, 103.80344141006469, 104.16186595916749, 101.3617593383789, 101.25156841278076],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000]
      },
      "fish.swim": {
        "mean": [74.19298551797867, 77.60086364477873, 83.57961617961526, 80.20889734774828, 77.91192119568586, 75.73123193740845, 84.19338853359223, 65.86734421521425, 82.21017980411649, 82.66335802316665, 83.8737219953537, 84.39319522380829, 75.67631276845933, 79.61755275726318, 79.06318789482117, 86.73551013469697, 80.47381772518158, 80.72316960334778, 92.80684472084046, 86.09719533920288, 94.03004872322083, 93.58827407836914, 88.65588573455811, 103.17523965358734, 100.06973984718323, 91.56592991828919, 99.28495512008666, 95.06986747741699, 100.56656800746917, 107.27036718130111, 84.02254156112672, 91.52414997577667, 103.06016230106354, 88.0958922290802, 82.34173243761063, 93.1979526090622, 85.84342293262482, 86.82297030687332, 117.93213769435883, 105.50149125576019, 90.81738572597504, 105.57624327182769, 95.07520453691482, 124.56997378945351, 105.07440072059632, 98.60726818084717, 100.5820476436615, 93.5388223361969, 100.3580163538456, 95.67325004577637, 96.02527470111846, 93.17022771596909, 113.02748304486275, 87.30386334657669, 115.38692564964295, 103.51214141249656, 100.12316281080246, 100.24213479399681, 85.75236261844636, 96.72439040660858, 92.52873040437699, 93.08366716861725, 86.55620536088944, 73.46773961782455, 82.45371880531312, 86.86733385562897, 81.87830072283745, 85.38166603326798, 81.23710048735141, 85.62241003990174, 80.82666796326637, 97.95531685113907, 73.23211453020572, 91.22424011230468, 96.77836753964424, 83.18900805830955, 81.76759854078293, 72.79523886680603, 90.97071261405945, 83.9391339033842, 79.67674427509309, 76.79547976970673, 75.91305092811585, 81.61730643630028, 89.29904214382172, 88.66287297487258, 83.63234603047371, 81.42952327728271, 89.91107559680938, 92.86625465512276, 83.81009026765824, 83.441139087677, 72.1550675725937, 82.55928344964981, 80.99242184281349, 94.89324715197087, 92.96175777077674, 82.79594167709351, 78.75165414094926, 73.2876387166977, 82.92080070078373, 79.75283053040505, 80.49392549872398, 86.03339087724686, 75.09988246560097, 88.90633993625642, 93.38894001781941, 86.99699705839157, 96.80699622631073, 76.33008731603623, 88.018192653656, 93.93307875633239, 102.34194996476174, 80.80171444416047, 93.61219685673714, 79.72353240609169],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000]
      },
      "humanoid.run": {
        "mean": [0.8712400791072287, 0.8585082733165472, 0.8131006604316644, 0.8022292878478765, 0.773049299744016, 0.867568347924389, 0.8115816249325871, 0.852547638531978, 0.9122842058050447, 0.7755067501962185, 0.881695058766054, 0.9072946770675481, 0.8579606890538707, 0.8636766796559096, 0.9055437731184065, 0.9334002567641437, 0.8707532121939585, 0.8300473373010755, 0.8504392115958035, 0.864817562114913, 0.9009342465293594, 0.8507187106041237, 0.8789511339901946, 0.9352080913656391, 0.9569100905861706, 0.8736818022560329, 1.0919712362159044, 0.9808545221667737, 1.0045318396948277, 0.9819505511969328, 1.0311190849728882, 1.001558411391452, 1.3111740414146333, 1.4053998605068774, 1.3705225945916026, 1.4452845056913792, 1.278399233110249, 1.4839385747397318, 1.7513261523237451, 2.268120632413775, 2.002133160829544, 1.811410503340885, 1.5577999378042295, 1.9477514430088922, 1.596054297722876, 1.5153870229539461, 2.105046294624917, 2.0234169608680532, 1.9381149644684046, 2.323109164647758, 1.8462702537234872, 1.5796483003441244, 1.735399358412251, 1.62433672696352, 1.7481850483641028, 2.011023879032582, 1.7942007811926306, 2.032597991254879, 1.7800133935408666, 2.2914351667650044, 2.1983828101959078, 2.2780640760064124, 2.4207177312672137, 2.2040401011146606, 2.143332778327167, 2.427692391667515, 2.245472687147558, 2.5666980701871216, 2.260564413466491, 2.5614546501636504, 2.550010368730873, 2.6032863664999604, 2.281784505401738, 1.9300624286197126, 2.046729407790117, 1.8358714851317928, 2.0742035721056165, 1.63477034681011, 1.9760139536112546, 1.6378630327153951, 1.830854107204359, 2.2756311312690376, 2.232466236036271, 2.332368407715112, 2.0344316846784203, 1.955126851189416, 2.2231320217531176, 2.8223516184324398, 3.158775178734213, 2.4071873031929134, 2.6044444398209454, 3.0408326439885425, 3.1404870711266994, 2.687235466390848, 2.461127206329256, 2.4629340292327107, 2.4787104990147055, 2.551967039946467, 2.2435713327676057, 2.6385489687137307, 2.359726016167551, 2.337631298499182, 2.8230958425207064, 2.795449830288999, 2.299873395767063, 2.605734940133989, 2.8299088828405363, 2.6390239316783846, 2.8150299305468796, 2.9624644933186937, 3.0075746138393877, 3.1507689740136264, 2.9771859106235206, 3.2561728124227374],
        "steps": [0, 6000, 10000, 14000, 18000, 22000, 26000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 168000, 174000, 180000, 184000, 190000, 194000, 200000, 206000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000]
      },
      "manipulator.insert_ball": {
        "mean": [49.42696196621852, 36.6329775730534, 33.79162317964398, 39.40418860618273, 24.91148852589782, 58.9877707389902, 52.82674709453022, 44.523929469754975, 62.974130365415405, 34.23112601802671, 34.79551402592317, 29.330278024928592, 63.76654300113267, 39.66187163571839, 39.774714868351914, 39.457355597288185, 74.22128413871314, 34.141382894574726, 48.66050221828755, 57.985394014668366, 29.64968088078789, 24.055476789155467, 57.34300456296422, 59.30282411376534, 29.757697405954378, 59.54320514564084, 24.680209415245464, 29.408823088252365, 29.948376259160874, 64.24824490383394, 59.87000777760529, 73.7806189022582, 34.565490127241816, 52.7756061155254, 54.10855169148444, 49.37744973587327, 24.079127318607206, 54.99448533127776, 31.579014170153343, 34.402490671781024, 43.81254124973421, 29.07917366349537, 39.68462570661182, 44.64215319332291, 49.91838149048854, 59.71505314942133, 39.56328532537723, 38.965478568949734, 54.15488583597184, 29.78374264099615, 29.596718023530208, 79.07429665146026, 40.9964326471493, 49.23385201979476, 37.57483545340804, 56.14846383301187, 19.53759774242416, 54.00762592798114, 39.64698853688163, 29.54987699812448, 78.58527131377836, 54.671359935383734, 43.84330878000165, 34.363049584596496, 35.00347385089601, 52.00126793775609, 43.50227822438485, 41.64268467341162, 24.05009502849828, 48.12091940093699, 42.59653716713095, 32.21367714805203, 53.89460273904362, 61.67993655482811, 31.64467486591588, 58.97627261792975, 35.95057859524706, 94.15364790051827, 46.84660760130244, 42.99100910259981, 41.3969230906336, 49.88962805098061, 31.915981667510295, 54.40426601019449, 46.23528278425305, 57.83683170930268, 45.92347133406504, 51.684098457326854, 44.645822297814846, 49.090391124004256, 46.369522145118275, 62.306318178658515, 66.9226322608111, 17.424956233151175, 43.2551282333274, 55.30251419245437, 33.25891945994001, 66.29161627024344, 46.99560597295036, 36.7582727759703, 39.99799230552886, 46.455764830887, 56.66781719489226, 35.67868514251156, 53.960128644155795, 70.26103340159084, 44.07074039904248, 48.754437145005014, 37.60775345645982, 21.202088330078514, 38.08154372020255, 51.117996694467585, 57.43614735429784, 60.711134372509726, 37.21255611273028, 47.58682784803004, 66.13822036448009, 19.07737118986909, 36.46444469278547, 42.38568263296627, 71.03898514799874, 49.13891565816536, 76.97402654652629, 55.970199592211394, 35.3499099080945, 64.84048681177389, 43.28510429568767, 59.720268630528466, 45.67873571045425, 54.110576952162845, 44.06969010044557, 34.48309964791571, 35.67244231396169, 60.348702693854214, 77.11026495336998, 64.23438938329187, 61.41567776102447, 73.87778030561842, 78.28125212994355, 40.59046022798073, 32.35059851424654, 74.8258690131156, 76.8195271193678, 33.732157855535334, 64.91827672978746, 66.84796368678889, 87.14888745666636, 45.24189022553804, 60.53604655209039, 38.16228007500114, 60.35072000850805, 58.96402160970954, 50.079089846609634, 36.3378845662975, 27.53075432279823, 53.15283087817596, 18.28263670726936, 49.4890529187161, 45.97484975068865, 60.94333231808161, 57.06533632721104, 75.29411299256148, 53.92811049686157, 45.52758001813185, 59.38939218854166, 34.68044842823237, 65.15175029214164, 98.30653945690774, 29.286238683833425, 47.07034475428334, 56.160496497876494, 66.69748144312784, 92.44491026568375, 64.66354706854744, 70.5767881002423, 42.72593345953225, 51.79312135912678, 21.915007529679222, 54.455038934351485, 61.374814811567255, 58.83598416540195, 45.09984220367674, 54.66794479344266, 32.393319397988265, 35.19749358808341, 64.1144709367902, 66.16911773578673, 52.263676132972776, 52.0019295175855, 40.11857864231416, 34.94559076962192, 39.42910880039293, 65.63455456007951, 73.54013547493197, 90.97667886875175, 41.367816441618615, 76.96036827058703, 41.642798726702985, 51.72656063707345, 43.012136063577536, 39.80862162344827, 49.87048925354588, 21.15349068072531, 43.02009721728231, 17.545971496109768, 37.883303445783476, 58.630221405973174, 71.05144144081612, 31.10528428360648, 54.58288772895426, 62.644349733092184, 49.54633300041633, 63.14745623250379, 58.994422402461566, 39.142931415509366, 50.002987511061974, 48.86284283754603, 25.781195738003888, 16.45093075789151, 48.19529709797258, 38.23913753631328, 46.52030502674876, 52.85846949899239, 32.665123539006416, 45.31537781075699, 36.63172728416903, 50.86760212901893, 42.99687155122745, 47.64200874233465, 63.650205344530015, 43.167474754118885, 40.716408573964635, 54.5581065854007, 75.99994049846082, 69.85080463375164, 77.77916942178045, 63.980068067634285, 21.22306772088193],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 178000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 286000, 292000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 348000, 352000, 356000, 360000, 364000, 370000, 374000, 378000, 382000, 386000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 478000, 482000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 754000, 758000, 762000, 766000, 770000, 776000, 782000, 786000, 790000, 796000, 800000, 804000, 810000, 816000, 820000, 824000, 830000, 834000, 838000, 844000, 850000, 854000, 858000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 894000, 900000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 936000, 942000, 946000, 952000, 956000, 962000, 966000, 972000, 976000, 980000, 986000, 992000, 998000, 1000000]
      },
      "manipulator.insert_peg": {
        "mean": [56.3401169040692, 95.01577193434964, 42.7441208377747, 57.22233956004406, 73.55673953546298, 27.50497340235384, 62.963223302742016, 57.765282644380385, 34.96101894814156, 49.3327235232183, 85.10869208748629, 54.87410698877832, 43.39348449135251, 98.5528805442941, 49.67060405407886, 82.41706089730287, 69.09074192785172, 75.24639272673743, 99.5870048559951, 106.26400825425956, 97.90299311835518, 89.96362059964696, 95.62250087761731, 84.96870083016319, 111.5749453798256, 106.27615429956107, 101.83736081040166, 100.5221229716803, 64.54635670017831, 78.0252495520351, 112.78916171356722, 116.03939370649627, 108.21450424258248, 95.91633966001383, 101.88618666250808, 129.07340152623453, 88.50288121282553, 117.92198310098574, 96.40554692572273, 80.50120753191057, 87.19425928585093, 87.83932163255166, 106.0239225755454, 82.01915993745962, 72.27207742739465, 70.78993172617903, 101.42061403469783, 96.10628677638748, 76.54117722544913, 77.24789558883772, 41.86850709907762, 75.73052976043127, 61.620710833982976, 50.38738233758984, 46.477165856311686, 68.42091110014117, 55.27077867881911, 84.51524428530314, 78.21423413733051, 49.73237736640769, 69.30534148476038, 83.31518829540231, 67.99571633230568, 77.1177901405066, 76.49776161981418, 84.72730744407326, 78.70444835481105, 77.91164094158357, 85.39374117951945, 86.42019240093937, 99.7774552137015, 74.33545120511126, 59.57582582098696, 89.75601405099574, 71.19554500542445, 68.0995271151759, 49.645132801718454, 102.2089434983171, 111.2989611528551, 85.38824232590827, 81.35082989061173, 54.572767212764774, 75.98682202811946, 56.2592366479603, 82.36754324712365, 123.87556725934687, 90.05101611180542],
        "steps": [0, 2000, 6000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000]
      },
      "walker.stand": {
        "mean": [136.74806495666505, 190.13605239868164, 221.90613494873048, 253.0172220611572, 276.2146828460693, 513.4851180267334, 547.0521843719482, 639.3071747589112, 692.4712503814698, 729.0628826904297, 739.5432739257812, 702.5730014038086, 720.7796649169921, 741.2048992919922, 723.6458581542969, 726.2102099609375, 730.4366424560546, 737.2902127075196, 730.7597122192383, 744.3985478210449, 747.0219464111328, 753.4756344604492, 768.3306985473632, 746.3720986938476, 773.678833618164, 763.7026651000976, 782.4068319702149, 784.6029217529297, 801.0048217773438, 785.2163668823242, 798.9184439086914, 787.3740817260742, 764.7066296386719, 756.5479077148437, 789.6368109130859, 779.9889721679688, 769.0379583740234, 751.6289318847656, 744.3183041381836, 767.560703125, 778.328044128418, 761.3840872192383, 755.7021243286133, 746.9136483764648, 727.9964834594726, 728.9232659912109, 725.4612063598632, 716.0994125366211, 721.4277716064453, 714.6618264770508, 710.4819348144531, 715.9259973144531, 716.2455337524414, 714.1402438354493, 725.9277792358398, 714.2301522827148, 691.6208148193359, 701.4089584350586, 754.8242294311524, 727.483864440918, 753.4699572753906, 765.6524020385742, 733.876098022461, 723.1649026489258, 802.0439566040039, 735.0845431518554, 757.0141641235351, 774.2089920043945, 747.9849575805664, 732.4623602294922, 753.236887512207, 756.1766784667968, 738.4202066040039, 719.2480377197265, 719.5908261108399, 726.4139434814454, 740.3396710205078, 753.7671771240234, 723.9513995361328, 759.7328201293946, 760.3796957397461, 732.2850888061523, 741.8841821289062, 754.556499633789, 735.1477307128906, 735.6325634765625],
        "steps": [0, 4000, 10000, 16000, 20000, 26000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 314000, 318000, 322000, 328000, 332000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 452000, 458000, 464000, 470000, 476000, 482000]
      }
    },
    "policy": {
      "cheetah.run": {
        "mean": [0.1309141729772091, 0.20783608980476856, 27.889126710891723, 27.80523838996887, 22.508311452865602, 108.05990264892579, 130.5100972366333, 141.27224172592162, 179.91238887786866, 243.07013710021974, 230.14118307113648, 218.2880637359619, 253.9483885002136, 244.27448919296265, 247.9521643257141, 266.72476341247557, 280.2655619812012, 281.7121441268921, 266.1933401107788, 280.68812599182127, 280.13634534835813, 286.8266482162476, 281.22774463653565, 286.501569480896, 284.8280042648315, 266.07398683547973, 263.9425878715515, 284.12796712875365, 269.55080728530885, 263.2628715515137, 220.52237665176392, 191.3228193473816, 189.47736923217772, 177.01133125305176, 210.04425910949706, 193.04276483535767, 169.04705249786377, 203.69408771514892, 149.93552976608277, 196.93314626693726, 206.1417657661438, 201.06280748367308, 213.3081986808777, 213.42170986175537, 235.30227506637573, 217.04790567398072, 246.45996479034423, 211.43248235702515, 195.84198663711547, 211.432228679657, 229.4958572769165, 246.35764135360716, 214.0754620552063, 224.0962922859192, 218.89662485122682, 241.1245231819153, 199.71234891891478, 167.4910893058777, 172.43243640899658, 159.47717603683472, 165.2643740272522, 133.74001718521117, 161.75879755020142, 164.31189111709594, 139.41823724746703, 157.6884820175171, 150.22390699386597, 162.12976387023926, 138.29266946792603, 164.56792795181275, 133.34538623809814, 133.03509225845337, 122.15099628448486, 166.38542991638184, 135.81266557693482, 150.4658082008362, 151.0307767677307, 139.03014875411986, 125.82732795715332, 138.82963747024536, 123.51584617614746, 139.70037719726562, 131.1164334869385, 148.832974319458, 142.60485980987548, 131.46752988815308, 129.6422137069702, 133.16264904022216, 121.00436086654663, 143.10359678268432, 120.19573926925659, 132.45904041290282, 130.3082002067566, 119.1885363960266, 132.67144916534423, 117.00363868713379, 124.2961456489563, 116.07486080169677, 118.4731978225708, 130.28206546783449, 120.44938013076782, 115.5416787147522, 110.90530721664429, 119.10266500473023, 119.56326866149902, 104.9215735244751, 112.47176687240601, 113.75860845565796, 110.92681953430176, 95.86906185150147, 111.94059963226319, 95.3032855796814, 108.69654487609863, 95.61866081237793, 115.80891258239745, 103.41017726898194, 102.98152639389038, 103.87492622375488, 101.49282386779785, 94.20426530838013],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000]
      },
      "fish.swim": {
        "mean": [78.5552258785069, 63.255470677912236, 81.19912713766098, 74.57361050717533, 81.35176821231842, 73.74659957408905, 75.36701863542199, 78.99318628370762, 76.77381390869617, 72.21376044988632, 77.30105905056, 84.24369744062423, 73.17756421089172, 85.7631410074234, 79.42409178256989, 80.64353855609893, 89.78945136547088, 82.50234181880951, 85.24119072914124, 89.09537815093994, 108.76460013389587, 114.13137668132782, 100.64808567047119, 94.10083051204681, 96.26672857761383, 88.65920826911926, 101.7518905544281, 103.69652293205262, 89.94768048286438, 105.26106286525726, 89.92073383808136, 90.43880789995194, 98.4655063343048, 91.0814713716507, 105.07972405672074, 92.57043347835541, 102.23732792615891, 79.09849235057831, 105.2404275238514, 94.9975654220581, 91.42471322536468, 102.75794547557831, 94.00384409427643, 122.59623173236847, 101.63271585464477, 129.94623013019563, 112.9519094824791, 104.65664120912552, 128.1356794834137, 104.42080522537232, 104.84170414209366, 93.48497782230378, 86.29136847496032, 109.2821546792984, 108.5340663433075, 103.51234438180923, 94.57771195530891, 89.67786902189255, 90.19413300991059, 121.8452308702469, 102.91402002334594, 96.35043303012849, 89.5146313393116, 89.68267359137535, 102.21105119228363, 99.20663126945496, 90.03755334854127, 102.07151115894318, 87.31931686282158, 73.40183783054351, 79.40548393070698, 91.28447269797326, 91.26794862508774, 86.54246624469756, 89.06432759523392, 87.92840075731277, 78.77821552991867, 86.08634900093078, 73.08086435317993, 90.1184025669098, 87.8436914730072, 87.67560990691184, 83.44480790615081, 110.23865653514862, 87.74696597099305, 90.27946288347245, 83.79903388261795, 78.34168848276138, 76.64427404403686, 86.94483568668366, 81.84387754440307, 78.92609635949135, 88.31595748662949, 85.90916882276535, 82.16540475845336, 103.28919893980026, 74.28325060606002, 82.6901087474823, 80.63308044075966, 88.49535258412361, 87.08858164906502, 96.42516624927521, 89.34006500005722, 75.93991492033005, 76.12965562045574, 73.3867034626007, 85.43354459524154, 100.59576578140259, 87.21671743869781, 90.22949157476425, 85.94208076000214, 100.97602648496628, 97.84792065620422, 95.79031829833984, 89.87837284088135, 82.3842666888237],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000]
      },
      "humanoid.run": {
        "mean": [0.919008250143379, 0.8344225157238543, 0.8481746580894105, 0.8152940210979431, 0.8623128988826647, 0.896575795680983, 0.8150893294159323, 0.8364347448700573, 0.7960245826933533, 0.8315397176053375, 0.889315957953222, 0.8587547534890473, 0.8271710643451661, 0.8553780035767704, 0.8244255012460053, 0.868832421945408, 0.8246779168624198, 0.8295033358922228, 0.8546779233030974, 0.8660585402045399, 0.8455066832224838, 0.8699476936738938, 0.8726678490824997, 0.8950084816385061, 0.822199161942117, 0.9097662395611406, 0.9150987002067268, 0.9039371676696465, 0.9890045237075538, 0.8658297823450993, 1.1037320477701724, 1.0579508156329394, 1.0818546410836278, 1.1486900279903784, 1.3164068544190377, 1.3196255815541371, 1.4291643834172283, 1.3232366729713976, 1.6130924616940319, 2.1029170707054434, 1.8604184040101246, 1.9617841644585132, 1.641940847095102, 1.6952213965798728, 1.494087335811928, 1.7572469395399093, 2.005371060324833, 1.7327732175774873, 1.8174404217675328, 2.4963547670003026, 2.2782323234155775, 1.8161438855342567, 1.8735832467116416, 1.8664781379699706, 1.430185925764963, 1.8250139638036489, 1.8673171665519477, 1.8305190931633115, 2.1470182014629247, 2.1784519485011695, 2.088162774443626, 1.6195280188228935, 1.7549818868096918, 2.1406077954731884, 1.8260062402207404, 1.9427677314076572, 2.317416293807328, 2.7222455867286772, 2.566205114426557, 2.350218249168247, 2.0690203198231756, 2.1245674845017493, 2.017317576985806, 1.9233938348758965, 1.9330951611511409, 2.082060794942081, 1.8268574971146883, 1.7884877985855565, 2.245665442412719, 1.5956663228943944, 1.6577618692914258, 1.7260418040631338, 1.888324675615877, 1.997888518460095, 2.182844695914537, 2.1469516808819025, 2.323137921276502, 2.2154857517476194, 2.7309254113072527, 2.5193251141998916, 2.873589533274062, 2.6914284365298227, 2.3367468639835716, 2.844398118145764, 2.4058849075436592, 2.3575708304718135, 2.2374093756545337, 2.1735820783325472, 2.479557550707832, 2.4881938789132985, 2.4019929571589453, 2.4327913364581764, 2.247870056242682, 2.7068012475222347, 2.9128293439000843, 2.761917434036732, 3.0613910925015806, 2.4623227134160697, 2.769805020568892, 2.4984234694764016, 3.018873252309859, 3.141106442497112, 2.917430461924523, 2.8641876751184463],
        "steps": [0, 6000, 10000, 14000, 18000, 22000, 26000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 168000, 174000, 180000, 184000, 190000, 194000, 200000, 206000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000]
      },
      "manipulator.insert_ball": {
        "mean": [24.394106175100795, 52.7234276353959, 69.27108174891643, 39.30689371342662, 29.846115643371032, 19.620558572320444, 36.86882443847316, 28.271179284582537, 53.14675274160406, 24.530793902059102, 64.1073153633772, 69.50639755350679, 34.33394970448876, 29.64251341214028, 43.24950963518073, 48.747496025198025, 68.89739038860955, 44.05073322076782, 49.19723672652246, 24.525844654824187, 29.376537718478566, 39.12638282783609, 28.30073200941711, 48.950333057496685, 39.76409125650453, 29.426423202590545, 19.013642246287063, 49.38896124805158, 43.60541245501956, 48.91234345324552, 43.776025469730996, 54.47139510117826, 39.345221691517345, 68.84967117970393, 44.09546180870316, 59.05101730901376, 39.46755519412611, 59.061513187715576, 34.431634602535105, 38.567512890214175, 29.51034190871578, 40.000000144722165, 29.674371869471564, 39.61543065116541, 59.35940198404335, 24.212517827407044, 34.117654186310375, 44.11185246493118, 39.04830886117118, 68.63969526169173, 45.729783441667635, 53.95425303935832, 69.00876465695154, 54.76860204654499, 72.92824641706514, 44.63762131940569, 49.583768487952604, 54.275092700714595, 29.82220708170303, 39.17336230560832, 63.10623975294191, 28.600451226754473, 68.8708506825253, 71.93695257717609, 44.18989012951706, 53.29770022511118, 67.36841562159206, 64.30417931585615, 29.598511154453234, 39.07598643197653, 58.83214793248833, 42.131228411131715, 39.702776846769126, 37.27957676655791, 59.34793857065202, 50.343985839599014, 60.913153586693134, 54.517776611543724, 39.96214043620279, 53.45025622940113, 48.027581565818025, 9.6883439986838, 44.36767456137161, 54.28899509812359, 53.12150241847955, 39.72665269224908, 41.481214177500114, 60.8068022791768, 65.11724870429973, 61.11448595334738, 48.234836927256396, 66.44174296207476, 45.99210540025835, 55.6169558181966, 64.5216900529379, 62.40724781725643, 60.185214367681965, 55.42809445461313, 56.37776334106691, 34.33760574139624, 42.200956252524435, 77.0034343755426, 33.4505192093132, 41.25432520338356, 36.6081650713896, 28.450962964735826, 65.20273613357405, 75.72988006572471, 69.87759181316072, 65.24320294000263, 44.97992107677907, 67.47313813006474, 46.66522512229765, 16.343097765304744, 60.49133867855166, 56.321048135130006, 43.74501054807365, 50.95091478706907, 61.90099861989909, 51.711019844721704, 72.12830253906311, 33.952811922967584, 45.43460272908917, 47.65968135679808, 41.420829980880065, 45.93071973738224, 39.332128104439285, 75.20326646659916, 56.29573588539959, 52.03502237175423, 45.78266332303283, 36.01950587693163, 62.8416957916846, 63.925925582096625, 51.79032422857832, 74.41816424036624, 90.4405440401153, 60.29462433176709, 79.74439794731359, 31.923832624925193, 53.574723417093495, 78.6289191607001, 56.77424410466976, 57.662836324807216, 49.87261859107035, 53.828296272055496, 60.0362529679355, 36.583134476800716, 53.461524341664955, 42.84893426175261, 62.2466116963007, 24.783458469622396, 63.43466356356528, 46.599195168063815, 49.67259830000792, 69.68839660223273, 58.631839980510385, 58.679120325671626, 69.05186535361625, 59.52306973624807, 73.25595316097127, 57.87975927481564, 39.64072750457123, 72.42469489574952, 49.493990904936815, 34.28701971478169, 55.62484271311879, 36.05372426608602, 69.66023851355533, 46.796689920107696, 45.68035792096567, 31.334606504557478, 79.0411270447058, 45.20500797217381, 35.73120268500403, 41.26180250251053, 57.0956142845296, 78.87656018702336, 75.49982350228939, 64.71083268440259, 82.566462572335, 74.22986622497307, 33.92261324222749, 58.31599586185819, 60.7788554117817, 47.29472092732849, 85.99018255145522, 42.500276179078334, 42.45948693877414, 63.17483902613996, 68.8782913806774, 58.97535023258928, 53.179791099937994, 48.50887526293532, 45.76039206737373, 30.273440452736477, 51.661345978303515, 46.66043483169198, 17.151921170368198, 64.61515103885283, 40.953475721438046, 74.40773940890021, 55.86794034698664, 35.639909242981666, 55.056673790917564, 64.3787305387897, 50.2800999636642, 60.73047329326147, 75.0485352559112, 68.39160766205521, 40.39229784369183, 49.32318185154336, 34.73643050174158, 29.403364159081974, 54.46081094971634, 29.529758720978307, 54.070939532627655, 24.436855938618447, 73.92287014191662, 55.75972267441431, 68.35049598414935, 59.369998686672915, 36.34512357545781, 58.26833744994931, 61.03453452243573, 40.63159207480008, 43.3292842290513, 69.9098262682914, 38.386799844804784, 49.68566608541989, 36.73482696346245, 81.99698811872909, 47.27361317023745, 49.578633445639895, 30.630723389358863, 72.41399936691172, 62.131798557567784, 59.796208064881675],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 178000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 286000, 292000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 348000, 352000, 356000, 360000, 364000, 370000, 374000, 378000, 382000, 386000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 478000, 482000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 754000, 758000, 762000, 766000, 770000, 776000, 782000, 786000, 790000, 796000, 800000, 804000, 810000, 816000, 820000, 824000, 830000, 834000, 838000, 844000, 850000, 854000, 858000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 894000, 900000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 936000, 942000, 946000, 952000, 956000, 962000, 966000, 972000, 976000, 980000, 986000, 992000, 998000, 1000000]
      },
      "manipulator.insert_peg": {
        "mean": [49.17017830683296, 47.72183893710897, 51.268895287675825, 31.43174086394432, 31.335611392468948, 64.07195040794754, 42.41251699169019, 73.94185590990035, 39.77354437996388, 42.59915071239843, 64.92404674292675, 59.765163919391746, 80.47580492390632, 67.04381564416782, 69.36277046200624, 83.18110733854128, 70.11420891960199, 95.95052587390681, 89.71041953765287, 100.02628107483076, 81.91193709356014, 44.151282963928104, 79.19205517916967, 89.85321502333517, 73.56541734935587, 109.46376618666018, 101.30178166592765, 76.6743912838007, 102.21971456480586, 84.96637847211656, 76.34782749407165, 62.08405410299438, 106.07371616699696, 89.25697949679925, 81.03188744290998, 103.72077110488429, 70.1139166642111, 89.43159255585087, 126.00136967440955, 93.32936686388541, 87.71779553375949, 89.25194106191297, 72.59956812888596, 99.56203235817664, 124.09837481800572, 92.90150576964092, 93.27832202595555, 90.82921268619924, 71.37346938150887, 86.75142964884446, 86.71676117834814, 96.12536051668623, 69.51353603990967, 66.04621290898223, 82.85523246622239, 81.35116821128527, 42.73512824010159, 67.68397434463265, 68.87682193256279, 73.58006816205808, 75.74485594343444, 68.21068399833456, 64.54226256523951, 97.87247239659413, 86.34838866239055, 79.84039353282932, 108.46569461710176, 86.94846903178514, 58.947722811580114, 94.71830134615499, 86.41126314810495, 64.55642166892646, 96.58968908814546, 70.36903072994119, 83.72351297169911, 49.341926966607225, 67.21151116886345, 83.75128638885883, 95.37557778286002, 76.78635319087908, 98.58371318644556, 85.765423315784, 55.442190739259395, 62.25574006198114, 76.4225881200768, 89.22904473350809, 73.10782908790759],
        "steps": [0, 2000, 6000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000]
      },
      "walker.stand": {
        "mean": [113.83165403366088, 175.26601276397705, 217.15520347595213, 235.4778675842285, 258.6158064270019, 444.2308574676514, 501.93730499267576, 618.5248178863526, 636.5894664001465, 706.1196075439453, 725.2855963134766, 692.0551239013672, 708.2350515747071, 734.671355895996, 721.5552169799805, 714.8923678588867, 727.7825045776367, 718.7671774291993, 730.8216455078125, 735.2623406982422, 734.8156576538086, 732.7172204589843, 759.8838220214843, 738.306353149414, 769.4273037719727, 760.0055352783203, 773.8405941772461, 775.4840942382813, 787.2240628051758, 768.3113304138184, 773.1625607299804, 765.6289883422852, 755.1184335327148, 766.6272253417969, 798.8912893676758, 786.924599609375, 767.8701008605957, 744.7252508544922, 737.0185272216797, 787.2464291381835, 791.7520874023437, 753.0474652099609, 753.647928161621, 731.0666033935547, 712.942995300293, 727.0014987182617, 730.6993896484375, 703.8041076660156, 703.5349432373047, 722.0271554565429, 709.6899649047851, 719.613874206543, 723.2702166748047, 703.0529064941406, 706.4069229125977, 695.4255560302735, 692.6685583496094, 700.0032904052734, 744.2368707275391, 727.8238082885742, 751.1249551391602, 759.2241537475586, 745.5127423095703, 734.8979360961914, 785.1050506591797, 732.3643905639649, 759.4571649169922, 785.8117330932618, 750.8660330200196, 747.9223635864258, 738.9659765625, 757.0332568359376, 754.6860189819336, 734.1476791381835, 725.5850958251954, 749.8947705078125, 745.6431857299805, 779.1066156005859, 745.9224890136719, 794.8288272094727, 783.3862158203125, 755.8254800415039, 756.3970068359375, 772.9279818725586, 743.0490313720703, 736.1820373535156],
        "steps": [0, 4000, 10000, 16000, 20000, 26000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 314000, 318000, 322000, 328000, 332000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 452000, 458000, 464000, 470000, 476000, 482000]
      }
    },
    "value_max": {
      "cheetah.run": {
        "mean": [2.415230232477188, 10.47476253271103, 26.035441980361938, 29.900167112350463, 19.450455923080444, 135.77724124908448, 127.65009847640991, 148.359315032959, 187.8743186378479, 242.5856435775757, 227.89862712860108, 234.93857648849487, 273.7705090522766, 268.5744933319092, 253.127543258667, 270.59560188293455, 284.8642041015625, 277.90206424713136, 271.9462330627441, 279.28473751068117, 285.54976528167725, 293.3888444328308, 289.43586128234864, 289.6314497756958, 280.4734824180603, 277.49754291534424, 270.88413850784303, 285.53380109786985, 271.97183263778686, 250.80010538101197, 240.60153575897218, 222.86103048324586, 186.44169414520263, 199.09668754577638, 216.93953540802002, 213.15598768234253, 182.45657396316528, 230.57979360580444, 156.0957960319519, 200.84541568756103, 211.20459474563597, 215.40563158035278, 203.07358840942382, 226.1372618865967, 231.48087270736696, 225.5865387916565, 229.05554805755617, 216.98693223953248, 197.52347332000733, 213.3286993598938, 230.2113165473938, 250.6162215232849, 236.32523252487184, 221.19588111877442, 197.2235764503479, 225.9291234588623, 209.85059089660643, 170.21050745010376, 174.73153562545775, 174.54713485717772, 185.48998435974121, 170.56099655151368, 172.13291286468507, 154.08951551437377, 167.93982713699342, 141.5460764694214, 166.11239946365356, 159.61592906951904, 133.81016868591308, 157.70755296707154, 136.44355779647827, 136.88338233947755, 133.5757488632202, 157.7576379776001, 146.96167543411255, 138.61461433410645, 142.15123262405396, 132.0249834251404, 125.78954421997071, 140.86828540802003, 134.08928001403808, 142.98743055343627, 125.55563526153564, 140.17531488418578, 114.36648916244506, 135.33637084960938, 132.85957895278932, 137.3605199432373, 129.08972242355347, 138.73758319854736, 118.60272233963013, 132.30878078460694, 130.88159048080445, 129.78145936965942, 133.39586446762084, 128.78180881500245, 128.21302734375, 125.3445326423645, 136.01190063476562, 123.3031449508667, 125.86435873031616, 118.26387475967407, 109.77185338973999, 119.93191480636597, 119.7115578842163, 122.21020832061768, 117.80773736953735, 115.9655207824707, 120.00509702682496, 103.5198344039917, 108.27171909332276, 106.32945583343506, 104.79789352416992, 105.08809434890748, 108.53325109481811, 106.4875707435608, 96.75297773361206, 97.819612159729, 97.79830480575562, 106.0174702835083],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 476000]
      },
      "fish.swim": {
        "mean": [77.9487740625441, 63.22044863343239, 90.93734530210494, 79.57640118181706, 73.42580598145723, 68.06483925938606, 72.59516309939325, 70.15600401043892, 75.16818775475025, 67.33501108765603, 79.3296397781372, 79.0738208258152, 72.24229805707931, 78.85714015483856, 79.41291010141373, 87.43146045684814, 85.66107368469238, 77.23122929096222, 90.42971207141876, 83.36091668128967, 90.6954238986969, 94.11627383232117, 98.54521935462952, 87.6325874376297, 87.85104640007019, 86.76081171512604, 97.49884134292603, 98.57460847377777, 89.40352274656296, 90.0026623058319, 86.74063766002655, 83.68832783222199, 88.27909108638764, 100.91485948324204, 88.3761168050766, 95.56508183240891, 95.08445918560028, 100.9226974105835, 100.25944830656051, 90.65808490276336, 96.51716931581497, 99.99864065170289, 115.85880753040314, 118.01970964431763, 117.7368371963501, 93.27032015800476, 112.78171880722046, 102.78146797299385, 89.87361449360847, 100.25819718360901, 107.93450654268264, 97.07263240337372, 84.70528070926666, 90.78690444231033, 108.2239147233963, 101.44191722393036, 100.55545434951782, 85.27164839029312, 88.37798367023468, 83.59657968997955, 93.59779989957809, 101.269172976017, 70.27936268568038, 81.05262498378754, 86.66670941114425, 85.04285031795501, 98.35829063892365, 89.12690673589707, 84.80234459280967, 92.42551446199417, 67.56586286842823, 103.14744626045227, 79.0459649848938, 90.08741995811462, 90.10452292442322, 81.57246442794799, 78.12600173711776, 81.14278547286987, 77.83606318831444, 92.1790295624733, 88.7928272652626, 82.56202141046523, 88.1539500451088, 81.75330723762512, 87.97534989833832, 84.78821843147279, 72.6841221499443, 101.30167352199554, 71.56884415149689, 76.57971819162368, 88.8690546989441, 91.34909230828285, 72.30870844602585, 75.86712468981743, 90.66222837626934, 78.78773310661316, 79.00315055131912, 82.71910012483596, 80.21532658934593, 89.70861841917038, 75.36197526216507, 84.73045472860336, 94.0601780062914, 84.93064700126648, 90.74657009005547, 80.58396915435792, 89.57819960474968, 81.8380834531784, 92.83476954579353, 84.5823787689209, 86.3566802406311, 90.44313303470612, 76.71657723367214, 104.27142840266228, 84.36169076323509, 92.80102957010268],
        "steps": [0, 4000, 8000, 12000, 16000, 20000, 24000, 28000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 132000, 136000, 140000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 208000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 312000, 316000, 320000, 324000, 328000, 332000, 336000, 340000, 344000, 348000, 352000, 356000, 360000, 364000, 368000, 372000, 376000, 380000, 384000, 388000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000]
      },
      "humanoid.run": {
        "mean": [0.8799441508180462, 0.8414535298757255, 0.8107842792989686, 0.7712188337743282, 0.8088743391446769, 0.8089234353706707, 0.8439166754460894, 0.9129330660868437, 0.8629828843823634, 0.8747252812772058, 0.8416864771023392, 0.8083010285440833, 0.9461969969514757, 0.8561586418270599, 0.8976165228476748, 0.9033789675496519, 0.9093349114950979, 0.8618459878116846, 0.8251910112425684, 0.8155266802152619, 0.8676514397375286, 0.9365276190731674, 0.8760855469293892, 0.885530042340979, 0.9401469357963651, 0.9081536501785741, 1.033100658431649, 1.0115757636725902, 1.066270606564358, 0.951395669542253, 0.9765899038873613, 1.1546561097167432, 1.0940401752665638, 1.3244887547008692, 1.2903917074063793, 1.5670875518023968, 1.3720450820587575, 1.594095175396651, 1.6935063322633506, 2.0953415428102016, 1.676995252626948, 1.7497241227701306, 1.7576330573624, 1.8316226450819522, 1.7408582449704408, 1.5920971969421953, 2.0860224553593434, 1.8366349225793965, 2.08063571640756, 2.277390823084861, 2.2626245661266147, 1.6052187955914996, 1.5936856581643224, 1.4972213722299785, 1.7213800651673228, 1.8946415966376662, 1.7977795689832419, 2.1546796207083387, 2.0393083592318, 2.298730463720858, 1.896667434964329, 1.939686783971265, 1.9803951027058064, 2.0193791586905716, 2.183311414504424, 2.4673937709396707, 2.6512592400051656, 2.2151409398717807, 2.156642338996753, 2.282490108795464, 2.465491105802357, 2.18239760491997, 2.3878825994301587, 2.2380935697210953, 1.9607306964881719, 1.6523492158553563, 1.9892641954962165, 1.8099044711515306, 2.0371707447431984, 1.640781970336102, 2.195382145624608, 2.156912324624136, 2.05931282825768, 2.1391013749781997, 2.2009325768891723, 2.256729473688174, 2.134624944967218, 2.3186885982658714, 2.3905523939058186, 2.612437479104847, 2.5112104726582767, 2.2678928813384847, 2.7129492617212234, 2.4382787511404604, 2.7459676768258214, 2.5987016711756588, 2.3818984385859223, 2.4311685102432965, 2.071450158338994, 2.5610657398030163, 2.253746498953551, 2.4233207439351827, 2.5355872656218708, 2.545084272176027, 2.9338694633264093, 2.353655704623088, 2.9088306791335343, 2.5140525437472387, 2.756683211196214, 3.3106554574146867, 3.07543051796034, 3.0827852026280014, 2.8530911974422635, 3.136789047215134],
        "steps": [0, 6000, 10000, 14000, 18000, 22000, 26000, 32000, 36000, 40000, 44000, 48000, 52000, 56000, 60000, 64000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 104000, 108000, 112000, 116000, 120000, 124000, 128000, 134000, 138000, 142000, 146000, 150000, 154000, 158000, 162000, 168000, 174000, 180000, 184000, 190000, 194000, 200000, 206000, 212000, 216000, 220000, 224000, 228000, 232000, 236000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 284000, 288000, 292000, 296000, 300000, 304000, 308000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 346000, 350000, 354000, 358000, 362000, 366000, 370000, 374000, 378000, 382000, 386000, 390000, 394000, 398000, 402000, 406000, 410000, 414000, 418000, 422000, 426000, 430000, 434000, 438000, 442000, 446000, 450000, 454000, 458000, 462000, 466000, 470000, 474000]
      },
      "manipulator.insert_ball": {
        "mean": [43.98631749302872, 29.735285392612713, 53.98322111745343, 73.94991269430004, 46.98583384141608, 38.745500201025706, 87.26851510755937, 49.11784594914484, 54.35946662787523, 37.95051343821531, 49.99570518186296, 34.35806899424344, 47.77470807208909, 58.35469519985836, 39.25076810134614, 24.921250740930496, 39.29971071413383, 39.711325582139914, 63.222423315228006, 53.18758975254449, 24.382737782036475, 34.38927212497676, 39.23986386515412, 29.828410772314506, 39.598576518717465, 58.4663871317027, 37.72455000191752, 74.12756920436043, 44.02635149722495, 54.284239506557185, 34.69840311292332, 29.461625585872813, 73.25379560327684, 59.10505958137754, 34.57998946511186, 14.994744957804285, 35.00000050433272, 29.84544763428976, 44.74396826225066, 50.88457352343644, 27.669732534644137, 53.69917582463998, 55.04968923634141, 54.7333882581533, 69.1212060609499, 29.705718457629484, 40.854843271252406, 34.914559336451376, 34.93319710980912, 48.77024512916896, 59.24503369673616, 34.75036083259689, 39.67812149107785, 44.732084790226764, 47.406947666350455, 34.53944895487527, 62.11849728253283, 53.205222077533165, 54.136470532950135, 53.96110182937824, 39.15295920955492, 38.77635889402895, 25.000001310429397, 39.54119878221532, 48.532025295008715, 63.036052047747305, 59.08866180784239, 34.117595195246004, 33.49478501204738, 58.05348824519303, 44.83272216641129, 20.28770756678767, 51.74410374805193, 55.97038101770276, 33.61432221981989, 67.61738525963243, 43.13452252490186, 21.20496405563716, 49.00946299250388, 54.775545143742896, 70.45112461794463, 45.98669420243661, 53.797093783604254, 36.27310736365088, 39.582558927691046, 50.99812349226942, 66.09264218420593, 62.91125566081363, 72.03347658000645, 62.329478507288115, 74.790820408315, 54.405385889663755, 46.35209966528581, 46.17084683740678, 35.36438544601125, 37.36922771910702, 40.75519025015471, 80.03513983941083, 68.04496406677582, 66.48839059180342, 43.73920255602599, 56.89896772207988, 62.636312428397986, 67.79642268639917, 51.58631918600068, 53.40892063376691, 50.41257377929488, 59.008887100485964, 43.120927104309885, 59.26725869071854, 30.571527172770672, 53.730140515706914, 50.419832354183676, 58.93971143006187, 31.30638758317393, 63.57991788154826, 35.68944481549796, 33.465069012563575, 60.66242727599463, 56.04458466817407, 59.090838988386885, 66.44541875107858, 68.01162743463838, 27.988747983489805, 57.02879282673539, 40.27272592623647, 58.74307734686087, 47.66825104452713, 56.89621954156186, 49.329250666734175, 31.776888935669394, 72.12339930281111, 53.536699189975806, 76.19784766727595, 102.01470426467539, 67.78431693222825, 60.615360719916026, 48.64628524518002, 55.527816530159015, 64.80352369712381, 79.70119892276442, 56.184792676187165, 34.398758987538095, 64.63196219880749, 82.64192027202334, 59.370197235994404, 72.97759558513863, 53.36720664247, 42.87370226919549, 63.154018043875425, 67.86601270420272, 40.00437709575919, 87.93768509570309, 64.98673314216471, 36.72620113032649, 39.22004012240103, 35.49117330028296, 40.05681388068184, 62.911758440806935, 44.65736260459235, 44.702444918683526, 48.23755955197515, 34.87013247901873, 41.303684739192775, 32.03729253870903, 53.71757315031302, 53.48332388816217, 58.84035963338958, 60.14900521933372, 61.66231271366104, 44.80173476455651, 51.800161991250405, 73.81087597552902, 94.76607300972236, 52.929761851990826, 65.23054572095792, 47.24685792398075, 39.47816459115311, 48.153221990656064, 69.01142905792055, 68.37216036359133, 29.093211110596652, 36.21507960014657, 42.278365798003534, 75.5381118402254, 66.74289192453513, 41.924458012435316, 40.15409783107564, 72.05611536205416, 38.519628105663585, 28.535282956974253, 65.44949830488683, 54.54601847243109, 39.01496390696873, 64.16669148497976, 63.87797145031624, 70.23341110559326, 52.445274588957375, 70.1831063805112, 50.59013861602946, 72.68545113698545, 47.26992656170618, 47.77216464507547, 65.3368980506191, 70.96454057810523, 58.92560825066019, 31.37441942794957, 31.8898462983868, 52.6606499067472, 67.5600391684955, 52.218433856566115, 49.362232112763614, 44.811706688418454, 47.25975343092434, 34.2752875755497, 48.247538459542774, 62.725845712328116, 40.27289340330675, 42.970284952048075, 63.48972969517792, 73.67921053310295, 61.79483951621587, 61.97173963706737, 46.63244478409651, 35.92592357825253, 54.294169440862085, 56.815121627228564, 43.35985214512588, 63.72803784669203, 34.8597594459067, 68.17232651959168, 61.427169804955895, 56.12639603497014, 34.61067117970745, 72.56100923236787, 53.36051368827777, 69.06459320599946, 60.592115911791744],
        "steps": [0, 2000, 6000, 10000, 14000, 18000, 22000, 26000, 30000, 34000, 38000, 42000, 46000, 50000, 54000, 58000, 62000, 66000, 70000, 74000, 78000, 82000, 86000, 90000, 94000, 98000, 102000, 106000, 110000, 114000, 118000, 122000, 126000, 130000, 134000, 138000, 142000, 144000, 148000, 152000, 156000, 160000, 164000, 168000, 172000, 176000, 178000, 180000, 184000, 188000, 192000, 196000, 200000, 204000, 206000, 210000, 214000, 218000, 222000, 226000, 230000, 234000, 240000, 244000, 248000, 252000, 256000, 260000, 264000, 268000, 272000, 276000, 280000, 286000, 292000, 298000, 302000, 306000, 310000, 314000, 318000, 322000, 326000, 330000, 334000, 338000, 342000, 348000, 352000, 356000, 360000, 364000, 370000, 374000, 378000, 382000, 386000, 392000, 396000, 400000, 404000, 408000, 412000, 416000, 420000, 424000, 428000, 432000, 436000, 440000, 444000, 448000, 452000, 456000, 460000, 464000, 468000, 472000, 478000, 482000, 488000, 492000, 496000, 500000, 504000, 508000, 512000, 516000, 520000, 524000, 528000, 532000, 536000, 540000, 544000, 548000, 552000, 556000, 560000, 564000, 568000, 572000, 576000, 580000, 584000, 588000, 592000, 596000, 600000, 604000, 608000, 612000, 616000, 620000, 624000, 628000, 632000, 636000, 640000, 644000, 648000, 652000, 656000, 662000, 666000, 670000, 674000, 678000, 682000, 686000, 692000, 696000, 700000, 704000, 708000, 712000, 716000, 720000, 724000, 728000, 732000, 736000, 740000, 744000, 748000, 754000, 758000, 762000, 766000, 770000, 776000, 782000, 786000, 790000, 796000, 800000, 804000, 810000, 816000, 820000, 824000, 830000, 834000, 838000, 844000, 850000, 854000, 858000, 864000, 868000, 872000, 876000, 880000, 884000, 888000, 894000, 900000, 906000, 910000, 914000, 918000, 922000, 926000, 930000, 936000, 942000, 946000, 952000, 956000, 962000, 966000, 972000, 976000, 980000, 986000, 992000, 998000, 1000000]
      },
      "manipulator.insert_peg": {
        "mean": [52.17834314303313, 61.61068039357418, 75.74896008733164, 27.257245568642876, 57.2047700729232, 53.291594641811336, 70.23772826895566, 88.22663196197657, 74.114324931691, 42.00655836409314, 60.650693533641515, 72.25356356370447, 65.01974904318787, 58.72175215832589, 85.1255440189912, 107.32522074491659, 86.27147684313042, 100.54853091230298, 91.1615476073571, 91.95971248556467, 93.22454792467417, 96.53839761504847, 90.9593959552588, 99.06240152206556, 114.20838633423125, 88.86129409379114, 106.9201406392942, 111.1063839519468, 83.59125841339464, 104.05475076792183, 134.7175100483044, 111.00870076063505, 80.04607892142941, 114.64540905574529, 83.81673131304291, 59.78157688183017, 99.10292149868205, 71.74811947297657, 90.77217914086403, 69.29419458941784, 97.30748168743627, 70.90354659455934, 85.10556614320173, 75.7308056461954, 84.06954181443136, 80.46771729240413, 59.33750538241069, 104.1301083930911, 85.3830567322824, 102.65504427030848, 88.38059631218151, 94.2597193785319, 66.83241428524504, 76.38500070264936, 66.14511799032704, 60.74021715887939, 55.273671487936355, 80.1714971596441, 69.58341814248848, 56.5811736425036, 57.514591048201986, 100.32311322996138, 94.86543135292104, 98.90305522803575, 103.62212214210678, 81.04705562699424, 71.41371449475687, 73.68826812514459, 87.10484429743748, 67.04510637557776, 59.46604634249843, 80.39978191656924, 67.85610357010218, 79.15430622473828, 74.77957308615369, 62.08156789143975, 82.16033335652068, 79.03742529318863, 91.31630649558215, 58.60888782608159, 82.67571450365438, 99.12388342069278, 69.20741610358347, 58.15705754457595, 70.02136588944978, 94.44685723709621, 80.40859154182779],
        "steps": [0, 2000, 6000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 322000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000]
      },
      "walker.stand": {
        "mean": [133.83069038391113, 189.07595191955568, 223.92871612548828, 244.81240798950196, 274.1721514892578, 516.6444938659668, 549.3517808532715, 648.8625067138672, 688.6804859924316, 724.693318939209, 725.8639022827149, 705.6510070800781, 718.143464050293, 731.8052770996094, 716.3423718261719, 717.8220892333984, 729.5473651123046, 722.643842163086, 738.6104479980469, 733.5655535888671, 746.6705804443359, 759.6042739868165, 759.1586758422851, 751.6623352050781, 770.8716564941407, 758.1412496948242, 777.5714639282227, 788.0617553710938, 792.5054647827149, 778.0774807739258, 799.9242263793946, 777.604217224121, 757.0542028808594, 748.3560043334961, 783.5016024780274, 772.75373046875, 769.2809552001953, 755.4725360107421, 737.9180786132813, 754.4603802490234, 782.8509646606445, 758.4205599975586, 749.712021484375, 731.4200897216797, 714.4522143554688, 703.3903945922851, 706.5189685058593, 709.7097259521485, 717.3339892578125, 702.5485861206055, 706.563137512207, 719.072244567871, 716.0931790161133, 706.4209677124023, 729.0365710449219, 715.946064453125, 698.5147085571289, 707.2133010864258, 746.455290222168, 737.9107916259766, 756.2787835693359, 760.9572091674804, 727.496545715332, 727.9448788452148, 786.4568771362304, 724.8986553955078, 760.3757720947266, 754.7478045654296, 730.5437690734864, 728.692847290039, 736.0501629638671, 755.9982269287109, 740.9704043579102, 728.9004739379883, 716.4427600097656, 736.9241998291016, 742.8948355102539, 747.4690267944336, 729.9422714233399, 766.1740142822266, 765.3947546386719, 736.1831610107422, 730.4116775512696, 747.4102133178711, 735.7756298828125, 737.4131323242187],
        "steps": [0, 4000, 10000, 16000, 20000, 26000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 314000, 318000, 322000, 328000, 332000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 452000, 458000, 464000, 470000, 476000, 482000]
      }
    }
  }
}


==> anc/rl_unplugged_control_baselines.json <==
{
  "cartpole.swingup": {
    "BC": 386.0,
    "BCQ": 445.0,
    "BRAC": 869.0,
    "D4PG": 856.0,
    "RABM": 798.0,
    "CRR": 664.0
  },
  "cheetah.run": {
    "BC": 408.0,
    "BCQ": 369.0,
    "BRAC": 539.0,
    "D4PG": 308.0,
    "RABM": 304.0,
    "CRR": 577.0
  },
  "finger.turn_hard": {
    "BC": 238.0,
    "BCQ": 174.0,
    "BRAC": 227.0,
    "D4PG": 714.0,
    "RABM": 433.0,
    "CRR": 714.0
  },
  "fish.swim": {
    "BC": 444.0,
    "BCQ": 384.0,
    "BRAC": 222.0,
    "D4PG": 180.0,
    "RABM": 504.0,
    "CRR": 517.0
  },
  "humanoid.corridor": {
    "BC": 220.0,
    "D4PG": 4.39,
    "RABM": 64.5,
    "CRR": 918.0
  },
  "humanoid.gaps": {
    "BC": 35.9,
    "D4PG": 2.36,
    "RABM": 80.0,
    "CRR": 546.0
  },
  "humanoid.run": {
    "BC": 382.0,
    "BCQ": 22.8,
    "BRAC": 9.62,
    "D4PG": 1.72,
    "RABM": 303.0,
    "CRR": 586.0
  },
  "humanoid.walls": {
    "BC": 139.0,
    "D4PG": 2.71,
    "RABM": 132.0,
    "CRR": 422.0
  },
  "manipulator.insert_ball": {
    "BC": 385.0,
    "BCQ": 98.0,
    "BRAC": 55.6,
    "D4PG": 154.0,
    "RABM": 409.0,
    "CRR": 625.0
  },
  "manipulator.insert_peg": {
    "BC": 279.0,
    "BCQ": 54.0,
    "BRAC": 49.5,
    "D4PG": 50.4,
    "RABM": 290.0,
    "CRR": 387.0
  },
  "rodent.bowl_escape": {
    "BC": 389.0,
    "D4PG": 16.2,
    "RABM": 440.0,
    "CRR": 428.0
  },
  "rodent.gaps": {
    "BC": 464.0,
    "D4PG": 176.0,
    "RABM": 421.0,
    "CRR": 957.0
  },
  "rodent.mazes": {
    "BC": 344.0,
    "D4PG": 40.2,
    "RABM": 476.0,
    "CRR": 459.0
  },
  "rodent.two_tap": {
    "BC": 326.0,
    "D4PG": 16.6,
    "RABM": 599.0,
    "CRR": 543.0
  },
  "walker.stand": {
    "BC": 386.0,
    "BCQ": 502.0,
    "BRAC": 829.0,
    "D4PG": 930.0,
    "RABM": 689.0,
    "CRR": 797.0
  },
  "walker.walk": {
    "BC": 380.0,
    "BCQ": 661.0,
    "BRAC": 786.0,
    "D4PG": 549.0,
    "RABM": 651.0,
    "CRR": 901.0
  }
}


==> anc/rl_unplugged_control_results.json <==
{
  "reanalyse": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [5.107733873923619, 119.26897132873535, 226.79217503865559, 210.27723927815757, 323.21799021402995, 207.01655751546224, 395.37768005371095, 571.4738957214355, 369.4702595011393, 330.3547202046712, 512.1334598795573, 589.2089602661133, 400.522233581543, 225.26693013509114, 564.8277338155111, 318.274492670695, 523.495903523763, 455.5307560221354, 414.14409006754556, 328.79183731079104, 322.82144337972005, 336.2696085611979, 365.4125231933594, 284.997118174235, 345.92639551798504, 234.55890808105468, 277.7038101704915, 386.32265920003255, 370.94177556355794, 344.690203704834, 360.6801366678874, 399.7111650085449, 285.8505172729492, 444.18961364746093, 319.1525237528483, 322.8608577473958, 373.9975091044108, 345.99376993815105, 391.56813817342123, 357.89241856892903, 406.1856290690104, 373.43280461629234, 370.7100491333008, 376.1890643819173, 397.40828308105466, 411.35985097249346, 396.0988180033366, 398.2122359720866, 404.05661483764646, 394.3005810546875, 412.08211720784504, 353.76806076049803, 368.1936714172363, 391.23060119628906, 369.9575452677409, 364.705414835612, 352.8115861002604, 377.6783020019531, 346.5377212015788, 321.43053888956706, 313.7776235961914, 265.2779026285807, 320.28203847249347, 228.588267771403, 310.7756659444173, 203.18244227091472, 303.1486316426595, 399.5436627705892, 403.28717915852866, 245.520433400472, 452.82115798950196, 430.8709541320801, 474.1415187072754, 405.1315545145671, 317.3835418701172, 464.49526173909504, 457.9606044514974, 368.7077296447754, 454.21670079549153, 501.99483739217123, 440.58867482503257, 465.67555145263674, 324.81436091105144, 395.50131403605144, 357.85818099975586, 357.8576778157552, 412.64069442749025, 334.6899179585775, 363.66684626261394, 340.82726694742837, 420.9925017801921, 404.68015452067056, 360.4932342529297, 385.5082033157349, 369.26357040405276, 361.42484929402667, 420.6106193033854, 335.55038731892904, 390.63089375813803, 398.5552959187826, 359.79025904337567, 392.14768849690756, 339.48364990234376, 511.3146270751953, 394.90558787027993, 408.35188446044924, 477.0678781636556, 424.89880513509115, 378.53500829060874, 456.75376983642576, 393.2774532572428, 430.45289260864257, 329.072628326416, 316.2850138854981, 304.65201487223305, 362.5228896077474, 297.2498199971517, 387.5780113220215, 361.6310003662109, 353.00298904418946, 401.9111201477051, 420.7010828145345, 441.6294859822591, 420.8594967651367, 441.2519343058268, 560.439223429362, 495.1054406229655, 417.8876655069987, 388.70212626139323, 417.98328186035155, 333.0271923319499, 379.5031526184082, 440.8233250427246, 365.78110168457033, 463.498184967041, 445.28658477783205, 552.5968324279785, 551.6563668823242, 452.23304565429686, 455.0835198974609, 434.95921875, 441.93200709025064, 533.2618852742513, 528.5256729634602, 594.3272872924805, 528.8570602925619, 454.02263565063475, 454.40231369018557, 432.6018671671549, 428.88781661987304, 520.4857577006022, 396.37987141927084, 390.42911972045897, 397.9251383463542, 461.0857367960612, 455.83469876607256, 376.60564778645835, 393.82852945963543, 402.6593293762207, 315.1272449747721, 256.9734376525879, 306.8690565999349, 328.9610299173991, 316.328108215332, 349.1713689168294, 333.0776487223307, 343.26592447916664],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 908000, 914000, 920000, 926000, 934000, 940000, 946000, 952000, 958000, 966000, 972000, 978000, 986000, 992000, 998000]
      },
      "cheetah.run": {
        "mean": [1.360726314385732, 73.3832983080546, 309.65581649780273, 347.52920642217, 318.4271457672119, 224.9995362663269, 319.946523698171, 207.70947633743287, 611.5802713267009, 315.53913972854616, 618.4584522247314, 315.0631837526957, 495.5738464355469, 368.45740599950153, 472.48105503082274, 341.2693616104126, 606.4109972763061, 540.3641455332438, 356.5429180526733, 683.2374430084228, 748.470908279419, 662.9061040878296, 440.2458284632365, 345.90120876312255, 669.0007641220093, 682.3923819986979, 567.4475399271647, 744.123046798706, 670.0720693270365, 605.5565254592896, 640.970042775472, 534.215966831843, 695.2611901092529, 753.7982862599691, 681.4183103561402, 378.5591803995768, 547.0675997924805, 544.6147748247782, 503.0655285771688, 660.0642285283407, 821.7600041071574, 755.9110117848714, 749.5812037404378, 779.472601852417, 842.7167906951904, 747.0802787017823, 765.4542642339071, 737.0152228800456, 708.204321416219, 786.3786354064941, 719.5394733174642, 583.80201171875, 783.2940549341838, 678.4303303782145, 813.0850525919597, 782.1037180074056, 822.1952306111654, 793.6582350921631, 800.1035580698649, 848.335044708252, 793.0987650807699, 736.8954326629639, 819.4568884277344, 807.9855210113525, 835.0522398630778, 762.3765601348877, 789.8417817179362, 850.458168665568, 831.2448580296834, 804.4376937866211, 808.0218798573812, 714.7401598485311, 796.0693081665039, 845.6092547861736, 808.5270848337809, 728.9386973317464, 548.8560390853881, 510.11917841593424, 728.5783152516683, 846.9601896158854, 844.1546762339274, 819.8377364095052, 842.144544321696, 810.4336573155721, 828.5630679575602, 806.3789451853435, 845.9308607991536, 784.2430528004965, 813.4498158772786, 843.8342465972901, 808.7963075002034, 846.9577280680338, 856.4253844197591, 865.1932626342773, 829.8540503438314, 729.8071004740397, 787.3890181350708, 807.3349608357747, 853.599068145752, 864.8266540018717, 804.5200328509013, 809.8561520512899, 817.3011898040771, 802.0281452560425, 826.5285540072123, 827.4887080510457, 838.266829477946, 850.2381923357646, 869.8719262440999, 861.3608649381002, 818.3065590000152, 784.4286396280925, 840.6192341868083, 756.4449409135183, 791.1356725883484, 830.4308083661398, 842.6767231750488, 862.8400754038493, 844.7455489603678, 843.3892646853129, 828.9880782890319, 827.5434288152059, 832.7280518023173, 830.2169071833292, 812.0117226664225, 831.5053409449259, 786.8871607971191, 814.3516599559784, 837.6206323178609, 801.1043710136414, 780.7988901392619, 808.4255923080444, 734.6227463022868, 739.6269282531738, 753.1919512875875, 781.0702363204956, 763.0498007710775, 773.1874374198914, 751.5678180567423, 793.7784801355998, 812.0875536346435, 791.3670610109965, 801.0054412651062, 802.2570762316386, 808.0774384689331, 780.944154434204, 805.3539493942261, 809.0433378601074, 776.6753597768147, 793.6264994812012, 798.8891349156697],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 72000, 80000, 88000, 94000, 100000, 106000, 114000, 122000, 128000, 136000, 142000, 148000, 154000, 160000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 218000, 224000, 230000, 236000, 242000, 250000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 308000, 314000, 320000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 378000, 386000, 392000, 398000, 404000, 410000, 416000, 424000, 430000, 436000, 442000, 450000, 456000, 462000, 468000, 476000, 482000, 488000, 494000, 500000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 552000, 558000, 564000, 570000, 576000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 628000, 636000, 642000, 648000, 656000, 664000, 670000, 676000, 682000, 688000, 696000, 702000, 708000, 714000, 722000, 728000, 734000, 740000, 746000, 754000, 762000, 768000, 774000, 782000, 788000, 794000, 802000, 810000, 818000, 824000, 832000, 840000, 848000, 856000, 864000, 872000, 878000, 884000, 890000, 898000, 906000, 914000, 922000, 928000, 936000, 944000, 950000, 956000, 964000, 972000, 980000, 988000, 996000]
      },
      "finger.turn_hard": {
        "mean": [70.88333333333334, 109.22666666666667, 133.65666666666667, 419.32666666666665, 367.58, 487.78333333333336, 579.2933333333333, 580.4666666666667, 551.2166666666667, 713.9766666666667, 669.0933333333334, 711.93, 657.21, 723.99, 656.4933333333333, 681.7133333333334, 759.0366666666666, 744.18, 715.8733333333333, 743.24, 688.2466666666667, 716.7533333333333, 638.8733333333333, 652.4133333333333, 663.5933333333334, 645.51, 713.58, 642.1933333333334, 676.95, 658.1, 676.47, 718.9266666666666, 693.91, 668.57, 682.1666666666666, 716.5566666666666, 654.1566666666666, 725.43, 628.5166666666667, 704.0266666666666, 684.1766666666666, 597.04, 615.48, 649.3166666666667, 687.8433333333334, 645.1333333333333, 619.6766666666666, 602.96, 614.1, 601.1733333333333, 559.5266666666666, 611.58, 624.0466666666666, 547.4733333333334, 588.5733333333334, 639.0533333333333, 669.1733333333333, 614.7333333333333, 621.3733333333333, 626.51, 607.8066666666666, 560.71, 530.94, 530.4766666666667, 561.6433333333333, 543.4966666666667, 571.46, 565.8666666666667, 530.2566666666667, 542.8433333333334, 491.7, 588.2033333333334, 562.46, 549.8733333333333, 554.29, 620.3166666666667, 569.09, 623.9966666666667, 550.6533333333333, 527.32, 534.4333333333333, 550.4433333333334, 543.11, 522.3766666666667, 583.5866666666667, 537.1533333333333, 464.21, 498.82, 581.1033333333334, 547.8366666666667, 532.97, 537.0133333333333, 607.36, 491.44666666666666, 558.6933333333334, 581.2866666666666, 523.08, 534.68, 483.23, 555.1, 484.18333333333334, 521.27, 530.3233333333334, 514.3566666666667, 503.85, 513.9666666666667, 510.05, 488.8233333333333, 553.5366666666666, 533.13, 502.95666666666665, 582.8266666666667, 557.0566666666666, 505.26, 529.0066666666667, 535.2633333333333, 503.43, 456.74666666666667, 499.07, 555.8433333333334, 476.85, 500.2966666666667, 484.81333333333333, 459.3066666666667, 441.31, 465.58666666666664, 469.57, 483.2866666666667, 492.2733333333333, 440.52, 489.98333333333335, 525.59, 466.43666666666667, 520.2066666666667, 477.35333333333335, 452.4, 418.75, 441.18, 427.59, 410.48, 469.73333333333335, 456.24333333333334, 436.13666666666666, 453.78333333333336, 501.2133333333333, 468.87, 413.26, 436.09, 407.29, 449.49333333333334, 473.23333333333335, 417.9066666666667, 428.89666666666665, 420.64, 494.6533333333333, 458.62, 417.07, 422.99666666666667, 438.33666666666664, 434.0833333333333, 415.87333333333333, 455.05, 429.17, 493.21, 423.48, 455.54333333333335, 405.01],
        "steps": [0, 2000, 8000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 188000, 194000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "fish.swim": {
        "mean": [77.56946364104748, 137.1628374282519, 183.44411556243895, 190.76057294686635, 241.95183376789092, 372.2154484438896, 348.67000843048095, 415.1137366390228, 498.75158622423805, 552.1664649422963, 552.6914226500194, 604.584016272227, 600.1656351852417, 569.1389180501302, 529.9755098851522, 589.2898670959472, 599.3046919377645, 563.3109210077921, 588.5531380208333, 606.2357550875346, 586.8008492501576, 624.5386331621805, 614.7368498611451, 582.4039559491475, 567.9677367528279, 610.9829838673273, 621.4658194446564, 594.1537252775828, 622.6375807189942, 630.4918972430627, 653.2754890124003, 626.1731570275624, 611.3052141888936, 632.0388384946187, 595.2248647562662, 600.2174533017477, 655.4392595863342, 656.0516388654709, 643.6620460192363, 636.0647868410746, 619.9334987545013, 631.2320512708028, 629.0601774978637, 647.4792604382833, 627.4368034521739, 603.8128157552084, 632.2991788196564, 646.5294171682993, 631.8147549279531, 633.9590522384643, 635.0286339251201, 641.9837683455149, 635.4500157864888, 649.2923696390787, 659.2188959503173, 634.0417167472839, 646.8269370714823, 647.1445909754435, 627.360185025533, 618.5065139897664, 613.9096939373017, 649.6964592297871, 637.6642174975077, 616.6051109441122, 615.9436466089884, 631.1179875628153, 631.5775803470611, 629.0456766812007, 643.4375690555572, 643.0299778334299, 638.4449412441254, 659.2399550215404, 643.726021528244, 646.3649648340543, 659.841562983195, 660.867295703888, 649.6196426328023, 631.1748595619201, 626.3365006144842, 643.8806697018941, 597.5808099746704, 629.3655985323588, 645.3913692069053, 609.2865858395894, 634.6708042971293, 592.8285799853007, 643.7556385485332, 653.0690980879466, 642.0785489527384, 636.8212065378825, 629.6392714309692, 647.541894645691, 623.8164592234293, 629.705226427714, 632.1470278072358, 654.3200420347849, 648.9713563927015, 652.9089535427094, 639.7417953332265, 655.0332395299275, 622.2830899683635, 647.1557051976522, 641.2999568430582, 626.4705600420634, 621.7480362319947, 621.5235718854268, 633.541930475235, 637.1594776916504, 626.4656249682108, 681.5865500068664, 623.6126782671611, 620.6327871195475, 639.9157118161519, 614.7534934695561, 604.985404009819, 608.390124429067, 590.3900191942851, 608.8482334073385, 603.2282291285197, 615.9361493492127, 628.1747406514486, 620.0188726933798, 632.9562284104029, 622.8040165456136, 614.9936119842529, 624.0540713087718, 629.6831119155884, 612.7655433543523, 614.2276442257563, 631.9914290046692, 618.6822193161646, 611.977468064626, 632.4683131663005, 598.4543810335795, 640.4023128128051, 605.5298792648315, 622.3454041353862, 588.3706118472418, 619.8934882036845, 632.052695350647, 609.87358543396, 612.9155041599274, 625.9246458148956, 624.7158667691549, 597.0565027713776, 572.6695663038889, 619.2115340042114, 612.3054881795248, 608.2364861806234, 614.4689241170884, 592.5656011422475, 617.2255582237244, 616.0384837341309, 613.4687251472474, 628.660517630577, 593.4071059608459, 605.3055526606241, 605.9284593645732, 595.120958925883, 619.8351692390441, 587.45581255277, 620.2405509249369, 589.227624660333, 622.304045466582, 599.5512340672811, 590.7005139191946, 585.382055238088],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "humanoid.run": {
        "mean": [0.8140563126342992, 1.146001530199622, 17.539396214541046, 46.200414408290136, 77.85209221442541, 114.2332401938364, 124.22903479936843, 95.31116625304024, 145.48725024402142, 155.59455827340483, 152.32931632588307, 163.38798498229434, 193.1956946369012, 184.01865972563624, 203.9918659611543, 212.16749859571456, 228.8685080019633, 186.41067239840825, 211.04684253692628, 223.33377556800843, 255.5208204782009, 271.0706788673997, 256.46068669299285, 237.6982277412216, 169.41699140429498, 260.64981765588124, 244.31740610022098, 245.8422215572993, 275.1681846613685, 279.35427271525066, 289.03099789937335, 286.119086305884, 247.92181865900756, 325.73562538822495, 290.87918135484057, 278.34493509233, 260.8860907236735, 294.61799117406207, 270.31980262418585, 305.745003973643, 256.0182432691256, 351.38032002806665, 329.0840900594989, 288.05016497135165, 259.34014720012743, 299.4123261578878, 317.5324343999227, 332.6510904947917, 319.2388360073914, 285.944664033254, 356.57045294165613, 341.400450121065, 387.7744163012505, 326.325946765542, 415.6370744281262, 378.0526593844096, 411.2848955265681, 405.8622673933953, 432.01371174221237, 312.517761704127, 398.5265231959025, 364.2061899503072, 405.0894321187337, 355.33012618998686, 406.96278262058894, 387.60840156167745, 382.8655484841019, 346.9485457611084, 383.32488413492837, 377.11746362712233, 389.0509749974807, 339.5605718040466, 420.38683990915615, 423.0831293106079, 462.05247935612994, 453.8427375749747, 474.19667698442936, 347.4715282891691, 428.0371932856242, 419.65648186132313, 478.9243348746995, 472.4292973454793, 477.71877237955727, 426.75218291362125, 443.21514494190615, 390.30388503452144, 443.6173068237305, 465.98560943603513, 496.08775115966796, 471.9952799987793, 449.02195332845054, 458.2114222598076, 501.6919292195638, 486.57656951904295, 514.4437268997729, 533.676130284369, 524.0301734232903, 465.96723134358723, 528.4438572057585, 417.39362696647646, 482.0377005016804, 534.6721844482422, 520.0959925365448, 483.9551907300949, 536.5812823227047, 534.2103254737208, 521.2097816125552, 566.6136327107747, 538.6775455014904, 490.41790206986167, 533.2229010209938, 563.0612666829427, 532.9454187011719, 513.6399486128489, 496.6496466743946, 544.1388713439305, 539.7145066855351, 569.1961359151204, 570.9848581576348, 594.248990957737, 595.0073720296224, 555.9527845911185, 587.8382756954431, 561.1474288145205, 550.6049262988568, 532.4571985440452, 559.531134947141, 596.23020291244, 572.8057886150727, 583.0822790950537, 584.7855648396412, 606.7769128417968, 588.297616780599, 578.3903414916992, 624.1914884440104, 606.9307762559255, 602.4663476373752, 605.7258744156361, 623.5610245641569, 614.0360126946618, 621.9913741167386, 604.2269011942545, 628.030091103514, 630.2084360337258, 631.1753208414714, 631.733766377767, 633.2646711343031, 618.450947312514, 626.7902235945065, 621.2436177309354, 620.8077475992839, 632.2267397054037, 630.292125044465, 643.147987460581, 623.914414100051, 630.1881890487671, 635.5442539469401, 631.1770545013745, 640.7626957497, 634.8320908890167, 635.9491495684782, 634.4446247661114, 643.1343742879232, 630.4381036218256, 642.0772720034918, 630.3608325781424, 633.3935264716546],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "manipulator.insert_ball": {
        "mean": [58.49055501995144, 42.55901466735882, 42.381697223703675, 52.47096442621086, 51.80643075048955, 51.75882347921812, 50.33537095683242, 54.87211712621517, 81.78401749295514, 93.7347534072374, 134.712041938589, 169.40342828242325, 157.99081134448326, 192.406601109963, 236.53425718467716, 204.32439485468262, 246.1968800372218, 256.4184697548469, 254.23287891034116, 223.36393415484, 273.1771037390739, 335.06905667474086, 297.84502766647046, 314.65811117831066, 308.39218556223045, 265.16182130801036, 342.9086405081213, 359.8696176868291, 327.35724384680884, 319.56671095306245, 265.9162679403902, 335.3164226362671, 355.87149676214034, 329.9450747194403, 381.04294124443487, 340.3618825122427, 366.5278335118934, 386.69632343177693, 408.19967096466104, 466.1144340479265, 424.2729447788158, 407.4005574326533, 408.26513379290486, 386.39559075848837, 416.035863847939, 346.22365869210876, 378.55473380061034, 369.8306629583645, 354.5958276336104, 419.617149812866, 475.3806108797194, 472.4645153111284, 405.98712142665863, 449.9489894196482, 407.715708040513, 511.40094182413014, 482.0239597102179, 408.79462484299404, 438.8372439750377, 379.1241702759246, 503.9656350832779, 431.26283374900953, 470.7058715462842, 461.0135081995431, 471.77128578033825, 460.145742810665, 412.3579080728926, 424.69290193947074, 509.29861364208693, 391.6412272085507, 470.3945369958351, 459.9538253313908, 475.6503628371772, 415.94819914362944, 465.1000832231702, 484.2075077031706, 436.98144369611157, 409.447993304744, 459.7435207230786, 551.9357326187826, 467.5162162587581, 535.8890546721726, 496.59170570399067, 460.8539860396733, 503.1932512127641, 488.90079848588726, 548.2774004850519, 527.4592401780118, 565.2869921934831, 482.07671681285564, 563.3631269429497, 556.443022300491, 552.1214547449295, 502.89077814257803, 514.1015241723981, 550.270724599609, 562.542542430562, 608.9520045547132, 604.7292930983715, 563.5342720156806, 567.5606227901018, 545.6345066924362, 509.99423417013605, 551.5023933256629, 562.6131870653771, 486.7424492181099, 574.0405916452606, 555.6694166669553, 583.9462345477683, 615.8996632383718, 609.5431269058531, 624.3536025849909, 612.7973026820555, 590.8898094284394, 595.072082853777, 577.8959788361888, 566.4277201442936, 573.2407425280563, 593.1103035019717, 623.0256456881689, 586.7781296734927, 622.7016921690662, 602.3533959116207, 656.1643751169295, 545.9716998091731, 594.1125003536421, 652.6527646565305, 613.1725840038876, 595.3135107937859, 636.8404612216063, 606.6533994992294, 616.7463254137805, 582.2175793399051, 657.6443545305416, 619.1064326183256, 574.9757798009767, 640.6209720960413, 604.8384593303309, 659.2486541458562, 642.8174247308231, 633.0701389301712, 648.9087477611316, 600.5549184601256, 630.9812379568882, 625.0747346870737, 626.4996523030393, 657.0670243586021, 622.6637687985843, 620.9753474814484, 637.5399909269607, 633.3823986806321, 579.3739791975797, 645.3468897765988, 642.239592128818, 632.0238707816359, 601.8320539171046, 570.9009447859725, 607.6246090956356, 653.3712760640711, 615.8091232631319, 612.7611130571869, 599.0299199181059, 620.8968932629318, 644.8068181455209, 619.412516492917, 633.443330198526, 557.0190008265898],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "manipulator.insert_peg": {
        "mean": [34.266093414878334, 62.179097514092085, 44.85870035609667, 57.98854277671937, 131.56575740246132, 199.74822068896358, 205.73670263417293, 275.9589469106286, 249.7758814382263, 270.74605106174783, 282.6180767211258, 347.5701646319343, 331.06472030441506, 318.01951225318976, 323.6877747465411, 294.41790381968514, 315.2710363067433, 388.4090695956882, 407.4024709046603, 366.80996708356844, 381.3046453752183, 368.168465131048, 381.63513307475006, 346.2481725865162, 378.2264510627311, 377.63717884190044, 373.5017155570737, 379.2411119804644, 376.6826331967532, 397.68310063863936, 408.07280718488283, 406.0167491823072, 480.3331420859196, 459.94388581778503, 411.9040902138293, 417.3048673878749, 362.66476902661884, 432.35094677013325, 456.17928243726465, 479.8974614709835, 408.37062569340304, 456.34015628245515, 485.63010610170915, 418.1206937876846, 444.80885911120197, 444.8932745799009, 432.6454250362566, 504.4967409018677, 482.3591339062097, 455.9509502272991, 449.18673286190665, 516.4244657590027, 441.00548450132936, 469.7431328985512, 441.27680286270305, 466.40312718970205, 443.7375404235872, 413.8882393393884, 444.31623781030453, 457.206532379145, 481.38574066919585, 463.43372675030315, 431.61834421971025, 399.38542817665, 449.9274756318577, 468.6618681674893, 478.6236084384123, 453.66234134283536, 465.80474779059625, 491.34348255072865, 456.7084994981413, 494.12198157648305, 493.5789003499887, 452.1512222683645, 483.2551975762827, 474.48300931625147, 479.75803616003105, 472.9145513132079, 484.8009892817583, 459.3578113018182, 512.1537995501235, 538.9420229121707, 480.19048341814437, 485.6003224714132, 535.1086048711529, 493.0504670419407, 478.69516944273295, 365.8269872840698, 496.4764091961181, 508.5462280211072, 464.8150116073418, 490.95157899386976, 483.743110249772, 523.6621265190314, 466.14777280533616, 476.82326790435764, 466.3942172140754, 481.5472662602487, 448.03463193380856, 466.70718735947895, 494.00001902790893, 465.6388419025023, 518.4551591906309, 506.6074949216799, 508.7994191431979, 525.9172967292881, 505.31810511223915, 520.0790214103346, 502.9299783012846, 518.2668554864638, 475.102922496636, 536.8895562332133, 508.965030423649, 515.1450426491542, 516.271262733378, 480.18176657352575, 507.5923506879261, 538.2980884286176, 483.0171704298096, 526.2082288932008, 506.0355113660317, 536.7452973498881, 508.24655013043997, 544.1377399174726, 556.0391360687443, 506.75398241865577, 511.0720878890706, 483.8569493743345, 478.6379746632352, 485.76759422952114, 476.8259136338035, 517.8002438634448, 520.4558949174201, 508.86862885888047, 501.4197149105076, 488.79909018914964, 532.5417737251698, 495.18174504920376, 445.6868475038791, 506.115755302032, 511.60408807801736, 489.85002914423023, 507.66544917940183, 459.101114351892, 487.38057933064664, 460.9455257075924, 517.4372856273259, 489.7254341571427, 466.5901406293147, 493.0974682755681, 458.2240141239145, 468.3330924929849, 465.2895098028502, 467.5791601332018, 436.31714253665297, 459.72358294812835, 448.1162072299322, 478.8781147196526, 443.0156709550278, 432.69319759378595],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 188000, 194000, 202000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 266000, 272000, 278000, 284000, 292000, 298000, 304000, 310000, 318000, 324000, 330000, 336000, 344000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 492000, 498000, 504000, 512000, 518000, 524000, 530000, 536000, 542000, 550000, 556000, 564000, 570000, 576000, 582000, 588000, 594000, 600000, 606000, 612000, 618000, 626000, 632000, 638000, 644000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 702000, 708000, 714000, 720000, 726000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 820000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 982000, 988000, 994000]
      },
      "walker.stand": {
        "mean": [119.67522140502929, 394.7812366231283, 628.0967746988932, 750.8828971354167, 856.3240348815918, 815.0465100351969, 885.6403786214192, 844.5379062398275, 859.7653103637696, 887.1953322092692, 863.0307081349691, 880.0778758748372, 883.0596733856202, 837.2271738815308, 847.2926303609212, 829.1825122324626, 810.2781331380208, 815.6781037648519, 831.0721118672689, 847.9997813924153, 844.4883545430501, 844.6012617492676, 871.0252320861816, 855.4872373199463, 866.5118790690104, 867.351549428304, 831.9759279886881, 865.6598588562011, 861.7907782491048, 797.9830070749919, 872.89016137441, 881.333370958964, 870.0314311726888, 861.560127881368, 876.7521340560913, 864.8007137552897, 819.083488591512, 831.0735682678222, 848.4725970458984, 792.4695559692383, 831.8591949590048, 841.9371773274739, 849.8703938802083, 873.8809249877929, 847.8077718098958, 833.6010479100545, 810.6584203592936, 857.1512732569377, 858.6609504445394, 862.0069650522868, 831.210336303711, 848.0937721125284, 854.8282443237305, 841.5440820821126, 853.1753059895833, 865.1290466308594, 829.2717846679687, 831.261422144572, 877.6419006347656, 865.0807716623942, 871.7898778788249, 876.1360343424479, 843.6949021402995, 846.2242884318034, 816.1668104044596, 840.1670024236043, 834.9993465677898, 848.0703533935547, 868.4415193684896, 780.6043394978841, 838.4211649068196, 844.9512526448568, 850.7986701965332, 821.604361521403, 844.7440199534099, 828.2820387013753, 843.4390607452392, 876.0422532653809, 848.5208371734619, 861.046097056071, 835.3014226786296, 829.9530117416382, 847.0572530237833, 827.2521488444011, 833.4923238754272, 834.9659124501546, 823.9432556915283, 882.1631548055013, 863.7426231892904, 826.5588290659587, 866.6625240198771, 853.1550760396321, 844.7810464477539, 840.7268408203125, 842.3753532663981, 854.6938925170898, 855.1299468485514, 833.5395394897461, 853.8620906575521, 825.5041038767497, 838.7435068257649, 835.012566019694, 852.6050573221843, 830.0677155685424, 822.1479037348429, 842.7832883199056, 832.8749620056152, 823.7180683898926, 787.4090924580892, 806.8210507456462, 819.6469937642415, 808.9377921549479, 799.9988653818766, 811.5122068786621, 814.9622603861491, 822.6003165690104, 827.101843363444, 799.0636349741618, 796.4260538228353, 780.4453741455078, 783.5465990193685, 811.0861515808106, 812.9390002441406, 797.642375386556, 791.9007862854004, 787.8448146947225, 754.755332476298, 790.6509160614014, 776.5805600484213, 779.1049220021566, 808.3672830708822, 776.7362158711751, 772.9683335876465, 796.6498865890503, 801.8554866282145, 774.0012723795572, 774.2007587941488, 810.7800603739421, 779.0106512959799, 785.9908476765951, 781.8999975331625, 757.5236881383261, 789.7633140563964, 778.1209060668946, 786.7003138732911, 762.3762519582112, 782.7050311787923, 789.0227247111003, 792.7076539357503, 791.5866695658366, 795.6035448710123, 759.7962058893839],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 88000, 94000, 100000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 176000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 228000, 234000, 240000, 248000, 254000, 260000, 266000, 272000, 280000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 330000, 338000, 344000, 350000, 356000, 364000, 370000, 378000, 384000, 390000, 396000, 402000, 410000, 416000, 424000, 430000, 436000, 442000, 448000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 512000, 520000, 528000, 534000, 540000, 548000, 554000, 562000, 568000, 574000, 580000, 586000, 594000, 600000, 608000, 614000, 622000, 628000, 636000, 642000, 648000, 654000, 660000, 668000, 674000, 680000, 686000, 692000, 698000, 706000, 712000, 718000, 726000, 734000, 742000, 750000, 756000, 764000, 770000, 776000, 784000, 790000, 798000, 804000, 812000, 820000, 826000, 832000, 838000, 846000, 854000, 860000, 866000, 874000, 880000, 886000, 892000, 900000, 908000, 916000, 922000, 928000, 936000, 942000, 950000, 958000, 966000, 972000, 978000, 984000, 990000, 998000]
      },
      "walker.walk": {
        "mean": [20.777075446446737, 473.7148084640503, 662.2520559469859, 861.5854375839233, 945.9470367558797, 931.5540000025431, 944.4972502009074, 947.6925581041971, 941.9758539962769, 920.9395663960775, 934.7277176507314, 920.4556404781341, 930.4418065230052, 936.179496679306, 935.6325819269816, 922.6734566497803, 933.2421058622996, 926.095330766042, 943.9995356241863, 925.3304950714112, 922.0654203255971, 949.4843050130208, 947.5650163777669, 931.5725226593017, 918.0060092671712, 926.8849637095134, 930.2262981128692, 938.2603327814738, 887.9135896174113, 905.5460078048706, 928.5456770833333, 940.4897999954223, 921.6689730644226, 938.3076106643676, 932.5824776331584, 932.8058395894368, 925.2867579142253, 936.9515373547872, 924.1463057295481, 942.9656808980307, 922.2962595367432, 932.3669593556722, 941.5450198936462, 929.5374113845825, 948.9741407521566, 935.969037475586, 938.2285907109579, 941.5399541854858, 943.9288286240895, 948.8526990954081, 946.764896850586, 932.0213876597087, 939.9018157196045, 939.1950631459554, 934.3738577779134, 943.8253113555908, 940.8664254633586, 932.0756064987182, 928.6783711751302, 889.2692168680827, 944.2561011187236, 930.7956858126322, 937.3597288417816, 942.7413090642293, 946.6404206212362, 923.1901707967122, 948.0042754618327, 930.9523641459147, 934.5614919026692, 946.9963223520915, 938.9257714335124, 929.4357210381826, 936.9083015823364, 944.7592936197917, 914.5186792373657, 932.383436126709, 941.1229690678914, 942.3878643544515, 935.6756103769939, 947.1996639506023, 948.6629721069336, 931.5260760116577, 930.1569455941518, 935.6077175649007, 938.7880497614543, 920.1329458491008, 936.3788358624777, 945.4524358240764, 932.5307331720988, 941.4649679056803, 939.3909780883789, 929.7346598561605, 945.1840743001302, 938.9178226089477, 922.3212180010478, 933.2804286702474, 936.9320227050781, 936.1784912490845, 923.9407109196981, 937.4345185979207, 941.5665904108683, 930.2983480834961, 938.9158580970765, 935.2531627527873, 938.9503232192993, 933.6672793579102, 935.3239372507732, 911.399727567037, 932.6383720143637, 934.8812708663941, 925.4332742722829, 921.7665702756246, 940.5180682945252, 927.228072013855, 926.9436170514425, 937.0035483614604, 930.5775348154704, 925.5196064122518, 931.6156354268392, 922.9566546312968, 921.4123632939657, 922.0348690795898, 931.9875875854492, 925.721513671875, 929.5468523534139, 930.3577551905314, 937.2381402460734, 924.566436475118, 938.9047306760152, 923.0467899958293, 923.0531662241618, 921.8929651896159, 925.4849740219116, 920.0243075942993, 931.050131072998, 925.2823864110311, 927.9917719904581, 919.4699874496459, 923.7136645253499, 919.354618212382, 908.9012641016642, 919.2829849306743, 912.4939954249064, 923.2452108065287, 919.3600540033976, 902.8254302851359, 905.1394682184855, 926.4821737162272, 912.2496923065186, 904.1381624921163, 901.5128682772319],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 330000, 336000, 342000, 348000, 354000, 360000, 366000, 372000, 378000, 384000, 390000, 396000, 402000, 408000, 414000, 420000, 426000, 432000, 438000, 444000, 450000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 588000, 594000, 600000, 606000, 612000, 618000, 624000, 630000, 636000, 642000, 648000, 654000, 660000, 666000, 672000, 678000, 684000, 690000, 696000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.04599032665292422, 148.10443572998048, 246.52411000569663, 232.84825332641603, 262.70123006184895, 207.98709213256836, 308.58609853108726, 346.7817878214518, 346.6571463012695, 332.3219176228841, 648.4746567789714, 491.53446990966796, 315.0270721435547, 225.18699529012045, 587.3559117635091, 309.50807866414385, 549.8636829630534, 362.81597783406573, 450.7957744344076, 276.6851111857096, 448.77341298421226, 263.388054300944, 363.9421030680339, 306.8564261372884, 326.13855438232423, 336.5246004740397, 313.340893758138, 361.2040177917481, 325.10869842529297, 356.00500991821286, 337.1950814819336, 431.34909723917644, 301.1606825764974, 346.35854705810544, 355.5204998779297, 316.7932642618815, 386.2137423706055, 318.15834609985353, 303.1990759277344, 344.3277675374349, 497.0669293212891, 400.3771229044596, 295.68323699951173, 350.5618495178223, 348.43823572794594, 561.7766512044271, 410.8161913553874, 423.58529352823894, 368.12216873168944, 390.3427090454102, 460.9092280069987, 270.20638137817383, 343.1996912638346, 459.43956685384114, 277.3632855733236, 403.6107085164388, 341.7645262654622, 401.62551712036134, 354.7203013102214, 261.4872558085124, 236.9843596394857, 329.0046516418457, 261.39337112426756, 219.6607706197103, 307.4090882364909, 290.199592183431, 275.0822343444824, 389.7862590535482, 519.2434505208333, 265.5044065348307, 546.2150295003255, 418.0406635538737, 528.6039272054037, 362.1137274678548, 439.83010538736977, 446.1039193725586, 343.0430084228516, 419.50537658691405, 415.7496583557129, 545.6856751505534, 292.9564507039388, 604.4195646158854, 323.3998828125, 330.332723642985, 300.55721079508464, 307.2223750305176, 454.3959335327148, 364.38692779541014, 366.15011505126955, 370.0874454243978, 506.75672170003253, 497.79241409301756, 378.3960624186198, 278.2201504516602, 307.27864013671876, 430.2505885823568, 432.37891052246096, 270.5987642923991, 378.54084691365557, 299.9941090901693, 350.44465698242186, 393.61182428995767, 305.9737316385905, 509.04722040812175, 395.383669128418, 408.3332848103841, 514.1354979451497, 476.05969767252606, 310.6009642537435, 495.1526201883952, 439.27947377522787, 430.97555119832356, 343.03639704386393, 291.4208258565267, 289.01847620646157, 396.16428400675454, 297.72194702148437, 308.42690638224286, 405.30763809204103, 329.4307612101237, 501.1536720275879, 425.8673314412435, 448.9107450358073, 430.6198234049479, 440.0059871927897, 376.634934387207, 419.2929145304362, 440.552307027181, 399.49510264078776, 470.754818166097, 443.794892578125, 312.6472816467285, 541.6742853291829, 323.5348479207357, 443.7104339090983, 374.8908278910319, 548.1744977315267, 529.4845276896159, 480.7771610514323, 488.56087799072264, 551.9308565266928, 519.1393404642741, 557.2006947835287, 430.54492446899417, 543.8840928649902, 481.962036336263, 531.0611524454753, 395.64375671386716, 446.875192565918, 352.7646816507975, 566.6854571533203, 427.86685048421225, 394.4570002746582, 350.887145131429, 362.75157903035483, 417.24157653808595, 311.1781339009603, 244.70479192097983, 241.75231602986653, 199.86275065104167, 197.77195236206055, 246.97174580891928, 195.708623046875, 198.6356874593099, 252.78658599853514, 259.57968653361, 256.891088663737],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 908000, 914000, 920000, 926000, 934000, 940000, 946000, 952000, 958000, 966000, 972000, 978000, 986000, 992000, 998000]
      },
      "cheetah.run": {
        "mean": [0.12583314049368102, 83.77632764657338, 338.48564628601076, 361.0787458928426, 417.1115391858419, 374.7635600503286, 439.67531421343483, 194.56720707257588, 659.2226567077637, 378.542409585317, 740.419736735026, 313.60375415802, 599.2738972218831, 439.71055410385134, 591.2959147644043, 377.5944071706136, 647.24379931132, 613.9602860005697, 407.2734832509359, 750.1296366628011, 816.9201531283061, 708.151814587911, 486.2724375915527, 384.74884980519613, 728.4010441843668, 747.4272883828481, 616.647249952952, 817.4475601323446, 741.335658823649, 616.4488951237996, 718.5180066680908, 600.0145546086629, 758.8794695027669, 820.9020391082763, 753.7634258524577, 427.96005427042644, 608.8271641540528, 632.8339952087402, 591.40541943868, 755.1165027999878, 849.478827311198, 792.1574867248535, 826.4338763427735, 798.1487648264567, 860.3640128072103, 774.6502751922608, 806.8473363749187, 795.8530792236328, 767.5773606745402, 805.2408866373698, 765.1326371510823, 677.9341421000163, 810.3786763000488, 778.5077226511637, 825.5447091420491, 843.6030069986979, 848.7712831624349, 842.8569114685058, 844.676390508016, 869.027309366862, 830.0468831125895, 792.1428178914388, 843.851408030192, 847.0494800059, 865.240678024292, 823.2723543294271, 802.2015296427409, 863.6430288950602, 863.3087269592285, 843.6884934488933, 849.2123487091064, 789.774630686442, 804.1335427602132, 859.6411538696289, 836.0031167856852, 804.7689867655437, 582.3633597119649, 544.1333245277405, 788.5099748229981, 865.5204582722981, 867.3095692952473, 832.1990197753906, 851.7156472269694, 844.2313236999512, 844.9809786478678, 812.2778193664551, 854.4755845896403, 812.0709949239096, 835.6498687235514, 853.0079399617513, 824.2922117106119, 853.2051989746094, 871.9860260518392, 878.6777209472656, 855.7290809377034, 767.2487341308594, 822.2972784423828, 858.1727855682373, 861.3268461736043, 864.1403541056316, 854.302815806071, 848.614862721761, 862.2180434163412, 835.9571097310384, 841.5912080891927, 862.7370466105143, 841.2820346577962, 865.0489584604899, 879.6975646972656, 875.0652916463216, 834.2065205510457, 821.5362064361573, 852.3857936922709, 774.4264240519205, 780.571532239914, 832.531113764445, 861.7385217030843, 867.3489092000326, 840.4247818247477, 855.7045447794596, 769.1178737958272, 853.7137333933513, 861.4715769767761, 850.1442293930054, 839.798244937261, 843.8034461402893, 802.4010845375061, 821.1518408521016, 831.1183430544535, 792.8887616475423, 736.6644591490427, 855.8746965154012, 794.8691873931884, 751.3320134035746, 736.2541049257915, 713.2493615245819, 714.2502209091186, 776.2463939094544, 709.6593876775106, 801.3093075370789, 827.4885291544597, 833.5871571350098, 796.6789540545145, 795.4004682032268, 822.1072835159301, 812.0383366266886, 817.954212773641, 835.605612411499, 827.5212747065226, 819.3337221399943, 833.1979177983602],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 72000, 80000, 88000, 94000, 100000, 106000, 114000, 122000, 128000, 136000, 142000, 148000, 154000, 160000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 218000, 224000, 230000, 236000, 242000, 250000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 308000, 314000, 320000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 378000, 386000, 392000, 398000, 404000, 410000, 416000, 424000, 430000, 436000, 442000, 450000, 456000, 462000, 468000, 476000, 482000, 488000, 494000, 500000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 552000, 558000, 564000, 570000, 576000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 628000, 636000, 642000, 648000, 656000, 664000, 670000, 676000, 682000, 688000, 696000, 702000, 708000, 714000, 722000, 728000, 734000, 740000, 746000, 754000, 762000, 768000, 774000, 782000, 788000, 794000, 802000, 810000, 818000, 824000, 832000, 840000, 848000, 856000, 864000, 872000, 878000, 884000, 890000, 898000, 906000, 914000, 922000, 928000, 936000, 944000, 950000, 956000, 964000, 972000, 980000, 988000, 996000]
      },
      "finger.turn_hard": {
        "mean": [90.0, 129.57333333333332, 119.38, 363.86, 335.52, 430.0833333333333, 494.9433333333333, 592.7033333333334, 468.49666666666667, 561.9933333333333, 632.7033333333334, 633.9466666666667, 535.31, 584.7166666666667, 581.1066666666667, 643.6633333333333, 633.1633333333333, 626.67, 572.2466666666667, 593.0866666666667, 623.1866666666666, 572.7666666666667, 528.4433333333334, 521.37, 541.9066666666666, 601.3633333333333, 570.56, 604.1466666666666, 590.0766666666667, 546.2366666666667, 585.9766666666667, 607.6466666666666, 607.3466666666667, 606.9666666666667, 628.0366666666666, 591.2233333333334, 485.61333333333334, 568.28, 529.64, 502.5366666666667, 608.21, 554.0066666666667, 565.7833333333333, 589.37, 598.68, 552.5166666666667, 492.44666666666666, 506.7033333333333, 539.93, 497.24666666666667, 485.3433333333333, 473.72, 555.51, 554.4766666666667, 531.2933333333333, 576.1633333333333, 508.0133333333333, 591.0466666666666, 578.34, 496.95, 490.9633333333333, 457.9166666666667, 523.9433333333334, 470.58, 492.7733333333333, 460.2266666666667, 554.4366666666666, 480.74, 503.73333333333335, 506.4633333333333, 477.64666666666665, 506.23333333333335, 527.9733333333334, 547.4666666666667, 502.2866666666667, 563.81, 514.2366666666667, 523.2733333333333, 501.52, 468.2, 531.2066666666667, 521.8566666666667, 550.9466666666667, 434.6533333333333, 503.9766666666667, 484.18333333333334, 448.99, 488.02, 452.1, 439.48, 485.57666666666665, 486.65, 483.51, 449.44, 500.6666666666667, 502.9866666666667, 509.9433333333333, 435.14, 457.12333333333333, 505.3066666666667, 443.43, 512.33, 515.5066666666667, 534.99, 472.85, 471.1166666666667, 430.59, 495.8233333333333, 456.54333333333335, 477.15, 481.17333333333335, 451.74333333333334, 501.47, 519.8833333333333, 446.85, 510.28, 487.4533333333333, 484.14666666666665, 416.45, 444.67, 485.0966666666667, 459.67, 512.24, 490.29333333333335, 463.11, 409.05, 513.2266666666667, 427.76, 441.44, 473.72333333333336, 463.53333333333336, 493.69666666666666, 454.5233333333333, 407.63, 433.4433333333333, 404.39, 406.72, 461.3933333333333, 450.89, 458.28333333333336, 430.33, 393.3466666666667, 466.75, 465.09, 454.54, 431.19, 449.23, 457.70666666666665, 404.25333333333333, 447.76666666666665, 411.67, 435.08666666666664, 388.4, 412.2633333333333, 461.2133333333333, 436.00666666666666, 432.14, 399.55, 435.44, 439.21666666666664, 436.53, 445.8433333333333, 461.6433333333333, 416.67333333333335, 405.6333333333333, 443.82, 374.8],
        "steps": [0, 2000, 8000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 188000, 194000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "fish.swim": {
        "mean": [77.11137602090835, 131.90598069032032, 189.32206323544185, 205.25514254887898, 242.7835555521647, 349.1375909527143, 336.72214004834495, 349.20490027268727, 495.59991928736366, 546.9237614949544, 527.1838022549947, 589.7872107251485, 578.971246287028, 580.4399439080556, 503.05703519185386, 526.2543175697326, 587.9711972808838, 553.5070259348552, 556.899006023407, 573.7485074615479, 553.4846638472875, 580.6488205480575, 582.1319837474823, 559.6424570147196, 540.0031299527486, 603.9501002788544, 580.8129006958007, 563.1309131272634, 595.2095204114914, 583.9786553327242, 609.5652820412317, 590.0921418873469, 581.9641402022044, 614.4691290394466, 572.2462054268519, 613.0644635677338, 590.2877490679423, 620.2275342877706, 598.9180978345871, 599.8280369853974, 603.2881249427795, 606.6217129516601, 592.3303836631775, 628.7397697257995, 635.2481226285298, 589.2889053074518, 576.6330985514323, 624.2833858998616, 599.0429510243733, 587.2657678333918, 623.0137996355693, 591.0462496709823, 615.3250004140536, 637.3760056161881, 629.5701135571798, 617.174194501241, 575.0034984747568, 604.6820595471064, 550.9828916072845, 565.698430372874, 587.510169878006, 630.6061840311686, 607.3005864540736, 581.9906645298004, 585.1852893384298, 605.0953048992156, 622.2475462094943, 609.8990714995066, 590.011508026123, 608.655857480367, 613.2404771137237, 605.3490806992849, 609.9198761002223, 637.2779815419515, 630.3353604888916, 644.0990701325735, 602.2158181699117, 609.2491858323415, 608.5897728729248, 625.5466716766357, 593.0620476500193, 568.3902918402354, 599.9185655244191, 629.9486209837596, 614.3643911981583, 600.9757514333725, 622.8484177207947, 627.4110382334392, 620.6096784710884, 622.6991155306498, 601.3274944718679, 614.0785492102306, 577.2416246763866, 617.8519933223724, 574.6646044770877, 589.5753343900045, 614.6544011656443, 577.9955490811666, 573.0162702465058, 631.0563188680013, 596.388133242925, 643.1134532546997, 591.0336861658096, 594.2155108579, 612.694188079834, 609.1257572174072, 602.3666315142314, 581.4109538118045, 626.2961422983806, 639.1702847290039, 610.474377319018, 589.0898109165828, 633.4689758682251, 606.865539414088, 613.046143620809, 604.8162691466014, 582.5024599202474, 596.5445664342244, 606.3135097312927, 597.6228329435984, 643.1141637039185, 588.9409343783061, 609.3454745658239, 629.1909161376954, 627.7649747403462, 617.5167136446635, 612.9589063294728, 594.8458876355489, 592.470123055776, 597.4679080549876, 610.1731152788798, 588.8770317173004, 584.4429160499573, 600.5245901679992, 622.5289184983571, 610.0367109187445, 603.6921346728006, 601.124705320994, 572.1612539609273, 599.3028478749593, 588.8951307233175, 593.6452287006379, 578.007406241099, 598.6500393549601, 608.2872536913554, 592.7678870773316, 609.9304464213053, 586.523834994634, 597.71629626592, 583.899877351125, 593.8139986483257, 581.5741208012898, 632.0823308118185, 595.4050108718872, 592.3493358580272, 628.8803216520945, 606.188199780782, 576.0223225402832, 584.7042033894857, 585.2326877848308, 602.4367764186859, 586.9330242125193, 584.391879307429, 596.376041914622, 604.8177447891235, 591.9679094568888, 580.490124387741],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "humanoid.run": {
        "mean": [0.9000485303796207, 1.161768627098451, 17.103083377579846, 43.48259938336909, 68.74825802564621, 109.1595183767099, 123.86768265883128, 102.47452307472626, 147.9478646245102, 163.06519761244456, 149.5058338070661, 152.33041851932805, 193.29301334291696, 185.73306492209434, 208.024384935045, 214.29110968589782, 236.4944029156367, 199.91345547993978, 226.1961314400037, 233.80942963694534, 253.52657427430154, 265.1494693438212, 266.9372111372153, 255.53814860661825, 172.71973500728606, 279.84960116704303, 269.0936185521384, 251.41792837053538, 302.126548016866, 286.1003788693746, 297.25554377148546, 287.1586407375336, 263.6455311234792, 335.71608402475715, 313.4963655598958, 282.4624240837867, 267.98053759535156, 296.0003826920192, 291.8078317080935, 318.0269388135274, 273.0062810834249, 359.28731951883685, 338.4465792306264, 301.77236736709875, 267.80559980531535, 311.5405480226378, 319.9017216709256, 332.94972269155085, 330.1513265137871, 304.08878576854863, 374.1000292872389, 352.0445821672678, 406.72625695466996, 345.8898482379069, 431.3354302910964, 382.52229458962876, 438.5288460155328, 428.95581668456396, 441.3175741068522, 331.6514651743571, 401.41034480238955, 367.6235247034083, 406.6036787096659, 372.75791474342344, 406.1399611234665, 403.60870778838796, 415.80015593131384, 357.0724630743265, 394.5840375264486, 381.02994298921277, 397.83284678141274, 367.2350289535523, 441.4058492533366, 435.14700286865235, 476.65180089314777, 454.97715779324375, 466.9934059170882, 358.34076769510904, 452.942205174764, 438.8054904937744, 492.4400785724322, 489.0579729715983, 489.52175697604815, 441.5470109049479, 440.27366631130377, 400.43675566037496, 451.2547764333089, 477.25835758099953, 494.8939990234375, 474.38830543657144, 464.88382334391275, 475.4138900756836, 511.0204025268555, 496.97746643066404, 525.7688628133138, 544.1349648030599, 529.3762022256851, 468.8679715983073, 531.8179258728028, 425.18799756546815, 491.89924660841626, 545.5760442543029, 515.3910674031575, 490.01651107485094, 537.5164193465313, 538.4702865600586, 534.5280922444662, 570.3124149086078, 557.7297748819987, 502.74103205362957, 539.2445855779946, 576.9073087565104, 538.1301383209228, 520.7127927144369, 503.5891216532389, 553.0480844116211, 542.1682959984739, 581.5215706380209, 585.2112237548828, 599.2136440445979, 596.471726175944, 575.3990910847982, 591.2559094238281, 556.5149650381009, 551.1356780815124, 526.3250462070107, 568.7284393439938, 604.132012532552, 590.3892575092117, 586.4749712051452, 584.3468029218913, 601.9720112564166, 582.9074828545253, 585.4741677856446, 617.408746744295, 606.3300904829304, 600.3016086397569, 611.4387201377252, 624.3043309490382, 614.1847311727206, 615.1626324971517, 605.6349491109451, 624.8880941482385, 633.5380190947155, 627.1266004403432, 623.4047413770357, 632.0016752871375, 628.4663752363125, 625.1296088663737, 611.9833051797748, 613.7196291568627, 632.528500803411, 624.4216888427734, 638.0177515860398, 600.1414716077844, 632.9976841768622, 627.2844135628144, 629.9230807495118, 634.8290089428425, 631.1214169641336, 635.6497172433138, 641.9302618324757, 627.4963024314245, 636.5101958815256, 632.5398562262455, 639.6747932942708, 636.8534572467705],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "manipulator.insert_ball": {
        "mean": [41.52567134709925, 42.8495245711279, 32.623365017216955, 39.4974384741385, 59.2313512314172, 62.84552585509, 55.451884095316686, 56.46188361952405, 47.83858323932284, 68.49500438178649, 87.2557126299532, 146.623698610284, 175.46863071897482, 172.35147269341638, 243.19953044818695, 251.85168475193635, 207.52128446853646, 239.81992336326613, 247.7125291095904, 225.36060023794437, 261.05864516912754, 306.80430601188294, 281.0575734518168, 346.8391032140897, 342.64264330317764, 290.2984310294005, 367.1585758674197, 318.0234856026076, 338.58407999626286, 312.20553295967744, 292.3780720150883, 358.6170426872554, 368.64681279219025, 353.08525937126547, 355.29247836644123, 304.2338197664078, 407.6664704933945, 410.568883273642, 359.814734944192, 441.9030298987724, 407.10061500592485, 371.74590178356266, 409.5311986585498, 370.9543992994819, 408.6721471173618, 355.2476028762685, 320.5698504613074, 363.9320347757779, 376.7318196665105, 452.82776394674903, 466.7872378952813, 387.4176928764763, 398.67918377939196, 414.3499401213029, 411.37791319753353, 481.1360071027824, 440.66460132868366, 441.69807799640404, 380.2876557674183, 360.3143136513418, 524.9743498822694, 489.59341191934675, 468.4761390640573, 432.1263233818014, 456.4531703896185, 436.3496755398251, 443.02638531215894, 397.7472973707516, 464.71192646164894, 412.2052983971749, 451.2963233168891, 423.77626058688696, 434.96370308489384, 476.7051958637282, 426.3149007913706, 436.0713313671025, 429.0368100934449, 433.4838627674801, 417.09121326110306, 560.4591793575075, 398.16312478600497, 510.5033588941106, 400.2866652342373, 431.48210213841764, 502.31560885984936, 517.6471492347307, 506.6078671356858, 531.4126548595982, 519.7431710826277, 488.92817506743995, 518.6077358322076, 539.3552859602569, 561.2092092943299, 493.13974005121236, 550.9623715677798, 507.21559519506445, 510.63270769640764, 539.7674462585128, 525.0240080599641, 557.5146321789904, 576.8887859122025, 524.4464786489793, 515.2177613516249, 522.5352853107664, 520.9983161712394, 503.3185340603532, 527.8588272237083, 597.3943796329693, 471.68701281153557, 594.0034529752597, 592.7034465723933, 605.010106191018, 619.4094658685045, 557.702429783464, 589.5690356741352, 577.1823158945333, 536.1650747453237, 592.1710390452562, 561.0918889536243, 587.4517553568212, 586.9585540271645, 604.5437293319305, 601.7178143252406, 613.071236377436, 588.0355167845485, 604.1316036476753, 612.4435752773203, 560.639959631569, 598.6522687367022, 604.7402304005147, 601.9938156987398, 586.8805529434308, 618.699179919923, 645.3955029146771, 633.177286486956, 618.9911773720634, 614.2992648917099, 625.3202734549285, 611.4567351899053, 627.4593189853344, 619.6724089560648, 603.5452416447937, 623.6467117797444, 620.2560965482285, 624.1389222863446, 631.0140396187819, 639.1606266383781, 646.2208901500255, 612.5322390991103, 579.327033964682, 596.609171902658, 613.5503563057603, 605.224918801656, 622.9622127287073, 617.7870594143751, 582.8408612107571, 587.1295907049524, 571.6399386817188, 636.3947281722432, 596.7869424324858, 612.5772145478537, 573.0515599118924, 602.8030108967845, 605.9090975267537, 599.688643684293, 618.0281896521476, 567.4609148699457],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "manipulator.insert_peg": {
        "mean": [58.844760242511484, 65.52941700437854, 77.19973493984723, 82.64681781525168, 117.56435087905493, 182.8797414000419, 196.0606343876179, 254.55819641843914, 287.09489712894106, 297.45563282014444, 273.75299802063256, 335.59610351347476, 344.83937992807944, 261.0743934193309, 282.7351552929739, 276.47969610184765, 324.53569646746894, 377.0533478032784, 348.6353545620276, 357.4554110805545, 328.6634272108106, 375.8706308419543, 313.9071786519109, 314.18847591794116, 351.1935884538621, 374.4120967488806, 355.3779348111466, 340.6944520693433, 404.04078299850204, 380.41659097724613, 393.7014466217638, 338.34861208916254, 409.4469290297098, 447.0538295834559, 413.82039524599213, 398.77477019806764, 334.1068562828169, 388.9753833429024, 473.6360026678118, 424.66279185607635, 369.4165248609185, 423.4567506160076, 430.3802679935944, 430.9879685987873, 423.0679628596027, 355.7677345748176, 435.6482409172086, 449.03481041484883, 456.30248692541346, 386.9167949007018, 426.0308366255583, 423.7533913609357, 441.94385332499473, 429.7777247996287, 418.317247684126, 443.1394513167146, 427.306619998134, 415.8054293363048, 440.8086149600217, 366.38284214147694, 377.40590734423074, 461.02552027683356, 409.1311995495058, 350.76383611218375, 416.7637118871798, 376.7832321039818, 419.5176801274651, 470.7827340666393, 388.53280692781135, 481.6283107231855, 420.84798976302795, 471.88727364001, 427.1459266271052, 439.54004209933737, 435.4777707126984, 468.94156013140326, 410.49776809210067, 436.8157834720807, 473.4052027003502, 425.4015593696443, 455.0793986768193, 483.32735904357696, 490.01107777227435, 493.24679126016633, 433.0314384867297, 421.7370304370308, 393.13922305603484, 378.9929311195261, 432.82753402924476, 463.66768955848266, 408.05596301013975, 435.3774318866684, 446.274802577959, 466.52968897828987, 465.0340914670658, 450.4116704338622, 444.2109108016813, 381.30774351074217, 452.33044023978584, 395.42169986119774, 471.4582249802611, 432.19011456726713, 481.13495589843797, 469.96396250816684, 473.1718176913178, 435.2101023847859, 514.7594283560306, 483.822080997508, 516.5106031098599, 454.9201331934414, 432.1120415829525, 458.7730287116025, 480.0639601953348, 465.56020986840855, 460.169110985323, 509.56788149534106, 483.96877282717304, 474.1574247609574, 455.6146728169775, 507.2222917089619, 497.1257638010196, 467.0138163524047, 468.7834462469978, 477.1132862552313, 484.4272229778016, 471.43192284175547, 489.9581779111689, 512.1610177966253, 445.4303054585498, 484.6295203784966, 461.6128200690425, 456.75607303768874, 464.2403404574776, 479.33410349545255, 442.3333086277567, 473.4096831142365, 464.5302385153509, 480.2290902264366, 449.7535580473949, 449.4590149071553, 495.2889534432148, 463.46798337912224, 454.24533169622185, 461.5955946991895, 487.1797851452505, 492.84298669024747, 466.39947152467636, 458.25702241029416, 452.15929904758747, 474.55740133028877, 447.8285339168562, 472.7915422332776, 432.13109000329626, 442.828139097257, 440.66102000839095, 432.8448782000806, 472.38329299568994, 454.30017271543176, 443.45135756546523, 450.795923076542],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 188000, 194000, 202000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 266000, 272000, 278000, 284000, 292000, 298000, 304000, 310000, 318000, 324000, 330000, 336000, 344000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 492000, 498000, 504000, 512000, 518000, 524000, 530000, 536000, 542000, 550000, 556000, 564000, 570000, 576000, 582000, 588000, 594000, 600000, 606000, 612000, 618000, 626000, 632000, 638000, 644000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 702000, 708000, 714000, 720000, 726000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 820000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 982000, 988000, 994000]
      },
      "walker.stand": {
        "mean": [120.93495962778728, 343.17068776448565, 587.1671262105306, 696.2671965026856, 810.8582529195149, 766.3927643839518, 845.1936598714193, 819.4653020222981, 785.9498997243245, 842.4782441202799, 789.9274988683064, 853.135983988444, 840.5097049967447, 799.6359175618489, 823.7230110168457, 808.0735430908203, 753.1231810251871, 788.3832502746582, 777.2976247660318, 771.7061627451578, 820.1523886871338, 781.4527564493815, 808.3083294423421, 807.25674756368, 814.531909535726, 811.8701454162598, 766.2927044169109, 806.9125794474284, 825.0581217447917, 760.8668469238281, 831.6366664886475, 813.4958185323079, 825.2758712895711, 834.2124816894532, 837.2738021850586, 808.8903025309245, 782.0879184468587, 789.3449917221069, 783.0215118281046, 734.008454284668, 799.315114440918, 776.8565310414632, 810.2177466710408, 821.9043661499023, 784.9679805501302, 774.0091632334392, 771.9056653340657, 798.6733153279622, 814.8056959025065, 823.1142277526856, 794.3980347188314, 809.3361943562826, 791.6849830118815, 819.8046996180217, 839.2639479573568, 833.0896482594808, 783.0962576293946, 763.4503513590495, 816.1778006235759, 821.5694969177246, 822.8023536173503, 808.3795235443115, 781.264869410197, 823.1992103322347, 760.8874509175619, 800.6086898295084, 796.7921255493164, 796.1690616353353, 783.607292098999, 742.5314068349203, 816.5262744140625, 800.235374399821, 822.9975536855062, 796.2014536285401, 780.2049884796143, 772.3714932250977, 827.5700494766236, 820.0358791351318, 818.8230946350097, 796.0775633621216, 802.185067799886, 786.036366259257, 774.7957631937662, 790.9303826777141, 787.9706713485717, 822.8874702962239, 811.5282892481486, 808.9196244303386, 822.0701800537109, 764.1292363993326, 797.5890026982626, 797.8928063964844, 783.9325770060221, 824.7660009256998, 792.3633018875122, 792.5672603352865, 783.928788248698, 796.7769751739502, 801.8017279052734, 795.3983805338542, 762.3497646331787, 802.1978228251139, 802.1706608072917, 816.8503871663412, 794.1598762512207, 811.1426923116048, 791.9746141560872, 789.9439011383057, 756.6977876281738, 771.0703025563558, 780.3313821919759, 776.7486488342286, 750.1321582285564, 780.8372327677408, 782.1073628616333, 785.2266654968262, 783.9992793782552, 769.7205266825358, 772.7215703074137, 767.5514688110352, 766.4871697107951, 759.1304933166504, 770.7344139099121, 773.2281535847982, 785.7839985275268, 775.7408340454101, 760.4086766560872, 732.30138256073, 739.8705005391439, 763.5874999237061, 731.742985941569, 749.7393687057495, 729.8185498809814, 710.1599498240153, 785.8168360900879, 769.4714084370931, 743.6125285085043, 729.0918467203776, 726.1481894810994, 730.9600470479329, 730.5622317504883, 717.5825940068563, 719.281876042684, 740.2255550511678, 737.9846826171874, 761.8233049901327, 734.7478425852457, 747.591270942688, 728.6868641153972, 762.0856440226237, 737.9036148198446, 725.320602162679],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 88000, 94000, 100000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 176000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 228000, 234000, 240000, 248000, 254000, 260000, 266000, 272000, 280000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 330000, 338000, 344000, 350000, 356000, 364000, 370000, 378000, 384000, 390000, 396000, 402000, 410000, 416000, 424000, 430000, 436000, 442000, 448000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 512000, 520000, 528000, 534000, 540000, 548000, 554000, 562000, 568000, 574000, 580000, 586000, 594000, 600000, 608000, 614000, 622000, 628000, 636000, 642000, 648000, 654000, 660000, 668000, 674000, 680000, 686000, 692000, 698000, 706000, 712000, 718000, 726000, 734000, 742000, 750000, 756000, 764000, 770000, 776000, 784000, 790000, 798000, 804000, 812000, 820000, 826000, 832000, 838000, 846000, 854000, 860000, 866000, 874000, 880000, 886000, 892000, 900000, 908000, 916000, 922000, 928000, 936000, 942000, 950000, 958000, 966000, 972000, 978000, 984000, 990000, 998000]
      },
      "walker.walk": {
        "mean": [21.16475093523661, 457.9346211942037, 619.1914248307546, 828.0140490086874, 914.405654296875, 905.6944930394491, 920.1404547055562, 915.1414123789469, 938.2786344242096, 929.9422109889985, 916.3894455718994, 895.0342289638519, 921.410640408198, 934.7338294474284, 930.0917483901977, 920.0530396270752, 933.7840676911673, 927.6810563341777, 911.0922016525269, 907.5768469715118, 917.7119123840332, 932.0832488250733, 931.9390122350057, 924.0573759333292, 931.8038593292237, 917.1745391241709, 935.0961813863119, 926.7634593613942, 881.0797106170654, 919.6558781814575, 891.1304631106059, 926.1268172454834, 925.0966866175334, 929.4271676381429, 898.1096416091918, 916.2872867838541, 909.4008561992646, 916.1148057556152, 900.088938961029, 914.5504937235514, 921.0164509709676, 917.7497872543335, 915.4568062845866, 929.7966727447509, 931.943131459554, 922.138737411499, 935.417362238566, 925.5734576034546, 919.0623152001699, 930.9137582747142, 926.3599568653107, 918.6552395121256, 930.238950767517, 910.6236254501342, 899.1235877863566, 915.9681932322184, 921.7081458282471, 921.5124705123901, 899.2405465443929, 878.444071006775, 907.3844500541687, 894.9875074704488, 935.3566313298543, 943.2689549255371, 916.727204615275, 932.9513025283813, 928.7506360181172, 928.7617649586996, 930.9705258051555, 923.3965555508931, 926.7315655771891, 916.5869798278809, 911.9119114939372, 920.8560581715901, 903.2306931495666, 927.1928238042195, 932.6422427368165, 920.2213224029541, 919.4868391545614, 928.7854576619466, 934.3105297724406, 918.2531335449219, 920.6574401473999, 925.7922415669759, 923.3093126106262, 876.7376482582092, 933.1032339731852, 926.763058458964, 930.4129402796427, 943.7762659200033, 928.611732635498, 909.911935895284, 929.6218565241496, 930.4809635289511, 900.297457631429, 917.6836417198181, 909.5619294102987, 923.3887568918864, 911.7544220860799, 928.2544874064127, 914.6264259338379, 921.8224099858602, 920.5373046271006, 916.912644627889, 921.5384570058187, 918.5364694786072, 930.095331624349, 933.9678002166748, 910.1686198933919, 922.4417869186401, 902.217720823288, 919.7313652165731, 919.870889377594, 926.466134592692, 903.746641146342, 909.221400458018, 909.6843506431579, 916.5382725270589, 903.4696819496155, 910.9312659581502, 904.5083933258056, 918.1166386795044, 918.3255599149069, 896.2197362327576, 921.9757024892172, 926.311525739034, 887.2664437993368, 901.2478681691488, 908.4647145462036, 914.5620408757528, 920.3648271687825, 925.8239742406209, 912.0891372172038, 903.8556792322795, 892.9006544303894, 901.5533759689331, 893.9495066006979, 913.1955805460613, 909.6952509435018, 907.0920329093933, 915.4005522410075, 899.0730871009827, 895.3957152684529, 893.3596892611185, 888.3138485590617, 901.6604319000244, 896.5392131678263, 879.371189587911, 906.2735152626037, 882.8711726125082, 902.7072133890788],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 330000, 336000, 342000, 348000, 354000, 360000, 366000, 372000, 378000, 384000, 390000, 396000, 402000, 408000, 414000, 420000, 426000, 432000, 438000, 444000, 450000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 588000, 594000, 600000, 606000, 612000, 618000, 624000, 630000, 636000, 642000, 648000, 654000, 660000, 666000, 672000, 678000, 684000, 690000, 696000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [13.611154693762462, 205.4818782043457, 218.96074930826822, 212.54977121988932, 288.02594991048176, 200.60161911010744, 323.01990010579425, 555.0486358133952, 356.4468537394206, 344.327512512207, 538.6440041097005, 514.2832112630208, 320.67498530069986, 224.1663759358724, 554.5716908772787, 380.8410829671224, 499.7275011698405, 438.2755718485514, 416.21031153361, 331.763900197347, 311.8853769938151, 316.3313269551595, 350.2424045308431, 296.93776290893555, 355.7783282470703, 254.45865549723308, 264.54392923990883, 359.828050181071, 358.0065868123372, 342.7637757364909, 346.56443923950195, 375.22977071126303, 294.87455846150715, 444.07307017008463, 308.7951296488444, 313.6554251607259, 373.3092867533366, 351.0166600036621, 383.06453704833984, 366.93869695027666, 387.2864046223958, 372.9795962015788, 374.03502822875976, 347.2524018351237, 416.23067042032875, 395.2868132019043, 385.9180758158366, 395.8007396443685, 408.7606283569336, 377.30406677246094, 388.2652545674642, 340.97866419474286, 382.38469380696614, 369.9680758158366, 379.1000498453776, 326.79272964477536, 303.3010133870443, 379.1331365458171, 346.83923685709635, 319.274937693278, 317.731927541097, 280.3376079305013, 313.37733846028647, 240.14130869547526, 329.67975662231447, 192.32351938883463, 239.00382517496746, 383.58748219807944, 413.2048508707682, 240.81390884399414, 387.5456182861328, 429.44143864949547, 490.74340621948244, 423.58146697998046, 340.01334187825523, 448.0744184366862, 460.70364766438803, 348.5135894775391, 381.0525762430827, 521.4562529500325, 365.21938130696617, 428.7509053548177, 320.5472358703613, 380.7978795369466, 391.59659116109214, 354.21280909220377, 435.972751566569, 320.03735087076825, 346.2952402750651, 340.81962885538735, 459.3204334513346, 385.84855911254886, 342.11811879475914, 411.65339018503823, 380.66394500732423, 350.59495829264324, 431.72342514038087, 322.6607922363281, 424.69383946736656, 379.30791564941404, 369.48961639404297, 396.697796274821, 361.07218622843425, 482.6268249511719, 435.0844204711914, 473.2144174194336, 519.5716302998861, 462.0057805887858, 373.34941528320314, 430.90054936726887, 465.47538279215496, 443.9254809061686, 352.50789067586265, 313.86461919148763, 312.13314427693683, 356.0157219950358, 291.0388070170085, 431.46814580281574, 361.81813837687173, 306.0733339436849, 434.4170280456543, 402.8084991455078, 398.28778213500976, 431.840279897054, 445.98100763956705, 557.8886800130208, 496.081313680013, 410.71576400756834, 362.15025705973306, 404.04440984090166, 339.49482004801433, 326.0038931274414, 393.54059514363604, 376.1951395161947, 431.38298833211263, 432.6299457295736, 549.0976411437988, 636.7489749145508, 459.5392249552409, 471.4801956176758, 462.50129419962565, 457.45930440266926, 529.8786838785808, 568.5556926472982, 570.5645882161458, 542.3642127990722, 492.56478073120115, 513.2509689331055, 431.1436039733887, 466.5380455525716, 492.8563799031576, 361.76624654134116, 363.29136876424155, 404.1939053344727, 481.21346761067707, 450.96250935872393, 336.55935139973957, 354.1990232340495, 340.0576858520508, 287.79268203735353, 255.81681762695314, 303.69316914876305, 327.2776950073242, 315.21348073323566, 337.0414746602376, 362.015825398763, 348.2795934041341],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 908000, 914000, 920000, 926000, 934000, 940000, 946000, 952000, 958000, 966000, 972000, 978000, 986000, 992000, 998000]
      },
      "cheetah.run": {
        "mean": [2.4234597233931225, 75.53477909326553, 237.44084716796874, 272.7600265089671, 227.04802443822226, 188.26813359578452, 265.0353835995992, 178.55146032969157, 587.0346724192301, 258.0066227531433, 589.3570269521077, 253.46400661468505, 421.0222010294596, 324.13366580963134, 423.34778951009116, 312.888684018453, 602.437629292806, 502.59827578226725, 363.74284070332845, 663.0962869389851, 742.2886074701945, 594.2535946083069, 372.31664054870606, 353.99288087209067, 653.3576633961995, 676.8497615591685, 564.1235013961792, 732.0047027842204, 671.5725916926066, 558.8815031305949, 577.414708703359, 503.707270971934, 667.754165204366, 750.3247243245443, 659.6222512817383, 366.2470700454712, 525.3197241210937, 534.895741628011, 545.992567914327, 672.9850828170777, 816.6310393269857, 750.5670532226562, 721.5624411519368, 766.8585670471191, 830.7076723734538, 731.1088857269287, 760.5043500518799, 716.5256900660197, 678.679788945516, 774.9612099965414, 697.6742321014405, 543.0360772069296, 752.5386017608643, 665.1590608723958, 817.4054522450765, 780.0159331766764, 809.5249702453614, 752.4098421478271, 776.2673283640544, 847.3412333170573, 785.9348189290365, 692.0252847544352, 809.4511192067464, 758.9366741434733, 824.6087601089478, 740.9698814264933, 749.3115456899008, 819.5496007792154, 828.6799186197917, 809.557704111735, 820.5378107961019, 702.0971696217855, 789.3596877797445, 807.4643878173828, 783.7537893168131, 712.4644994099934, 558.1144196128845, 478.85404582977293, 717.3994070688883, 844.0238443247478, 840.6984968566894, 812.8103365834554, 832.0986220296224, 813.0810215441386, 826.8102494812011, 801.4601579538981, 825.565710957845, 816.703159828186, 790.0220101928711, 852.4683805847168, 800.8886173121134, 844.9740512084961, 847.3010160064697, 864.9990679041545, 785.7053430430094, 705.1380616505941, 786.6934037399292, 801.2974898529053, 834.4045720672607, 860.4783534495036, 799.466402537028, 809.7196922810872, 809.9464541371664, 788.9690902201335, 793.8591584523518, 838.9579669062297, 812.9719166692098, 852.7944323730469, 861.0104658571879, 862.2753688303629, 809.8317992591858, 780.5395192400614, 818.3657337315877, 763.3010414473216, 758.3604400920868, 820.4166809717814, 853.9855581919352, 860.6280820719401, 839.9475271860758, 825.3517190933228, 822.7388261985778, 825.7993579673767, 815.7497283554077, 802.0806471379598, 816.3238030529022, 822.5048774337769, 775.6550956726074, 790.692028055191, 830.2114333852132, 760.9121603107452, 783.3986150805156, 808.5536133829753, 753.8632834688823, 748.4380614980062, 754.7804561805725, 757.4082752799987, 742.1778954696655, 779.649630317688, 744.9266050720215, 801.6177418263753, 798.2675527890523, 783.3594456481934, 811.3362185796102, 787.6325422668457, 807.1498500951132, 808.4501415379842, 801.4137950770061, 798.7900834655761, 786.1563204065959, 798.0301409276326, 769.369190457662],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 72000, 80000, 88000, 94000, 100000, 106000, 114000, 122000, 128000, 136000, 142000, 148000, 154000, 160000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 218000, 224000, 230000, 236000, 242000, 250000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 308000, 314000, 320000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 378000, 386000, 392000, 398000, 404000, 410000, 416000, 424000, 430000, 436000, 442000, 450000, 456000, 462000, 468000, 476000, 482000, 488000, 494000, 500000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 552000, 558000, 564000, 570000, 576000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 628000, 636000, 642000, 648000, 656000, 664000, 670000, 676000, 682000, 688000, 696000, 702000, 708000, 714000, 722000, 728000, 734000, 740000, 746000, 754000, 762000, 768000, 774000, 782000, 788000, 794000, 802000, 810000, 818000, 824000, 832000, 840000, 848000, 856000, 864000, 872000, 878000, 884000, 890000, 898000, 906000, 914000, 922000, 928000, 936000, 944000, 950000, 956000, 964000, 972000, 980000, 988000, 996000]
      },
      "finger.turn_hard": {
        "mean": [92.23333333333333, 122.56, 172.58, 417.89666666666665, 380.52666666666664, 428.31666666666666, 625.4533333333334, 679.57, 573.3466666666667, 704.1966666666667, 695.61, 689.6166666666667, 647.5466666666666, 681.5433333333333, 622.0033333333333, 755.9633333333334, 747.8933333333333, 695.42, 668.74, 689.73, 743.62, 664.9333333333333, 639.25, 685.55, 599.1433333333333, 640.1833333333333, 682.4566666666667, 669.46, 679.0766666666667, 683.53, 691.8, 701.2066666666667, 687.01, 639.7766666666666, 701.4366666666666, 676.1633333333333, 656.73, 738.68, 662.5633333333334, 644.11, 683.2, 587.94, 633.9633333333334, 582.3166666666667, 658.48, 626.7733333333333, 624.9, 534.8433333333334, 608.8, 555.4866666666667, 651.6633333333333, 598.89, 632.1733333333333, 611.9, 608.25, 615.1, 605.8133333333334, 606.9633333333334, 556.6366666666667, 611.26, 596.9066666666666, 556.2966666666666, 528.1466666666666, 509.08, 641.4233333333333, 592.4233333333333, 584.7733333333333, 582.28, 530.6166666666667, 542.8433333333334, 514.5633333333334, 567.2166666666667, 561.9666666666667, 595.7033333333334, 561.75, 583.6366666666667, 549.9333333333333, 551.88, 550.52, 521.3033333333333, 539.21, 548.7733333333333, 510.1566666666667, 515.6833333333333, 543.9, 548.7166666666667, 499.88, 581.41, 556.7533333333333, 528.2666666666667, 546.8733333333333, 522.18, 490.14666666666665, 508.0366666666667, 553.9833333333333, 547.17, 482.0, 451.0933333333333, 500.71666666666664, 517.5066666666667, 543.7733333333333, 568.9166666666666, 514.4966666666667, 551.78, 506.78333333333336, 486.2966666666667, 504.71666666666664, 517.0766666666667, 484.5366666666667, 525.85, 544.5466666666666, 516.1333333333333, 486.93666666666667, 488.57666666666665, 515.7666666666667, 541.26, 480.31666666666666, 437.86333333333334, 434.42333333333335, 523.1833333333333, 501.66333333333336, 510.31666666666666, 460.97, 456.81666666666666, 440.61, 449.03, 473.2733333333333, 481.48, 484.85, 479.43666666666667, 461.49333333333334, 528.7566666666667, 445.1, 470.48333333333335, 481.2266666666667, 468.57666666666665, 516.6166666666667, 435.8233333333333, 440.12666666666667, 426.24, 482.8666666666667, 465.63, 422.5, 489.18333333333334, 434.36, 436.54, 439.14666666666665, 433.09, 433.22, 413.89, 432.77666666666664, 472.9533333333333, 448.63666666666666, 427.96666666666664, 406.4633333333333, 431.5366666666667, 436.85, 422.25, 457.5366666666667, 427.43333333333334, 433.8933333333333, 458.27666666666664, 447.77, 427.9066666666667, 421.57, 441.04333333333335, 426.36],
        "steps": [0, 2000, 8000, 14000, 20000, 26000, 32000, 38000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 86000, 92000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 188000, 194000, 200000, 206000, 212000, 218000, 224000, 230000, 236000, 242000, 248000, 254000, 260000, 266000, 272000, 278000, 284000, 290000, 296000, 302000, 308000, 314000, 320000, 326000, 332000, 338000, 344000, 350000, 356000, 362000, 368000, 374000, 380000, 386000, 392000, 398000, 404000, 410000, 416000, 422000, 428000, 434000, 440000, 446000, 452000, 458000, 464000, 470000, 476000, 482000, 488000, 494000, 500000, 506000, 512000, 518000, 524000, 530000, 536000, 542000, 548000, 554000, 560000, 566000, 572000, 578000, 584000, 590000, 596000, 602000, 608000, 614000, 620000, 626000, 632000, 638000, 644000, 650000, 656000, 662000, 668000, 674000, 680000, 686000, 692000, 698000, 704000, 710000, 716000, 722000, 728000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "fish.swim": {
        "mean": [75.46519729266564, 121.916667192777, 173.91983245929083, 200.26608445008597, 246.78468613823256, 394.8377026685079, 361.5769665050507, 397.98550571600595, 501.54530916849774, 544.3165651448568, 523.100556119283, 589.8521148427327, 592.2201567999522, 557.3372681458791, 514.0276420084635, 579.6121267064412, 592.2710672124227, 554.7791259543101, 592.7693264118831, 560.9128824043274, 599.8449962679545, 623.6982969919841, 615.1374783579508, 572.6809608419736, 587.325764315923, 625.9004811954499, 604.7666414737702, 603.2723645401, 649.4245085334778, 630.6510339228312, 625.1955313110352, 622.4199853102366, 587.362921593984, 631.5263900279999, 634.813426211675, 612.5545016082128, 651.4516255728404, 628.523861058553, 632.0544178835551, 650.4922794628143, 609.3754368869463, 638.8554987780253, 656.6598190498352, 654.0158934497833, 677.6479070981344, 628.5974725151062, 612.4951946099599, 627.1609851710001, 673.6390159734091, 618.095580406189, 637.5396067237854, 628.487632185618, 659.887408358256, 620.0547573407491, 639.4682452821731, 620.3586701456705, 638.3534862836202, 649.7637716865539, 599.8513819567362, 591.1872942034404, 626.7896828969319, 653.7595499483745, 628.1364279492697, 613.8279496828715, 635.101138197581, 613.7691545772552, 630.1442879962921, 637.8770051701864, 594.6955792427063, 654.4624680932363, 640.9915486780802, 643.1668106015524, 638.3141200065613, 641.6193576113383, 650.7167518234253, 662.2792079734802, 629.9374529457092, 655.0329104455312, 640.5785501639049, 626.8281525293986, 618.9459632396698, 671.8282609113057, 608.1775308291118, 651.889047241211, 623.671932182312, 612.4359204641978, 641.8901154295603, 659.5100355084737, 656.3055022764206, 620.5546308326722, 634.1627190526326, 607.6733132743835, 613.2628659343719, 648.083414516449, 629.8839770158132, 633.758768102328, 651.369500910441, 639.9065724754333, 619.371429163615, 654.685181093216, 625.8232097085317, 642.8205648295085, 653.2015113131205, 629.5131515741348, 625.1047124258677, 643.3532087453207, 616.333291311264, 632.8579459953309, 645.015234451294, 655.2017310523987, 645.1417959213256, 657.3595050430298, 637.498414592743, 606.0088096682231, 614.0564892482757, 617.3617557350794, 616.9196632957459, 612.9115332730611, 609.2654778925578, 614.5540738010407, 606.4439379151662, 614.4814768568675, 632.1354021724065, 629.8899675019583, 631.1069838333129, 627.9814605712891, 636.068365650177, 606.8872500069937, 616.7062551180521, 604.0483491134644, 634.3153875859579, 604.3415860756238, 625.5225076643626, 572.7784820397695, 630.4362614647547, 622.3775368754069, 618.2610545667012, 600.8467750167847, 620.7566614596049, 630.22693871816, 627.4193192164104, 603.4265824635823, 629.7635892740885, 613.2518969980875, 614.871563205719, 624.8288567415873, 633.5648266601562, 619.6970091756185, 602.4491078186035, 578.2517994244894, 602.6382337443034, 622.7776232465109, 626.7118911266327, 632.8366781107585, 588.1333570098877, 571.0014817078908, 600.1887540721893, 558.1770192718506, 594.2053000259399, 599.9597653547922, 639.3763851801555, 578.2398040580749, 609.6412961260478, 595.5767965126038, 615.1959299850464, 599.3228715801239, 598.6500101788839, 608.500561542511],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "humanoid.run": {
        "mean": [0.8966182343304778, 1.176288227258871, 12.045859137574832, 38.411669956122836, 56.61098264753819, 97.50021627016366, 105.1548758584261, 79.8389288374285, 129.05079897453388, 138.22891442914803, 135.41567309203248, 137.69334732867776, 154.52337682773668, 162.80276911665996, 170.484453283151, 166.9042343378067, 201.6200686626633, 164.34666045188905, 175.54211556759972, 190.12119118611017, 214.3097582490742, 224.22944578647613, 210.54750508109728, 201.69146055777867, 149.88297174453734, 241.70112758000693, 212.4784758405884, 203.45040568701924, 237.02008902276555, 244.34411167780559, 245.18619032065072, 238.02083944418777, 212.54324415922164, 276.0292990332842, 237.6722218042612, 232.49908354938032, 222.85198844591775, 239.68966437031824, 244.09400401572387, 258.36551316253843, 221.26414595896998, 294.74808115959166, 275.80631158192955, 253.16200937906902, 222.85297822386028, 265.4318264511228, 283.54082006136576, 301.90380439758303, 263.87670595725376, 250.62415369669597, 298.6357913080851, 298.4151961716016, 318.3803086440265, 282.25871987660724, 356.97212273279825, 307.7126983133952, 342.5903086598714, 329.2476863797506, 390.7097574108839, 274.9682373306155, 350.76107790584365, 296.6857207661867, 354.7463400777181, 308.71414258956906, 368.87291692733766, 342.51372775713605, 335.20347171465556, 289.11491778969764, 308.78591005166373, 317.8756402659416, 336.5975354758774, 296.8145129937927, 377.5068798405677, 367.91322202314933, 400.11442863441073, 409.13001929879186, 423.21355790928004, 313.4924981720249, 370.660610268563, 379.9489103190104, 442.23932887732985, 434.41122035873434, 425.4201569871108, 370.5098709170024, 402.16232945581277, 349.581055393219, 398.84028391520184, 411.7609669895967, 452.92631607055665, 418.7260269677639, 412.06098457336424, 431.48488641023636, 452.6009544881185, 433.13299728393554, 465.16417749136684, 505.73999358986816, 460.74209857940673, 418.00979955673216, 490.9190259855986, 378.4997669617335, 460.96409871896105, 505.4187393066411, 502.91775380452475, 461.0278799332182, 498.73582695007326, 505.2575983953476, 495.9199602921804, 536.1880519895752, 501.1749744669596, 466.42052073160806, 512.305977388223, 504.30915406038366, 508.19528798421226, 493.94749938964844, 469.6149682871501, 519.2730456288656, 516.895065150261, 544.450832622846, 533.8062390437722, 559.6855880737305, 566.6333477989832, 532.1623640950521, 564.8193201081951, 537.024321851631, 522.0684776376685, 515.368437347412, 540.7325887135664, 563.1624077351888, 555.5028150223444, 541.8979622615874, 574.6959664916992, 570.7787810373306, 560.4156005557378, 544.6666113789877, 593.2297391155362, 565.900783825169, 584.5458133393527, 590.5818889919917, 585.2937716726462, 579.951337673664, 587.6084501139322, 580.7612005927166, 590.0722190332413, 604.3402462120354, 601.7758522134523, 610.0095589291057, 617.7025209311644, 591.399937585791, 600.1756962307294, 598.307917770346, 606.0853315828989, 610.9340299979846, 604.4905129502217, 628.6348861624797, 600.4508573659261, 619.0228447675705, 615.3174365234376, 612.025644868811, 626.3049298095704, 620.487040356795, 620.2294679605216, 619.9488011550903, 621.6073728231589, 627.7311461385091, 617.3364157666266, 625.3209561157227, 622.6171336514751, 626.5737401843071],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 76000, 82000, 88000, 94000, 100000, 106000, 112000, 118000, 124000, 130000, 136000, 142000, 148000, 154000, 160000, 166000, 172000, 178000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 226000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000, 1000000]
      },
      "manipulator.insert_ball": {
        "mean": [42.77761239640596, 55.64841093232874, 42.49628959064196, 39.58511085728267, 44.77032373961214, 56.34090328845739, 64.93486536550442, 33.01898033870651, 53.6374521079519, 67.36296973442424, 101.89810582583802, 102.80488978970743, 154.2229815266221, 133.5404208937487, 229.13613410432308, 192.08736121003815, 198.62683683217014, 238.62069763052577, 278.8001168347153, 193.55426853546743, 225.81883043949182, 282.5961948954418, 291.7166220861003, 329.74989886276006, 355.3429099203783, 261.168833043547, 323.8888746597929, 371.16716921172895, 355.257741954559, 281.2429343271529, 282.50738053587486, 318.30496728905445, 350.90967347304826, 341.8168711722523, 313.15410223982354, 315.04927976443463, 381.7327822613827, 407.80931639838326, 416.167838265719, 439.54527014248197, 366.02379470225463, 406.0970843010574, 365.10113322638773, 359.55982887468565, 433.65658670467644, 350.12325185203156, 383.38614999293577, 369.40561530992505, 335.95042114306835, 447.9056897571594, 443.8199515974669, 420.53741368139976, 394.0472902968695, 395.8657019468581, 442.4945458484434, 451.01030404049186, 438.77001113722986, 440.9509002376152, 376.03229785390783, 350.8248193971047, 486.37472312611663, 436.574545416045, 458.5881814748998, 430.73891598208013, 420.7371260611224, 469.11945087421714, 445.9099841740026, 383.35731843031255, 480.1878428085833, 426.2279566458372, 445.58336535982033, 452.2964937171387, 440.1718846227443, 444.79245688938204, 424.9445434154206, 472.2328208090099, 426.5935910993961, 414.4963689669095, 408.85325958370026, 519.8344651246415, 482.82859105441446, 488.7698747958363, 448.7229310564598, 475.9304207457961, 512.2961593240984, 436.1681453842679, 532.0099845682671, 472.0223101096553, 556.170998169779, 508.76783647213966, 539.3357437684323, 541.0132378941927, 550.3599510929324, 515.9665092815452, 496.611276957544, 556.5512518950433, 549.5637836581094, 570.7270954605897, 550.6387929601807, 550.0764588841093, 594.2150302115907, 539.8420643170462, 510.53276014279214, 579.2357801683461, 553.5545286533419, 517.0778368458353, 565.2430148990452, 547.2170635545469, 589.0163802932915, 568.0751088713166, 583.7982682679484, 588.9619408944932, 612.2280860906488, 601.7941921790912, 536.4306687107207, 578.9261275837766, 542.4741428136076, 571.7722000276425, 568.1376724019511, 596.8570259177048, 604.9638263552795, 620.7834524583219, 638.3941730148052, 655.5926173480154, 610.9330142533853, 588.6507226414271, 602.2657026776021, 605.147715736568, 597.8723997732751, 623.0669879559131, 613.3495875513786, 635.4385758072349, 654.7399357446733, 638.0949397706426, 614.7693009852518, 592.1004367997754, 635.5464738067482, 599.4039357946536, 606.1592327957761, 650.7028176598894, 616.5213545280609, 586.6647942397894, 635.0178090036223, 651.2994357623191, 610.0309765601278, 622.8593918006421, 610.0217354271338, 607.7307373834225, 608.2568824955905, 589.7718148503591, 612.4703431960496, 610.9313982809416, 620.6849513341745, 625.6471628438288, 604.4633908614286, 614.9857824631188, 586.0092761525855, 597.380499830831, 590.5271812759181, 628.2611611672702, 600.7617642644135, 585.4204749374737, 582.8179415045587, 589.1007667789552, 596.2820046671751, 589.4005627213278, 572.959704582786],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 232000, 238000, 244000, 250000, 256000, 262000, 268000, 274000, 280000, 286000, 292000, 298000, 304000, 310000, 316000, 322000, 328000, 334000, 340000, 346000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 490000, 496000, 502000, 508000, 514000, 520000, 526000, 532000, 538000, 544000, 550000, 556000, 562000, 568000, 574000, 580000, 586000, 592000, 598000, 604000, 610000, 616000, 622000, 628000, 634000, 640000, 646000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 700000, 706000, 712000, 718000, 724000, 730000, 736000, 742000, 748000, 754000, 760000, 766000, 772000, 778000, 784000, 790000, 796000, 802000, 808000, 814000, 820000, 826000, 832000, 838000, 844000, 850000, 856000, 862000, 868000, 874000, 880000, 886000, 892000, 898000, 904000, 910000, 916000, 922000, 928000, 934000, 940000, 946000, 952000, 958000, 964000, 970000, 976000, 982000, 988000, 994000]
      },
      "manipulator.insert_peg": {
        "mean": [74.84465850762115, 53.28140563486235, 68.24585468783599, 75.88863446873178, 126.54965706415399, 179.68785213900583, 226.03602024539626, 289.9298562196896, 266.6052561252543, 266.0364497181282, 262.3727083964581, 324.66587339914423, 276.536462015825, 276.40876075471004, 309.52768534570225, 331.22491516334986, 321.1196550810635, 373.0017683211255, 407.17623485218684, 332.1640370453232, 375.4515515502986, 369.13452378979633, 338.84934915663723, 345.7767809940969, 365.02071377389706, 389.88677037290256, 335.73221521610367, 353.8684073541871, 393.50278763940264, 367.6923554306408, 414.86554515728085, 391.2078426967405, 462.0904764868869, 425.3393592133063, 407.4765547266984, 450.65263611175646, 385.17714045833424, 402.80218722879266, 467.3023746642645, 434.2335761767872, 396.8763136929314, 465.16890727591255, 443.4223606281105, 423.5745899156141, 436.8850479466715, 406.7049828097213, 440.97915684321043, 470.5075008598492, 512.494957968302, 471.6791558860276, 446.592179848378, 467.00719171788825, 499.57306002112495, 473.98890900052737, 449.9339485524618, 484.5437966230127, 418.03994306888137, 425.9216744466709, 447.6491601040439, 441.14723863677983, 430.88240779302396, 462.49654117669803, 434.43922952572495, 385.80908003557704, 400.2153535245001, 435.8277747061866, 453.77568187101065, 542.6140669605154, 493.54806343494505, 487.07943301700413, 436.2924710107081, 511.7223574889299, 466.0568974907937, 441.94693682814017, 454.54285570712227, 503.46531396394147, 430.40910062543077, 494.5640419476881, 527.2317353518771, 441.8031211999689, 514.1134988784706, 487.72324912688987, 491.80600661192915, 497.6797035301459, 494.92060645332685, 470.1739262297668, 496.88292438929415, 376.92659550199244, 494.9652228485599, 496.9857561855558, 452.0495703567749, 501.39855423407687, 544.4758113115982, 508.6434709185681, 498.3712069616717, 492.01564703976135, 422.4154763663903, 430.28973902632873, 480.23268776114855, 444.68350584174505, 489.99589277992237, 491.2233548891098, 529.0350548565413, 533.0828535643864, 533.9979777550037, 498.58710814103705, 503.21052210380003, 557.4982988180354, 494.78788009595206, 543.2073653818776, 458.15440960408654, 508.57157672781904, 514.7681190593528, 511.6316215986606, 466.3766381760865, 503.1886448364054, 503.6747967388479, 488.773606932769, 506.2349677298558, 518.0780137780679, 518.1402298871345, 502.59093617889175, 480.08425207032946, 498.9415037537601, 508.1762546849438, 469.98001988962625, 491.641666469003, 484.64426242252733, 454.1493971012691, 470.62693402352335, 481.64777260856073, 502.994351622949, 482.2718757355601, 522.489261641917, 500.29210466176187, 468.4535973395051, 503.8751294826328, 496.99277773239885, 505.0859788761121, 488.28708515566035, 512.7628183442572, 454.51524532231184, 478.66774281511965, 521.234402357023, 462.46118989118975, 462.62964191113383, 485.4586993407844, 496.44412843737695, 436.325201348794, 436.16980571220336, 489.62676318366584, 496.52916843419314, 470.39609764752976, 428.7112556658632, 479.76008334250366, 481.40599694266615, 493.2499314699292, 447.7219146004391, 480.5424485198812, 467.30916094880774, 491.5301064858282],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 42000, 48000, 54000, 60000, 66000, 72000, 78000, 84000, 90000, 98000, 104000, 110000, 116000, 122000, 128000, 134000, 140000, 146000, 152000, 158000, 164000, 170000, 176000, 182000, 188000, 194000, 202000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 266000, 272000, 278000, 284000, 292000, 298000, 304000, 310000, 318000, 324000, 330000, 336000, 344000, 352000, 358000, 364000, 370000, 376000, 382000, 388000, 394000, 400000, 406000, 412000, 418000, 424000, 430000, 436000, 442000, 448000, 454000, 460000, 466000, 472000, 478000, 484000, 492000, 498000, 504000, 512000, 518000, 524000, 530000, 536000, 542000, 550000, 556000, 564000, 570000, 576000, 582000, 588000, 594000, 600000, 606000, 612000, 618000, 626000, 632000, 638000, 644000, 652000, 658000, 664000, 670000, 676000, 682000, 688000, 694000, 702000, 708000, 714000, 720000, 726000, 734000, 740000, 746000, 752000, 758000, 764000, 770000, 776000, 782000, 788000, 794000, 800000, 806000, 812000, 820000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 896000, 902000, 908000, 914000, 920000, 926000, 932000, 938000, 944000, 950000, 956000, 962000, 968000, 974000, 982000, 988000, 994000, 1000000]
      },
      "walker.stand": {
        "mean": [123.36243432362875, 351.0969918314616, 661.2981777191162, 779.0469423421224, 871.3566287231446, 824.4631238301595, 875.0181978352865, 854.5122692362468, 867.7968083445231, 894.9466161092122, 843.8654337310791, 898.1988034057617, 886.3290994262695, 839.8478774007161, 841.456385345459, 855.1221671295166, 808.6835956827799, 859.9593605041504, 827.6624329630533, 861.3687934112548, 863.0476299540202, 870.3116297785441, 881.9392288208007, 846.9082969411214, 858.4027140553792, 865.1121677398681, 842.9668485005697, 869.062884648641, 867.2708813476562, 811.160554300944, 887.0145929463705, 884.5044265238444, 866.8540181986491, 879.1001596069336, 865.737922668457, 871.5618142064412, 826.1974085362752, 834.8772408040364, 841.8340850702922, 785.2249235788981, 853.2838513183593, 850.2985576121013, 849.2016398111979, 875.8621728006999, 866.1390198771159, 827.5461491902669, 832.7328066507976, 854.4523678588868, 876.5712618255616, 861.9287073262533, 838.8713646443684, 875.5743459065756, 848.3611427815755, 859.3815421803793, 869.5106268310547, 856.3504185994466, 860.4316377258301, 828.4736112213135, 865.8416819254558, 851.7614205932617, 879.9113759358723, 861.8059685643514, 855.6240533447266, 850.7044966125488, 841.2354317728679, 842.2981694285074, 841.5210628763834, 837.4441497294108, 855.6443721516927, 804.5295471700033, 843.6867392985026, 844.7216615549723, 856.7599433008829, 858.4795394897461, 844.5818448384603, 855.6152239354451, 859.3815901947022, 869.8713223266601, 855.8793849945068, 860.3354626337688, 863.4090307871501, 848.723777592977, 870.8077177047729, 840.618154856364, 835.9410564041137, 861.7932631937663, 854.1088340250651, 857.0409224446614, 848.3463153711955, 844.1074164326985, 859.9132084401449, 858.0485880533854, 845.8644503148397, 856.8193531799317, 838.7682961146037, 847.7095324198405, 832.7933205286662, 812.8263133366903, 817.8958755493164, 823.9859388224284, 827.1931795120239, 827.7739723714193, 868.5575384012858, 832.5065038045248, 839.505379079183, 827.5647569910685, 825.1147631835937, 839.7898197555542, 789.2525558217367, 807.2983949279785, 856.039529724121, 812.0371748224894, 808.9034464518229, 817.9005644226074, 805.9023060099283, 831.6799534606934, 830.753863067627, 812.7863318888346, 827.5572564697266, 787.3359496561686, 806.3543743769328, 778.601480178833, 796.8063906860351, 803.7558418782552, 813.5404790242513, 819.4926416524252, 786.2589757792155, 776.7309726460775, 771.1121727116903, 797.5287540944418, 789.4663703155518, 808.402905069987, 794.2889780680339, 801.5325903320313, 802.2714059702555, 804.9926417541504, 797.7331328328451, 815.9102098083496, 814.4717650604248, 770.8769381205241, 806.7378297424316, 786.9720196533203, 770.4745441691081, 775.0585971069336, 791.2061423746745, 772.9433857981364, 796.2717147827149, 793.2349829610189, 785.0355488840739, 791.1834108352662, 783.9299728902181, 789.727021522522],
        "steps": [0, 6000, 12000, 18000, 24000, 30000, 36000, 44000, 50000, 56000, 62000, 68000, 74000, 80000, 88000, 94000, 100000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 176000, 184000, 190000, 196000, 202000, 208000, 214000, 220000, 228000, 234000, 240000, 248000, 254000, 260000, 266000, 272000, 280000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 330000, 338000, 344000, 350000, 356000, 364000, 370000, 378000, 384000, 390000, 396000, 402000, 410000, 416000, 424000, 430000, 436000, 442000, 448000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 512000, 520000, 528000, 534000, 540000, 548000, 554000, 562000, 568000, 574000, 580000, 586000, 594000, 600000, 608000, 614000, 622000, 628000, 636000, 642000, 648000, 654000, 660000, 668000, 674000, 680000, 686000, 692000, 698000, 706000, 712000, 718000, 726000, 734000, 742000, 750000, 756000, 764000, 770000, 776000, 784000, 790000, 798000, 804000, 812000, 820000, 826000, 832000, 838000, 846000, 854000, 860000, 866000, 874000, 880000, 886000, 892000, 900000, 908000, 916000, 922000, 928000, 936000, 942000, 950000, 958000, 966000, 972000, 978000, 984000, 990000, 998000]
      },
      "walker.walk": {
        "mean": [21.336596384048462, 505.9570964686076, 651.9153316847484, 844.18008934021, 943.0987824757893, 922.3557038879394, 947.6253023942312, 944.4452028210958, 943.8020710245768, 911.9426324399312, 924.1412356122335, 923.8398846467336, 936.4524326324463, 938.588047320048, 940.6573894246419, 927.1635123189291, 940.9897300370534, 920.2728670374553, 928.7895725886027, 907.8318257331848, 927.6736875406901, 939.0018244552613, 945.9017396291097, 938.8931192525228, 926.2887357584635, 938.4135758972168, 931.0270704746247, 927.0261660003662, 893.468728090922, 938.1130334981283, 909.3341722869873, 947.1190599822999, 935.8101500066122, 938.3440058517456, 936.0765178426107, 948.7257542165121, 912.7736253738403, 942.5795574569702, 941.6365854263306, 945.2120978800456, 930.262889734904, 937.6297402445475, 942.5586906814575, 939.8266094589234, 945.356901550293, 928.0005532328288, 941.895213915507, 941.1427415625254, 932.2891236813863, 939.8697035217285, 942.7761480840047, 937.7733244196573, 928.0374853897094, 932.8536220932007, 917.7096659088135, 941.6391444651285, 938.3172489293416, 942.7506794993083, 932.5758246930441, 899.937478796641, 947.5840112559, 926.0973891894023, 947.15107421875, 933.1323887284597, 947.4006329854329, 940.3311293919882, 937.4629535420736, 939.8784225972494, 938.1616245269776, 945.4472092628479, 932.8618023427327, 936.2056427510579, 932.157167561849, 940.8012428792317, 921.3573378117879, 945.6091883468628, 942.5140002187093, 934.3371969572703, 928.0840871683756, 930.0272546005249, 950.5406358591715, 935.9891516971588, 949.3139092636109, 941.765691579183, 943.7749512990316, 931.1582250086467, 937.9353020350138, 938.18075021108, 941.3924595133464, 949.5620143636067, 941.6883136113485, 942.5360554758707, 939.2511497497559, 939.1954442977906, 935.6731549962361, 932.3899709192912, 939.1535057830811, 929.211927464803, 925.8494437026977, 928.6474666595459, 936.8164073562622, 918.9714231491089, 936.7275395488739, 944.446210492452, 926.614572429657, 939.4892669804891, 939.4251650746663, 946.2833414459228, 932.8149775886536, 925.1663595835367, 938.3374216334025, 932.0126732889811, 932.7476940027873, 926.023253809611, 928.6296029535929, 931.9346160507203, 943.4450544230143, 922.2314195505778, 928.0001858393351, 929.9352270507812, 928.0890100987752, 924.9592498270671, 932.1916538270315, 925.8160140355428, 940.0211852645874, 937.1812767791748, 920.8937156422933, 920.4255974896749, 939.2560078938802, 912.2137894058228, 929.7112126413981, 932.0937357139587, 936.1956943384806, 932.4088506952921, 923.4003854497274, 921.3361418533325, 932.4667453765869, 926.3002926190694, 911.4301091893514, 914.1688294855753, 930.2401232783, 904.4738212458293, 913.4439895248413, 916.1762437375387, 924.8114340082805, 918.3049289449056, 907.6140055847168, 915.2126661682129, 921.65061460495, 908.2811284001668, 912.6403523000081],
        "steps": [0, 4000, 10000, 16000, 22000, 28000, 34000, 40000, 46000, 52000, 58000, 64000, 70000, 72000, 78000, 84000, 90000, 96000, 102000, 108000, 114000, 120000, 126000, 132000, 138000, 144000, 150000, 156000, 162000, 168000, 174000, 180000, 186000, 192000, 198000, 204000, 210000, 216000, 222000, 228000, 234000, 240000, 246000, 252000, 258000, 264000, 270000, 276000, 282000, 288000, 294000, 300000, 306000, 312000, 318000, 324000, 330000, 336000, 342000, 348000, 354000, 360000, 366000, 372000, 378000, 384000, 390000, 396000, 402000, 408000, 414000, 420000, 426000, 432000, 438000, 444000, 450000, 456000, 462000, 468000, 474000, 480000, 486000, 492000, 498000, 504000, 510000, 516000, 522000, 528000, 534000, 540000, 546000, 552000, 558000, 564000, 570000, 576000, 582000, 588000, 594000, 600000, 606000, 612000, 618000, 624000, 630000, 636000, 642000, 648000, 654000, 660000, 666000, 672000, 678000, 684000, 690000, 696000, 702000, 708000, 714000, 720000, 726000, 732000, 738000, 744000, 750000, 756000, 762000, 768000, 774000, 780000, 786000, 792000, 798000, 804000, 810000, 816000, 822000, 828000, 834000, 840000, 846000, 852000, 858000, 864000, 870000, 876000, 882000, 888000, 894000]
      }
    }
  },
  "supervised": {
    "mcts": {
      "cartpole.swingup": {
        "mean": [148.7479220275879, 242.03242169189454, 303.08590774536134, 369.56018029785156, 296.20581832885745, 406.1129337158203, 481.56457678222654, 357.7952431793213, 475.79391598510745, 305.8273243408203, 358.8497438049316, 354.19672821044924, 352.1737680969238, 373.99576037597654, 308.2297579956055, 293.2251480255127, 419.76531838989257, 304.5232183532715, 518.3405788574219, 508.93041693115237, 462.2213620605469, 460.87564181518553, 357.2078035888672, 544.2033832702637, 646.5420829467773, 619.8944433288574, 527.0738221435547, 536.4493276367187, 493.7188934020996, 587.4555148010254, 570.6333120727539, 543.8285032806397, 511.2962875366211, 540.5671214141846],
        "steps": [0, 30000, 60000, 90000, 120000, 150000, 180000, 210000, 240000, 270000, 300000, 330000, 360000, 390000, 420000, 450000, 480000, 510000, 540000, 570000, 600000, 630000, 660000, 690000, 720000, 750000, 780000, 810000, 840000, 870000, 900000, 930000, 960000, 990000]
      },
      "cheetah.run": {
        "mean": [11.512427759170532, 192.69409676361084, 253.81785935974122, 206.6381778869629, 266.68792513275145, 338.1838576145172, 337.2196285018921, 239.10845872497558, 334.0551591682434, 208.45677565383912, 377.8547292289734, 439.18779190444945, 326.79109281158446, 311.3343945503235, 429.61748876953123, 358.7125235481262, 293.83362910461426, 331.6885262718201, 428.7906345214844, 371.14844197845457, 332.95347493743895, 427.7309825820923, 232.19663167572023, 392.7642549438477, 438.46463167953493, 295.8138549919128, 344.7683442115784, 325.17784327316286, 446.5585941772461, 485.5826458435059, 431.4083564682007, 385.6061823196411, 484.14895957565307, 460.14734352111816, 390.6188098640442, 453.5863102111816, 450.21685516929625, 463.70885105514526, 403.94762619400024, 415.63918463134763, 440.38985218048094, 413.78047157287597, 390.4110843963623, 415.0179507522583, 430.39098388671874, 398.14407328224183, 424.03900049591067, 430.19590421676634, 415.2617860450745, 423.0057982673645],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "cmu_humanoid_corridor": {
        "mean": [26.53220022201538, 12.523187683150173, 2.939825074970722, 25.581856546401976, 38.55702511548996, 148.7199845314026, 34.76646542072296, 68.9024319010973, 50.22559672832489, 67.40334807395935, 34.01914874076843, 8.624318298846482, 64.02986377716064, 47.8525721168518, 70.75152460098266, 143.68574763298034, 115.35376937866211, 40.47082483366132, 98.00417761802673, 59.982550401687625, 23.615617775917052, 126.53794713973998, 46.65130176961422, 42.842597138881686, 63.27709867954254, 52.47800287723541, 78.9377975845337, 96.60962296485901, 43.76612215042114, 194.93310072898865, 40.04894205570221, 65.76820405960083, 63.78911405086517, 47.74752395629883, 122.63232067108154, 67.00278118133545, 103.50575356483459, 34.10578059792519, 90.47113399028778, 93.97148606300354, 107.5426014661789, 104.5324435043335, 123.45945492744445, 216.71405944824218, 39.389032498300075, 31.391111098527908, 51.48378630161285, 176.32225239753723, 54.72875057220459, 109.52631548881531, 110.75829656600952, 38.01965065002442, 137.60234815597533, 75.15357879638673, 64.2618464756012, 54.47930807590485, 144.4820058631897, 66.65131021499634, 58.985590620040895, 73.25011323690414, 49.97329772949219, 52.27480475068092, 155.82424198925494, 71.22162412703037, 35.72138177871704, 176.24912592887878, 86.51874633193016, 109.463213224411, 114.10539012908936, 54.45445964813232, 138.58420778036117, 35.19417203903198, 121.16878631591797, 193.0173034095764, 73.95433102607727, 90.97150657176971, 59.30365978240967, 88.51503279685974, 73.71979898452759, 110.69876043140889, 111.13591864913703, 39.10761635184288, 105.58012875556946, 97.35051918029785, 68.61880132675171, 101.14135109901429, 55.058869917392734, 124.92317432403564, 105.69344038963318, 57.776437907218934, 118.05728781223297, 80.42028499603272, 65.78868469238282, 74.24236024856567, 77.80740611828864, 137.38858927726744, 50.994869241714476, 54.13795192718506, 92.46942014694214, 75.79296877861023, 17.327983564138414, 97.19970417022705, 58.55063817977905, 129.6902389240265, 77.61659297943115, 47.598079714179036, 114.57314406216145, 116.39894557952881, 50.11498881042004, 81.04224463462829, 105.18838729858399, 117.22821027994156, 89.38639224052429, 191.55562884807586, 160.4282499885559, 98.74152225971221, 144.61963617801666, 144.9446886253357, 62.07875762701035, 56.70490210413933, 33.4386756169796, 59.650196950435635, 57.40324079036713, 91.40278826236725, 63.022244572639465, 95.55869023382664, 59.360223937034604, 78.21647183895111, 38.084487631917, 68.62045668900014, 100.85603874564171, 94.04214729011059, 71.11687151908875, 144.2036333322525, 46.42810317516327, 151.1958749485016, 66.16387068808079, 92.46318341016769, 52.6200193977356, 93.38267923355103, 45.60278582692146, 77.42156076908111, 119.43640599727631, 75.90047379732133, 84.20679543495179, 80.38698433279991, 67.60008385300637, 112.1747720527649, 138.75618290126323, 92.0928292286396, 88.88295181274414, 94.01867633104324, 91.371379737854, 71.70900817394256, 75.15848540574312, 89.81076940357686, 62.62927943706512, 85.52144757986069, 80.2101595711708, 102.56163275241852, 104.34946892261505, 97.792276096344, 71.68634111106395, 72.9281682562828, 79.17138212680817, 92.72486954629422, 99.66619639396667, 95.12824049711227, 73.25184216439725, 83.63163609981537, 83.9176683139801, 77.36259079694747, 82.14811552047729, 60.38867349624634, 74.24069908618927, 61.724902979135514, 94.87468141078949, 64.27067636430263, 72.31692010641098, 69.18774176180362, 81.38239496827126, 82.50377886772156, 58.27314116954803, 78.47229432106018, 84.9035638999939, 78.19114483356476, 72.28775620639324, 67.81284107804298, 70.37481787651777, 69.49800244808198, 69.04091596603394, 76.76076760649681, 76.5956358742714, 73.23540108203888, 68.9165977692604, 71.39714392662049, 76.0513578760624, 73.0704036962986],
        "steps": [10000, 14000, 18000, 22000, 24000, 28000, 34000, 38000, 42000, 52000, 58000, 62000, 66000, 86000, 90000, 94000, 100000, 106000, 110000, 116000, 120000, 124000, 130000, 134000, 138000, 142000, 146000, 152000, 156000, 160000, 166000, 170000, 174000, 178000, 182000, 188000, 192000, 198000, 202000, 206000, 212000, 216000, 222000, 228000, 238000, 242000, 246000, 250000, 258000, 262000, 268000, 274000, 278000, 286000, 302000, 308000, 312000, 318000, 322000, 326000, 330000, 334000, 338000, 344000, 348000, 352000, 360000, 364000, 368000, 374000, 378000, 384000, 388000, 394000, 404000, 408000, 414000, 418000, 422000, 428000, 434000, 438000, 442000, 448000, 454000, 460000, 466000, 470000, 476000, 482000, 486000, 492000, 498000, 504000, 510000, 514000, 520000, 524000, 528000, 534000, 538000, 542000, 548000, 552000, 558000, 564000, 568000, 574000, 580000, 584000, 590000, 596000, 602000, 606000, 614000, 624000, 628000, 634000, 642000, 646000, 650000, 654000, 658000, 662000, 668000, 672000, 678000, 682000, 686000, 690000, 694000, 700000, 704000, 710000, 716000, 720000, 726000, 730000, 736000, 740000, 744000, 748000, 752000, 758000, 762000, 766000, 772000, 776000, 782000, 790000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 830000, 834000, 840000, 846000, 852000, 856000, 860000, 864000, 870000, 876000, 882000, 886000, 890000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "cmu_humanoid_gaps": {
        "mean": [0.03250206500943932, 13.628045058250427, 20.338645792007448, 34.47735636234283, 18.551240406036378, 15.081803092956543, 30.95578336596489, 6.933147584199905, 73.68410398960114, 33.54786124229431, 26.293979229927064, 80.15366487503051, 85.73867053985596, 21.05778936624527, 84.8984911775589, 34.38425904393196, 92.73664581298829, 39.19263481378555, 24.801367655992507, 18.461390336751936, 47.246402225494386, 109.75340638160705, 137.65751529693603, 30.517094831466675, 62.76730195522308, 26.353929636478423, 109.09442602157593, 27.450985031127928, 26.89620534658432, 7.98874624311924, 30.776475921869277, 237.96303507328034, 140.17201831102372, 116.31177331924438, 103.40154631376267, 36.79801751255989, 186.77954689502715, 137.81951023101806, 104.82025058031083, 185.9375818014145, 41.43347752094269, 351.23424160957336, 82.7959344959259, 132.90347333192824, 41.32500016212463, 261.7268760609627, 148.0488445854187, 8.839306343793869, 30.55199544429779, 86.0513739681244, 60.830631244182584, 150.956435546875, 68.80228562831878, 33.68456482887268, 340.60494577884674, 93.76098650932312, 144.3512560749054, 192.67811435699463, 306.99264089107515, 68.90319362938403, 223.80848562717438, 179.7431357860565, 70.61630514502525, 27.1152674305439, 218.35195230960846, 92.11585302352906, 243.5420934677124, 413.4474001216888, 21.64469127833843, 44.5407933652401, 283.891996614933, 426.43518409729006, 115.28311764717103, 268.93138097286226, 224.25446798324586, 130.5835647779703, 306.78078371047974, 129.49095158576966, 69.26397783994675, 187.5431165933609, 209.73140998363496, 73.13944309473038, 233.99134992599488, 258.50257110595703, 92.40968463182449, 231.41059892416, 49.405026936531065, 168.40401561021804, 280.26140350341797, 452.53663288354875, 250.1765729010105, 136.49675659656523, 54.291045684814456, 244.82200099289417, 201.50585495948792, 196.56982995271682, 434.7495443105698, 228.79322695732117, 461.4091382980347, 480.6617241692543, 240.46260896921157, 189.65353373408317, 277.0987889790535, 283.9224169874191, 318.04637068510056, 501.1705079388619, 404.3145753163099, 149.25725748300553, 586.0422906398774, 415.815583152771, 582.7013678455353, 559.0254387712479, 454.37583538770673, 458.57657862901686, 451.0069260072708, 471.7198252630234],
        "steps": [0, 2000, 6000, 10000, 14000, 20000, 24000, 28000, 44000, 50000, 54000, 58000, 62000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 106000, 112000, 116000, 122000, 126000, 146000, 150000, 154000, 156000, 160000, 170000, 176000, 182000, 192000, 198000, 206000, 214000, 220000, 228000, 232000, 242000, 246000, 254000, 258000, 266000, 274000, 278000, 286000, 294000, 300000, 306000, 312000, 316000, 330000, 334000, 342000, 350000, 362000, 366000, 374000, 382000, 392000, 398000, 410000, 416000, 424000, 444000, 448000, 452000, 462000, 480000, 486000, 496000, 504000, 510000, 522000, 528000, 532000, 538000, 546000, 558000, 572000, 582000, 586000, 594000, 598000, 604000, 614000, 634000, 644000, 652000, 656000, 664000, 672000, 680000, 692000, 710000, 744000, 778000, 786000, 792000, 800000, 810000, 820000, 856000, 890000, 896000, 910000, 922000, 936000, 960000, 972000, 986000, 998000]
      },
      "cmu_humanoid_walls": {
        "mean": [58.94498519897461, 47.03984655022621, 107.76382550239563, 2.615857232809067, 141.730160446167, 97.01610661506653, 152.3910588645935, 84.27782465934753, 182.20358657836914, 69.39882359504699, 138.87415521621705, 145.17860614776612, 132.15171311378478, 49.56516272544861, 131.07776035308837, 170.45387804150582, 60.02517523169517, 113.36055747032165, 81.11469970703125, 165.54661641836165, 136.20960221290588, 163.63708799362183, 165.07034030914306, 37.538787677288056, 105.92830021381378, 143.07346479415892, 117.31172907829284, 163.893703956604, 168.84545813560487, 200.3696967315674, 151.23898654937744, 27.45669638633728, 139.831301612854, 16.239554238319396, 30.06557615637779, 183.2228581047058, 142.2682777261734, 24.604220166951418, 122.45072110176086, 83.82389375686645, 103.62613876342773, 140.6485364151001, 202.3782521057129, 145.49148031234742, 157.25427326202393, 96.34340972423553, 127.40204914093017, 63.00334168076515, 153.13389437675477, 63.549263851344584, 94.84144711256027, 172.8268029975891, 99.37808799505234, 132.9894419670105, 190.9688949584961, 155.04995671298354, 148.22536457061767, 185.6731432723999, 109.00932516098023, 73.67569532729685, 214.24643861055375, 123.40615853071213, 177.14042362213135, 216.28353504180907, 166.80896807670592, 92.21633864402772, 150.58878967285156, 94.4586394405365, 189.73677253723145, 171.3242035293579, 155.23861991882325, 145.12366320610047, 189.4142857170105, 229.99452196121217, 197.98974250793458, 175.21851804733276, 167.39301206588746, 159.6165433883667, 134.63234234809875, 140.72145112276078, 218.6659376525879, 198.49434893608094, 252.0170680618286, 65.5695632135868, 193.58739630699156, 161.25208309173584, 230.34945298194884, 53.60725051879883, 193.17596017837525, 196.3218088912964, 129.7764069712162, 217.90001678466797, 157.64738604068756, 153.03989167660475, 199.68524823904036, 57.72133073117584, 139.8846483218856, 223.80530241012573, 185.9400719344616, 182.37885684370994, 207.74644940137864, 202.09630019903182, 100.32378291673959, 185.31947241783143, 90.57737112104893, 129.99082407474518, 229.13514087677, 181.51330823898314, 96.06314554333687, 169.62883610248565, 184.492056016922, 193.50593407511712, 175.7295039319992, 233.12630670547486, 232.7285816335678, 204.35120217323302, 165.09490666866301, 211.86514130592346, 213.28818091630936, 258.0588063097, 224.73109004616737, 206.71089824914932, 187.48810951709748, 222.98079692602158, 209.27606003522874],
        "steps": [8000, 14000, 18000, 24000, 28000, 36000, 54000, 86000, 92000, 102000, 106000, 112000, 120000, 128000, 132000, 138000, 146000, 150000, 156000, 162000, 170000, 178000, 186000, 194000, 198000, 204000, 212000, 218000, 226000, 236000, 244000, 252000, 256000, 264000, 268000, 272000, 280000, 286000, 290000, 298000, 304000, 310000, 318000, 328000, 336000, 346000, 352000, 360000, 366000, 372000, 376000, 382000, 390000, 396000, 402000, 412000, 432000, 440000, 450000, 456000, 460000, 468000, 474000, 482000, 490000, 500000, 506000, 514000, 520000, 530000, 540000, 550000, 558000, 566000, 576000, 586000, 596000, 606000, 614000, 620000, 626000, 634000, 644000, 656000, 660000, 670000, 678000, 686000, 690000, 700000, 708000, 714000, 722000, 730000, 738000, 748000, 752000, 758000, 768000, 776000, 784000, 792000, 802000, 808000, 818000, 824000, 830000, 840000, 848000, 854000, 862000, 872000, 880000, 888000, 898000, 908000, 918000, 926000, 936000, 946000, 956000, 966000, 976000, 986000, 996000]
      },
      "finger.turn_hard": {
        "mean": [54.114, 532.276, 501.134, 636.826, 643.38, 587.838, 588.328, 555.44, 554.968, 541.86, 527.444, 583.888, 583.552, 532.834, 478.266, 530.176, 539.77, 515.506, 547.806, 546.838, 555.892, 559.1, 508.642, 503.098, 560.33, 540.698, 563.924, 513.03, 537.388, 506.966, 488.808, 492.48, 546.72, 469.096, 480.824, 463.802, 479.894, 500.198, 468.838, 468.204, 464.128, 456.458, 439.92, 420.994, 372.928, 343.408, 409.228, 421.126],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 160000, 190000, 220000, 250000, 270000, 290000, 310000, 330000, 350000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 970000, 990000]
      },
      "fish.swim": {
        "mean": [71.97774444389343, 406.9863140025139, 409.1920696620941, 543.3063337669372, 491.3550236206055, 483.3867010860443, 471.29248227691653, 497.14509058094023, 536.1191184101104, 572.0991837615967, 478.01592259216307, 549.316819688797, 520.6481059894562, 560.8654758968353, 559.7826100978851, 519.934830980301, 567.7419014816285, 526.8011968803406, 568.8910993022919, 548.423302942276, 542.98659491539, 541.7986038131714, 524.933078054428, 536.7292283439637, 559.7883047676087, 551.4973319511414, 533.210456363678, 543.0647775793076, 559.6147827110291, 560.1325067462922, 543.3752888393402, 561.8451665306092, 534.4786279945373, 572.4921982650757, 577.0662396621705, 548.5965628299713, 545.0405303592681, 547.6261361656188, 571.6693121595383, 566.2477376480102, 578.7043137483597, 558.1660908432007, 578.1482191867829, 550.5622549552918],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 170000, 190000, 210000, 230000, 250000, 270000, 290000, 310000, 330000, 350000, 370000, 390000, 410000, 430000, 450000, 480000, 510000, 540000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 740000, 770000, 800000, 820000, 840000, 870000, 900000, 920000, 940000, 960000, 990000]
      },
      "humanoid.run": {
        "mean": [0.7384308415586129, 51.4551032692194, 62.49910763883591, 49.29834898877144, 87.829257294178, 80.52558409404755, 84.44821923948824, 84.25943259266019, 90.35262210184335, 102.97971990966796, 99.93554321193695, 98.2681942576915, 91.90067599010467, 131.0596798386574, 86.92459102769196, 108.31082109612227, 101.68845591452718, 115.27942627936602, 113.43332736796141, 113.74794698524475, 124.65398986971378, 129.76659734344483, 156.42180098447204, 164.10759947913886, 189.8476741218567, 154.9322441430092, 166.08949198067188, 168.3984921554923, 177.72878417038916, 194.35404931366443, 234.69491661441327, 227.3336048649177, 275.2937639427185, 281.37021185426414, 289.89682489979265, 302.547582498312, 300.9751752262712, 354.6471135251522, 371.13495125579834, 389.48026522684097, 394.19517277479173, 411.8147501716614, 417.01523176908495, 440.4273842986822, 441.8262948064804, 460.2865030887127, 453.55049205195905, 449.23890100312235],
        "steps": [0, 30000, 50000, 60000, 90000, 120000, 140000, 160000, 190000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "manipulator.insert_ball": {
        "mean": [41.46493361415179, 70.91630613797427, 63.02015422889645, 79.74178570710964, 97.81405775982563, 89.59581169751168, 91.9083917255195, 117.93203306063309, 113.09118264768782, 113.28988416527646, 130.46025639401603, 131.40289505592528, 109.22346538342151, 187.80210963207372, 187.8700124015971, 150.44564335079406, 159.63006094016473, 184.84644982775308, 197.47448073242518, 156.8186844613751, 208.33897928647278, 219.35676084555686, 240.06367668959993, 255.06060639457579, 276.4956489976315, 288.75237734869205, 225.5525915015425, 270.0959483423059, 297.7240733585914, 306.9431557775897, 344.37421381657805, 368.3835660608505, 383.5819999249416, 414.71608198218996, 415.0902528546073, 427.193640234004, 446.8013847916879, 478.0078401364586, 501.1983884197057, 490.52972254869997, 493.5336927815898, 476.9847395261271, 459.07525630989403, 503.5500228395124, 499.06610603339925, 471.8078536394966, 479.1532427027866],
        "steps": [0, 30000, 60000, 80000, 90000, 120000, 150000, 180000, 210000, 230000, 250000, 270000, 290000, 300000, 310000, 340000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 900000, 930000, 960000, 980000, 990000]
      },
      "manipulator.insert_peg": {
        "mean": [73.81315382255023, 242.0058889416121, 190.51362816118552, 238.66240144998957, 249.16249283818038, 295.271639509584, 241.89495642561857, 300.50598548583946, 262.65447162708193, 262.67602036239884, 295.45928723706936, 249.5630306552594, 211.2946210361147, 233.11620719095203, 261.8907308821816, 243.82083194836068, 296.02162750051895, 269.516180015516, 273.8506604794519, 289.0499033772325, 308.5782606710498, 296.65487836473085, 292.2553701014939, 295.5699950052964, 296.80418326638033, 271.4899606395881, 346.6849060821976, 339.6887696040182, 351.2409266230665, 310.9701294638865, 289.89208316939613, 350.5684293981235, 346.1765056201482, 336.42211100334896, 317.5003265979498, 376.348731505546, 377.5580200461609, 327.07224715947746, 405.6183576439593, 381.73892725117923, 365.06694661266147, 396.94793703869357, 378.9693115646935, 355.8461819501929, 357.1636283226766, 400.725121188652, 349.31766163086706, 383.319860475836, 368.77701787454777, 398.9570305819289],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "rodent_escape": {
        "mean": [344.2179064011574, 404.3322970867157, 447.11656553030014, 460.088037045002, 422.209407845214, 489.38554703712464, 473.0419935297966, 479.90374078199267, 486.96854581028225, 481.2885952532291, 495.7451157712936, 533.2189584565162, 540.5953908514977],
        "steps": [72000, 132000, 202000, 266000, 364000, 430000, 480000, 544000, 612000, 674000, 722000, 786000, 938000]
      },
      "rodent_gaps": {
        "mean": [95.71745115280152, 121.18266838073731, 146.16331809997558, 173.4218123626709, 154.1498598098755, 195.04074577331542, 237.18002227783202, 194.79953411102295, 180.52364093780517, 218.41043491363524, 211.559246635437, 249.87767642974853, 173.4974200630188, 266.20052867889405, 668.4605156707763, 224.77914180755616, 308.2505827331543, 373.4809387588501, 532.1561085128784, 373.9919169998169, 314.3884796905518, 411.88071605682376, 392.76203674316406, 423.45095920562744, 338.9055006790161, 444.92887939453124, 390.6536781311035, 388.9226881790161, 329.2118321228027, 394.2355270385742, 540.5865578460694, 365.69946601867673, 479.59180782318117, 599.2656982040405, 499.81278011322024, 475.9490486907959, 512.5389710617065, 415.20346363067625, 498.5561610031128, 408.93309295654296, 757.5609394454956, 644.4857985687256, 628.1595637893677],
        "steps": [12000, 24000, 76000, 92000, 108000, 124000, 140000, 156000, 174000, 192000, 208000, 226000, 244000, 260000, 280000, 312000, 330000, 354000, 372000, 390000, 410000, 430000, 452000, 476000, 500000, 520000, 546000, 568000, 588000, 606000, 628000, 652000, 672000, 696000, 724000, 748000, 774000, 800000, 822000, 846000, 870000, 910000, 938000]
      },
      "rodent_mazes": {
        "mean": [421.5, 353.0, 285.5, 269.25, 399.25, 263.0, 369.25, 436.0, 390.75, 419.75, 345.25, 409.25, 498.5, 438.0, 474.0],
        "steps": [66000, 122000, 182000, 248000, 306000, 362000, 426000, 486000, 538000, 596000, 654000, 718000, 778000, 826000, 878000]
      },
      "rodent_two_touch": {
        "mean": [12.755317048151046, 34.118792637800794, 22.408012228244914, 134.71374202985317, 263.8530112028122, 186.61791450172663, 144.95489579132757, 117.80960877949371, 401.66011338666084, 384.6448294519866, 110.58699655985227, 284.09669520154597, 486.43889152407644, 484.72365286761897, 589.8895838546753, 550.2198819732666, 514.7315521155298, 567.4070486398414, 509.9413520175591, 574.3759123550356, 583.4319348908216],
        "steps": [0, 60000, 100000, 152000, 196000, 238000, 280000, 322000, 362000, 412000, 468000, 512000, 552000, 592000, 698000, 738000, 778000, 864000, 906000, 948000, 988000]
      },
      "walker.stand": {
        "mean": [133.67661795806885, 782.7450671691895, 797.5211140136719, 740.4562726669311, 736.7129584960937, 700.603199005127, 738.277178527832, 747.0986071624756, 728.9627164916992, 731.7155352783203, 846.4551555175781, 758.1792681350709, 808.0234668884277, 703.7872272949219, 751.4677457580566, 776.6570054626465, 781.2623784179688, 834.9239209976196, 763.2130827255249, 731.4561986083984, 739.4882016830444, 786.3618448181153, 761.9022205810547, 718.2334007720947, 724.0424625244141, 800.9354452209473, 767.4342860412597, 762.4598544921874, 731.1023521728515, 750.6683429260254, 725.4034659729003, 763.2613921203613, 761.5401312866211, 759.0912976989746, 720.7302824707032, 738.5222191009522, 692.5839205474854, 711.0401826629638, 676.3286589660645, 689.6201947021484, 708.1382868652344, 706.5688355255127, 689.1315483093261, 686.5297046508789, 683.3358544921875, 672.6205838928223, 688.7034499511718, 692.7552550354004, 690.0563415527344, 671.5228175354003, 680.5606885986329, 663.7154303588867],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 650000, 670000, 690000, 710000, 730000, 740000, 760000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 960000, 980000]
      },
      "walker.walk": {
        "mean": [40.42079818534851, 922.9981553192139, 915.6379594268799, 901.9708409957885, 902.8352811889648, 909.139923110962, 883.6051893196106, 909.5350054550171, 894.8641022567749, 883.5246328811645, 850.4089977645874, 904.5901627502442, 898.8414368286133, 906.7193629837036, 896.69879662323, 891.27902028656, 903.9115085678101, 906.002147972107, 897.1994776535034, 893.2026707229614, 900.7863925857544, 895.8379932098388, 891.1595683403015, 890.1599269180298, 906.6346689453125, 875.7769271125793, 894.7398744850159, 886.699480178833, 884.3675556488037, 872.9336656570434, 885.763990310669, 885.3675428848267, 888.8108771896362, 875.8222458877564, 872.3921554565429, 885.3708594360352, 870.6096115188599, 853.2899539871216, 838.3253505020142, 857.916052986145, 873.9682058792114, 868.6894655761719, 840.0178894500732, 848.9888954544067, 857.3927059669495, 848.8599107971191, 841.7757451934815, 833.1259116363525],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 170000, 190000, 210000, 230000, 250000, 270000, 290000, 320000, 350000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 970000, 990000]
      }
    },
    "policy": {
      "cartpole.swingup": {
        "mean": [0.014111702371854336, 153.54464624023439, 146.8449051513672, 148.30344470214843, 76.04609872436524, 501.8023609313965, 160.1967724304199, 256.8998390197754, 105.54140872192383, 76.74953204345704, 141.2467470550537, 92.96964303588867, 359.6411807556152, 100.53252276611327, 105.59696640014648, 133.66614405822753, 82.17632061767578, 142.68440719604493, 137.44146836853028, 90.14113638305665, 140.9130002593994, 140.53661924743653, 175.47827758979798, 160.53206816101076, 121.79527398681641, 132.19500773620607, 141.06120512390137, 146.8162713623047, 144.1214112854004, 144.2265259399414, 145.51107015991212, 140.80459524536133, 146.56800813293458, 143.6570739440918],
        "steps": [0, 30000, 60000, 90000, 120000, 150000, 180000, 210000, 240000, 270000, 300000, 330000, 360000, 390000, 420000, 450000, 480000, 510000, 540000, 570000, 600000, 630000, 660000, 690000, 720000, 750000, 780000, 810000, 840000, 870000, 900000, 930000, 960000, 990000]
      },
      "cheetah.run": {
        "mean": [0.12702387649193406, 593.1379178156852, 157.43002704012395, 105.64034642028808, 547.3421656980514, 571.8881432600022, 765.3242281703949, 116.45124095320702, 648.2231490898132, 534.4030265574455, 226.2550387005806, 655.5269791641235, 521.5200381813049, 492.73383931159975, 456.02084711909293, 561.8874684724808, 453.8700524787903, 558.8479190788269, 650.0981008663177, 498.33115836048125, 241.07432861566542, 123.2695438117981, 383.3308746137619, 690.8393557739258, 623.7044964580535, 585.2462472705841, 357.45013117742536, 425.03469060611724, 585.5007847671509, 690.4518498344421, 553.8935147340297, 569.1755109746456, 636.606208530426, 674.0210597572327, 568.9643442780972, 595.8396307945252, 617.796112736702, 578.042580874443, 396.03495744466784, 640.5952914848327, 482.3103119430542, 518.3790003709793, 459.58018051052096, 644.2979850020408, 517.0841768870354, 589.3971121444703, 566.4777791237831, 606.2565884809494, 606.5511830739975, 592.9232647929192],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "cmu_humanoid_corridor": {
        "mean": [22.392452239990234, 1.0931819677352905, 1.0009427070617676, 23.61702506065369, 22.76066908836365, 37.49821853637695, 15.805397987365723, 25.024869918823242, 14.732247352600098, 30.89764976501465, 16.59063148498535, 0.13951453566551208, 31.79755401611328, 35.24871934890747, 70.07308197021484, 22.56119155883789, 32.13036346435547, 32.06658935546875, 27.76382827758789, 26.24338150024414, 15.731512069702148, 34.10647201538086, 4.1369103121757504, 7.462020397186279, 23.936405181884766, 25.445701599121094, 88.3481216430664, 24.290266036987305, 30.710588455200195, 26.301537218093873, 19.65301459312439, 26.156631469726562, 15.805957794189453, 24.399036407470703, 72.66377258300781, 59.17732238769531, 25.791648864746094, 2.0639681124687197, 29.14403967857361, 33.66451105117798, 23.87723159790039, 34.53418731689453, 26.247598009109495, 184.12257858276368, 1.3712462359666824, 14.189444541931152, 24.756074905395508, 142.8474884033203, 27.898874282836914, 109.38337661743164, 70.35717010498047, 13.390393257141113, 147.1095883178711, 73.49267578125, 64.25152282714843, 27.165876388549805, 29.856632232666016, 32.966854095458984, 30.47496795654297, 26.329566955566406, 41.921714782714844, 18.073040008544922, 30.673582077026367, 23.74007225036621, 23.63836431503296, 31.89264678955078, 26.672164916992188, 28.353660583496094, 24.73414421081543, 33.113067626953125, 16.134824752807617, 48.132659912109375, 55.35748291015625, 206.38905334472656, 79.46107669830322, 125.79624938964844, 28.171245851516723, 28.999265670776367, 73.89696502685547, 104.82634735107422, 24.272844314575195, 22.15878677368164, 31.841144561767578, 27.535367965698242, 39.127418518066406, 96.06375885009766, 18.200841903686523, 55.013404846191406, 176.6824853515625, 49.69447603225708, 30.098604202270508, 61.76966094970703, 85.66399383544922, 59.72103500366211, 30.024781904220582, 31.536531448364258, 25.93149185180664, 98.89008331298828, 121.7842802810669, 32.15610122680664, 3.42836594581604, 80.15616607666016, 29.75844955444336, 32.20124816894531, 32.83511758804321, 2.5399932861328125, 29.379066467285156, 30.167510986328125, 12.844169616699219, 29.871246337890625, 98.64044952392578, 54.67487335205078, 25.053884506225586, 84.73015594482422, 175.220458984375, 23.162860870361328, 24.726091384887695, 120.03305053710938, 23.60038185119629, 15.277326021194458, 15.189917068481446, 24.62860107421875, 29.4962100982666, 42.87004089355469, 16.529246258735657, 22.831274032592773, 28.143701553344727, 30.66867446899414, 18.81471824645996, 23.649944305419922, 112.20423126220703, 25.361974716186523, 174.49098068237305, 90.43318607330322, 13.821693902015687, 30.471065521240234, 29.116133012771606, 29.1038818359375, 37.772867126464845, 28.469627380371094, 5.778544902801514, 27.626850128173828, 166.96372985839844, 26.111371994018555, 28.98073959350586, 70.41921936035156, 22.609834671020508, 150.28939971923828, 148.9689178466797, 105.94071960449219, 25.517169952392578, 15.966376304626465, 29.571874618530273, 16.366289138793945, 16.816043853759766, 27.009143829345703, 17.66736602783203, 98.77236686706543, 29.64482307434082, 53.26512908935547, 33.50469833374024, 26.25581169128418, 19.190410614013672, 32.316856384277344, 28.429324045181275, 55.15367126464844, 84.36071243286133, 30.34261378288269, 29.24201011657715, 29.711374282836914, 121.29275512695312, 28.915911808013917, 31.858226776123047, 26.850753984451295, 28.216463088989258, 30.502132415771484, 28.53583441734314, 32.693302154541016, 26.461944580078125, 21.70122528076172, 28.984455108642578, 35.42841720581055, 18.3960018157959, 28.580724716186523, 31.562705993652344, 27.86258888244629, 28.330915451049805, 31.198139190673828, 28.333209991455078, 32.16227340698242, 30.514587144851685, 30.001745223999023, 30.73810404777527, 28.960765838623047, 30.89078140258789, 31.42585563659668, 28.4964577293396, 31.223617553710938],
        "steps": [10000, 14000, 18000, 22000, 24000, 28000, 34000, 38000, 42000, 52000, 58000, 62000, 66000, 86000, 90000, 94000, 100000, 106000, 110000, 116000, 120000, 124000, 130000, 134000, 138000, 142000, 146000, 152000, 156000, 160000, 166000, 170000, 174000, 178000, 182000, 188000, 192000, 198000, 202000, 206000, 212000, 216000, 222000, 228000, 238000, 242000, 246000, 250000, 258000, 262000, 268000, 274000, 278000, 286000, 302000, 308000, 312000, 318000, 322000, 326000, 330000, 334000, 338000, 344000, 348000, 352000, 360000, 364000, 368000, 374000, 378000, 384000, 388000, 394000, 404000, 408000, 414000, 418000, 422000, 428000, 434000, 438000, 442000, 448000, 454000, 460000, 466000, 470000, 476000, 482000, 486000, 492000, 498000, 504000, 510000, 514000, 520000, 524000, 528000, 534000, 538000, 542000, 548000, 552000, 558000, 564000, 568000, 574000, 580000, 584000, 590000, 596000, 602000, 606000, 614000, 624000, 628000, 634000, 642000, 646000, 650000, 654000, 658000, 662000, 668000, 672000, 678000, 682000, 686000, 690000, 694000, 700000, 704000, 710000, 716000, 720000, 726000, 730000, 736000, 740000, 744000, 748000, 752000, 758000, 762000, 766000, 772000, 776000, 782000, 790000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 830000, 834000, 840000, 846000, 852000, 856000, 860000, 864000, 870000, 876000, 882000, 886000, 890000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "cmu_humanoid_gaps": {
        "mean": [0.00021366772125475109, 5.245565836429596, 15.728851008415223, 8.01321286201477, 4.463647359609604, 13.515692672729493, 15.870680284500121, 3.0338502776622773, 51.826837387084964, 8.491131885051727, 14.961572909355164, 31.1851287651062, 81.97304140090942, 13.527221541404725, 92.43565591812134, 14.893833775520324, 22.15976863861084, 6.947416443824768, 1.4287840932607652, 14.44119381904602, 18.688434805870056, 8.682030434608459, 14.224636878967285, 11.354417433738709, 13.959834184646606, 9.118890137672425, 38.66583377838135, 10.489318189620972, 8.68676176071167, 2.257398805618286, 13.849847793579102, 153.69202287673951, 9.509063138961793, 88.40590772628784, 12.997516441345216, 10.20317811012268, 37.30588145256043, 127.2804902267456, 51.02129806518555, 12.767206230163573, 1.7906176733970642, 14.80267439842224, 21.846935167312623, 28.298801259994505, 6.996324338912964, 14.313676614761352, 10.490791430473328, 0.8661961510777474, 14.19036256790161, 15.68426082611084, 8.42486443042755, 20.424384984970093, 13.165094504356384, 13.847646369934083, 398.3430472946167, 14.773930616378784, 111.46740894317627, 14.527943463325501, 63.881339683532715, 15.59393394947052, 21.174976835250856, 65.2513087272644, 30.741930422782897, 12.18907166004181, 13.155672292709351, 3.215143918991089, 13.519181470870972, 25.03961579322815, 1.6002320855855943, 5.085761506557464, 11.825696749687195, 488.6553341674805, 39.57747991085053, 35.84349615097046, 23.68843915939331, 1.3118943470716475, 163.00763765335083, 118.78721195220947, 16.538314828872682, 25.992301244735717, 25.656084423065185, 24.689239807128907, 72.37087469100952, 41.938115196228026, 0.9512248033285141, 15.018696928024292, 8.795241761207581, 13.006617636680604, 9.774680061340332, 33.25956790924072, 12.250251216888428, 2.5665169072151186, 0.9887609469890595, 1.7668261277675628, 14.068021817207336, 10.326430315971374, 31.683029384613036, 19.534809112548828, 60.639773025512696, 19.428931074142454, 10.79371874332428, 14.394576225280762, 11.369624652862548, 16.729623069763182, 26.01332815170288, 33.141814928054806, 5.014800107479095, 11.128981533050537, 21.40099714279175, 19.815561323165895, 19.55289818763733, 22.750434494018556, 15.039372916221618, 18.934128465652467, 21.501916456222535, 21.988282442092896],
        "steps": [0, 2000, 6000, 10000, 14000, 20000, 24000, 28000, 44000, 50000, 54000, 58000, 62000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 106000, 112000, 116000, 122000, 126000, 146000, 150000, 154000, 156000, 160000, 170000, 176000, 182000, 192000, 198000, 206000, 214000, 220000, 228000, 232000, 242000, 246000, 254000, 258000, 266000, 274000, 278000, 286000, 294000, 300000, 306000, 312000, 316000, 330000, 334000, 342000, 350000, 362000, 366000, 374000, 382000, 392000, 398000, 410000, 416000, 424000, 444000, 448000, 452000, 462000, 480000, 486000, 496000, 504000, 510000, 522000, 528000, 532000, 538000, 546000, 558000, 572000, 582000, 586000, 594000, 598000, 604000, 614000, 634000, 644000, 652000, 656000, 664000, 672000, 680000, 692000, 710000, 744000, 778000, 786000, 792000, 800000, 810000, 820000, 856000, 890000, 896000, 910000, 922000, 936000, 960000, 972000, 986000, 998000]
      },
      "cmu_humanoid_walls": {
        "mean": [14.035160064697266, 2.7716517448425293, 24.550979099273682, 5.4863505363464355, 118.73583793640137, 12.641562461853027, 136.98178462028503, 24.819430894851685, 96.99885869979859, 19.862814989089966, 15.324446291923524, 42.6375270652771, 40.126144828796384, 30.618674449920654, 20.554877042770386, 158.73189896583557, 5.197397708892822, 16.84071138381958, 2.6390814924240114, 54.668158550262454, 0.7871053814888, 37.99965236186981, 140.18777183532714, 16.40285301208496, 16.74543156147003, 6.0582656264305115, 13.539044041633606, 1.5526539087295532, 78.2943514251709, 4.361265621185303, 22.6529274559021, 2.1029059594869612, 141.2547239303589, 1.779500396847725, 0.28387279793620107, 154.5855704307556, 1.8279024362564087, 0.03556722030043602, 104.53766697883606, 85.83266431808471, 72.74090174674988, 36.75644671440124, 106.9428081035614, 159.05489059448243, 166.92136402130126, 64.54651863098144, 108.11093740463257, 1.7042855024337769, 27.396355237960815, 0.8777386546134949, 4.529318332672119, 15.998910388946534, 2.01704128742218, 36.173460483551025, 196.7866971206665, 1.8674522513151168, 152.97148761749267, 120.40429693698883, 23.467332983016966, 2.004906956553459, 2.0722334384918213, 1.762120246887207, 111.57978994369506, 1.940507411956787, 157.6695536327362, 3.1973641121387484, 50.978532156944276, 24.94879200935364, 179.51016882419586, 156.43723445892334, 207.43515678405763, 32.46222920417786, 14.310838165283203, 178.98611156463622, 206.47967491149902, 197.79181758880614, 26.996966857910156, 43.503965606689455, 21.956445693969727, 4.555050849914551, 4.344162940979004, 182.52154651641845, 205.1836404800415, 3.4586565494537354, 162.7680798339844, 64.8425917339325, 21.394645290374754, 3.5972515499591826, 182.91794570922852, 1.5104838609695435, 1.979408833384514, 93.28379225730896, 47.79445499897003, 107.10686664581299, 196.76532095909118, 1.1326453685760498, 0.06718003749847412, 161.1231647491455, 181.1380494117737, 23.836706280708313, 99.32529406547546, 190.2872314453125, 0.2533664405345917, 188.22701259613038, 0.13180510699748993, 2.6354042038321497, 197.10912879943848, 1.9571253061294556, 5.5335798263549805, 2.741563320159912, 183.99945280075073, 134.746830034256, 107.43923328876495, 175.07186697006225, 187.09921995162964, 192.42319519042968, 141.92688503265381, 176.60169954299926, 203.18521631240844, 201.3867846107483, 134.74381678104402, 109.67826277732848, 202.71564865112305, 151.0756514930725, 177.62467699050904],
        "steps": [8000, 14000, 18000, 24000, 28000, 36000, 54000, 86000, 92000, 102000, 106000, 112000, 120000, 128000, 132000, 138000, 146000, 150000, 156000, 162000, 170000, 178000, 186000, 194000, 198000, 204000, 212000, 218000, 226000, 236000, 244000, 252000, 256000, 264000, 268000, 272000, 280000, 286000, 290000, 298000, 304000, 310000, 318000, 328000, 336000, 346000, 352000, 360000, 366000, 372000, 376000, 382000, 390000, 396000, 402000, 412000, 432000, 440000, 450000, 456000, 460000, 468000, 474000, 482000, 490000, 500000, 506000, 514000, 520000, 530000, 540000, 550000, 558000, 566000, 576000, 586000, 596000, 606000, 614000, 620000, 626000, 634000, 644000, 656000, 660000, 670000, 678000, 686000, 690000, 700000, 708000, 714000, 722000, 730000, 738000, 748000, 752000, 758000, 768000, 776000, 784000, 792000, 802000, 808000, 818000, 824000, 830000, 840000, 848000, 854000, 862000, 872000, 880000, 888000, 898000, 908000, 918000, 926000, 936000, 946000, 956000, 966000, 976000, 986000, 996000]
      },
      "finger.turn_hard": {
        "mean": [82.0, 218.078, 198.452, 295.246, 303.538, 211.94, 315.452, 235.47, 217.018, 221.17, 222.668, 242.712, 237.246, 219.518, 308.124, 281.11, 241.686, 246.006, 239.864, 240.884, 270.538, 302.386, 273.798, 246.918, 241.958, 273.48, 273.426, 266.444, 264.654, 299.594, 296.7, 279.2, 312.414, 292.992, 259.998, 287.696, 314.39, 290.208, 295.134, 323.508, 315.836, 288.13, 304.12, 324.02, 327.626, 333.754, 328.946, 308.79],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 160000, 190000, 220000, 250000, 270000, 290000, 310000, 330000, 350000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 970000, 990000]
      },
      "fish.swim": {
        "mean": [80.597985814929, 319.2634726128578, 356.8253258767128, 386.80298209404947, 430.45728846144675, 416.2666334686279, 435.24964348506927, 441.22590481090543, 451.93427587127684, 477.1858629798889, 417.32709801101686, 502.79810040187834, 447.5375110359192, 473.64571483039856, 509.51282514476776, 470.4597216434479, 505.87702372837066, 477.57335057258604, 479.47076965999605, 489.8455513572693, 485.2943642272949, 448.7468903465271, 472.5100131139755, 481.15767943572996, 510.41027437400817, 506.59473399162295, 508.22025133514404, 498.48871554756164, 505.41454578220845, 501.38732597827914, 505.95023429203036, 520.8014815168381, 488.4582586369514, 532.1486681442261, 556.8075162200928, 532.0210263061523, 536.2386098556518, 522.6479118289948, 538.2761040716172, 552.1818615703583, 540.5045670757294, 532.5876576070785, 547.0122806282044, 542.8488247680664],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 170000, 190000, 210000, 230000, 250000, 270000, 290000, 310000, 330000, 350000, 370000, 390000, 410000, 430000, 450000, 480000, 510000, 540000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 740000, 770000, 800000, 820000, 840000, 870000, 900000, 920000, 940000, 960000, 990000]
      },
      "humanoid.run": {
        "mean": [0.8812754328306764, 132.83366356487574, 126.93859669382125, 121.6193748626709, 191.9960155016184, 183.67080245453118, 240.25548736655713, 270.45414567171036, 255.23384426686167, 235.7020789154768, 222.50820825974643, 281.0635965968296, 285.4018346927166, 288.89181493952873, 249.12797302991152, 248.82248662594705, 277.9545750336349, 302.29807750636337, 321.0070983732473, 307.2713892843486, 313.0480830866657, 308.7102993962169, 266.79991946505385, 360.49330454792687, 337.6360078853741, 337.3196145104915, 340.0222687599361, 306.51311008673906, 356.709596447587, 323.84014971020815, 319.1453325237781, 301.6887332884483, 360.1940429895539, 313.64510877208414, 416.4551578921452, 355.7234427762255, 331.6273211367428, 359.75356201417, 351.45610133817235, 397.575202320829, 369.53835846052317, 412.68393307840824, 401.1387775434554, 411.5002274259329, 415.26406243368984, 411.9268528030068, 397.2758180469144, 408.5028278639913],
        "steps": [0, 30000, 50000, 60000, 90000, 120000, 140000, 160000, 190000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "manipulator.insert_ball": {
        "mean": [43.468809874016905, 94.60517435935546, 105.50569011289434, 159.61401876683544, 133.24153966583884, 152.2263616504771, 156.03132120916746, 169.19883602694358, 196.04206645559137, 196.63539671334328, 206.88735871227055, 168.98365285354677, 217.79645776427066, 232.5075605046989, 236.9547152290078, 242.31991573647693, 212.71393575320684, 188.0658757701836, 244.62239229925152, 250.74090961536274, 267.50185462011507, 246.34928934844007, 232.2241930652573, 282.229063771539, 364.7255261060094, 289.3597930177725, 329.26216309480054, 339.038301160129, 368.6155254783351, 382.64321775281223, 371.191571384047, 386.4947343381349, 400.6096617053114, 426.6895965165035, 423.50226407721703, 385.2899507695043, 433.84865931972115, 457.2447415931624, 435.6279651735572, 436.22494803444124, 430.70500349534103, 434.784069106266, 465.6126118230812, 459.3864552101835, 447.18237412163734, 444.4919201461544, 412.7197846279446],
        "steps": [0, 30000, 60000, 80000, 90000, 120000, 150000, 180000, 210000, 230000, 250000, 270000, 290000, 300000, 310000, 340000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 900000, 930000, 960000, 980000, 990000]
      },
      "manipulator.insert_peg": {
        "mean": [51.80781678126792, 162.17576140068132, 209.1420273127885, 199.18944153641164, 237.51925598827913, 194.4253525047893, 240.47785787238973, 229.19241792751558, 251.4725567625792, 250.00384532540303, 280.7234777897339, 245.64165788281855, 206.13723717273172, 208.67193374774243, 237.46407513164328, 244.3732481156453, 266.03039575735704, 219.77522823312756, 241.86850558553385, 239.92939649736206, 253.10022338062845, 236.7456350672798, 273.1462795750506, 297.50920342407534, 250.5362106089723, 262.3098541809243, 252.65233151970594, 252.1887887936728, 289.15104624534615, 264.513912120325, 244.48751744708832, 294.4780741079034, 283.1263971792108, 266.9111410448494, 307.8967630921371, 298.1100070864616, 307.2821943389842, 325.9438535518518, 309.4252031774751, 317.1439055585215, 296.1848334282553, 311.28628063517823, 310.61557615015386, 292.23968798861375, 291.6046396070082, 283.3706366208727, 296.7721620395928, 315.74913196282336, 289.1579758263518, 309.88720762847555],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "rodent_escape": {
        "mean": [326.7045322930813, 381.5095774102211, 433.4425427854061, 428.2143188756704, 435.34282480716706, 488.2309580075741, 448.89867018911985, 470.38701998056376, 481.70035227060316, 470.4580003786087, 510.86178018569944, 523.6421559548378, 515.0103055274486],
        "steps": [72000, 132000, 202000, 266000, 364000, 430000, 480000, 544000, 612000, 674000, 722000, 786000, 938000]
      },
      "rodent_gaps": {
        "mean": [97.16116884231567, 107.69275554656983, 99.03179132461548, 132.2029129600525, 109.14168983459473, 170.6855031967163, 217.68562957763672, 185.86601860046386, 218.76000120162965, 217.3193282699585, 254.4134755706787, 221.54570049285888, 167.2569147872925, 397.15865322113035, 765.6951085281372, 101.91256937026978, 259.5538705062866, 156.2328451347351, 440.69971740722656, 412.4482605743408, 237.54583629608155, 422.7877449989319, 435.6491223526001, 515.2204368591308, 397.9015461730957, 530.9500105285645, 317.0473834991455, 391.2507384490967, 311.5803565597534, 444.93616714477537, 382.6097930908203, 380.95797325134276, 481.34799266815185, 570.9102103042602, 574.172995223999, 506.80357906341555, 498.14251403808595, 485.0315000152588, 575.224430809021, 563.6030172348022, 645.3950842285157, 681.316921043396, 695.3699049758911],
        "steps": [12000, 24000, 76000, 92000, 108000, 124000, 140000, 156000, 174000, 192000, 208000, 226000, 244000, 260000, 280000, 312000, 330000, 354000, 372000, 390000, 410000, 430000, 452000, 476000, 500000, 520000, 546000, 568000, 588000, 606000, 628000, 652000, 672000, 696000, 724000, 748000, 774000, 800000, 822000, 846000, 870000, 910000, 938000]
      },
      "rodent_mazes": {
        "mean": [407.75, 298.75, 180.0, 214.5, 419.25, 216.5, 299.5, 349.5, 251.75, 308.25, 194.25, 271.0, 408.25, 360.75, 351.25],
        "steps": [66000, 122000, 182000, 248000, 306000, 362000, 426000, 486000, 538000, 596000, 654000, 718000, 778000, 826000, 878000]
      },
      "rodent_two_touch": {
        "mean": [14.101361175477505, 25.607416455806234, 20.44227300188504, 71.68325847581029, 188.6395603068173, 57.154872784130276, 53.566170510724184, 52.14468322518747, 133.76171125691383, 171.91268432348036, 42.16939466733369, 96.78856904787943, 206.58408297494054, 176.54095290862023, 443.5068330253474, 246.1744315584097, 163.16354018922894, 272.8243472583592, 280.73246455862187, 243.10495443979278, 340.7767881519627],
        "steps": [0, 60000, 100000, 152000, 196000, 238000, 280000, 322000, 362000, 412000, 468000, 512000, 552000, 592000, 698000, 738000, 778000, 864000, 906000, 948000, 988000]
      },
      "walker.stand": {
        "mean": [116.68934177398681, 311.66336158752443, 327.7791253814697, 343.16515942382813, 368.51251820373534, 394.5173186187744, 359.67060326385496, 378.36130528259275, 363.430968208313, 361.9133153076172, 434.69790116882325, 383.230128074646, 388.2526962585449, 391.45514456176755, 438.5624636230469, 354.32335847473144, 460.6690433883667, 365.84762684631346, 373.75529152679445, 372.7458591003418, 374.3108169631958, 366.36013051605227, 411.61658123779296, 377.0064990234375, 393.3645084762573, 464.615311088562, 399.8496071472168, 412.2657387237549, 410.18455589294433, 443.3719398498535, 370.3214730758667, 416.49556282806395, 419.407878944397, 437.77404312896726, 409.47671643066406, 455.7019192886353, 398.1038381500244, 448.509461227417, 408.39726683807373, 422.06763984680174, 427.8537617645264, 461.3867272186279, 473.3138412246704, 441.28518126678466, 440.849466217041, 432.51942204284666, 434.5499247817993, 446.666854095459, 444.9101887969971, 444.6581675949097, 416.5752789001465, 444.4313867340088],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 650000, 670000, 690000, 710000, 730000, 740000, 760000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 960000, 980000]
      },
      "walker.walk": {
        "mean": [20.693166143417358, 469.6682936630249, 438.3455869216919, 356.5612948169708, 493.937217206955, 551.9907159404754, 508.42744310569765, 443.6288135643005, 527.50994657135, 473.2491324481964, 404.9184111418724, 637.8664316139221, 509.09553715515136, 586.9684186248779, 563.2704027671814, 549.6389163627624, 628.4413366508484, 541.5834936466217, 580.9815261135101, 630.7947718658447, 496.02499507904054, 595.0612178649902, 597.8237858085632, 543.9718668766021, 607.1392492370605, 491.06486172866823, 441.25469964790346, 477.83643281555175, 522.1279613475799, 467.1219678964615, 584.2831196079254, 543.4811110134125, 508.6762720165253, 476.13647033405306, 569.0740831356048, 571.059538482666, 510.8536607627869, 540.3678602981568, 540.8072590484619, 530.7628293914795, 511.25120530319214, 577.1890704116821, 544.1336527748108, 523.8711725883484, 517.3217745399475, 522.0300973129273, 489.1873680305481, 496.2825724868774],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 170000, 190000, 210000, 230000, 250000, 270000, 290000, 320000, 350000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 970000, 990000]
      }
    },
    "value_max": {
      "cartpole.swingup": {
        "mean": [183.272765045166, 213.47231590270997, 311.50476022338864, 387.09931192016603, 311.4515440673828, 384.211705947876, 407.2715807495117, 342.4321447753906, 465.235559677124, 261.5986597442627, 414.6917178955078, 420.63389743041995, 364.17249758911134, 440.2967418060303, 303.4019077758789, 286.68110984802246, 371.09917416381836, 298.09439764404294, 519.5284559020996, 402.1889987182617, 533.0066531066894, 472.07610662841796, 353.6958876800537, 438.78661447143554, 690.6018398742676, 647.3957358703614, 510.1147738952637, 527.7872177276612, 490.2185647735596, 476.49907847595216, 532.2597380065918, 509.53626321411133, 485.8628703918457, 426.5108771362305],
        "steps": [0, 30000, 60000, 90000, 120000, 150000, 180000, 210000, 240000, 270000, 300000, 330000, 360000, 390000, 420000, 450000, 480000, 510000, 540000, 570000, 600000, 630000, 660000, 690000, 720000, 750000, 780000, 810000, 840000, 870000, 900000, 930000, 960000, 990000]
      },
      "cheetah.run": {
        "mean": [13.988448966026306, 207.3868154296875, 228.05777880859375, 216.96760636138916, 263.08642021560667, 331.65555526733397, 346.1794436683655, 238.50755969429017, 325.6245316734314, 236.8493829574585, 384.10473374938965, 439.1482307815552, 326.5830254058838, 322.3894344100952, 419.47331650543214, 354.05712200164794, 315.9300866165161, 338.714967464447, 421.3369135246277, 335.76098490905764, 345.13117546844484, 419.3762060279846, 257.70982873916626, 418.44575673675536, 430.9834331893921, 300.301125377655, 358.3087825317383, 326.6764827461243, 441.77335776138307, 482.5659532585144, 418.6173708648682, 376.634253578186, 479.9310047836304, 484.31431214904785, 412.8208884468079, 429.158392578125, 421.93697704696655, 459.0405843200684, 409.8383880996704, 397.2065064086914, 426.5795750656128, 420.3251121330261, 406.80410079956056, 410.5343406944275, 440.0924461555481, 390.7031201286316, 428.89441751861574, 400.9644647979736, 388.6686231956482, 408.8274979400635],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "cmu_humanoid_corridor": {
        "mean": [26.125409774780273, 12.095217756330968, 2.2532229845225813, 26.032342653274537, 36.641850985884666, 152.14678773880004, 60.50340636730194, 99.50310650110245, 46.122008352279664, 68.22251066207886, 29.49265170097351, 6.7522856092453, 50.309225130081174, 48.99652487754822, 72.79989185333253, 110.39410851478577, 124.26253507614136, 42.69799832046032, 84.52908221244812, 60.0141455745697, 22.359115986824037, 113.28193313121795, 41.0709749931097, 33.90620274066925, 56.24245058298111, 53.78500135421753, 76.14369705200195, 91.84992950439454, 50.279781665802005, 168.15847916603087, 29.531958150863648, 66.0862343788147, 69.47036734104157, 44.838475856781, 119.35427684783936, 64.36548030853271, 100.15433035850525, 37.36656044483185, 83.85396842002869, 95.33537883758545, 76.28884008407593, 101.8741291999817, 125.91561686992645, 224.43469942092895, 33.675419556498525, 26.612046871185303, 53.33567869007587, 169.5895361328125, 54.01094255447388, 112.73384844779969, 115.22277260780335, 34.59739350318909, 132.37837726593017, 74.20425317764283, 64.27114579200745, 55.07730498790741, 131.03469177246095, 53.83628921508789, 56.63336696624756, 65.6231290626526, 50.09683682441712, 41.51211643397808, 140.64750136435032, 58.1969401460886, 32.23136643886566, 157.10721894264222, 77.63301338672638, 105.1087638759613, 115.75288985729217, 57.92189311027527, 155.740714969635, 33.884218807220456, 105.28650517463684, 168.99253698349, 77.70250303268432, 83.77206440687179, 52.225075464248654, 80.9137008857727, 70.81879091262817, 101.44158737897872, 80.95500628963113, 37.54847749352455, 108.13701221466064, 79.40856605529785, 71.64509913444519, 94.06828821420669, 53.579217132329944, 123.42797904968262, 104.76210906028747, 54.114151039123534, 116.71617224216462, 81.48768427848816, 67.83290534973145, 82.55964275360107, 63.08597590520978, 121.29329386234284, 45.66563323974609, 58.80256746292114, 83.96836471557617, 82.74030336380005, 20.386872713565825, 108.15069499969482, 56.37530146598816, 96.67698750972748, 74.27005246162415, 43.92324627816677, 103.89349100589752, 94.30333235502243, 49.27711174696684, 82.20284664154053, 95.79544134616852, 97.29178736686707, 81.52435203075409, 193.64603761672973, 156.39442417144775, 84.31766697764397, 136.34088920116426, 141.55479986190795, 60.63515973687172, 44.66170229434967, 28.22093490242958, 52.58126735091209, 49.23933159828186, 97.42884581208229, 58.311314581632615, 101.13949267983436, 51.275247800350186, 91.01901281833649, 28.43900233209133, 62.26744895935059, 100.27210158228874, 77.0611419069767, 68.69652311205864, 148.35618019104004, 34.68565883725881, 131.3575236415863, 51.34475752413273, 90.85684335708618, 58.16035361766815, 71.87000663757324, 42.93447242975235, 76.04968905866146, 104.4411704301834, 76.80896701097488, 85.37533452987671, 69.4708427965641, 61.775518494844434, 108.68841839194297, 127.82445047616959, 86.1671653676033, 68.08537095546723, 54.7263319683075, 86.3936966085434, 69.86611008644104, 56.14568340420723, 81.13366824746132, 55.95223774492741, 82.56472418069839, 69.35896911263465, 101.41697656989098, 96.01594729065896, 87.920571154356, 59.6475630325079, 71.23002714157104, 78.2007140493393, 86.12937591791153, 88.81761664628982, 90.41548872232437, 80.92290967226029, 63.206756981760265, 73.01836258769035, 73.39337225109338, 65.37791223406792, 53.427049347162246, 73.75293405890464, 66.12522800683975, 77.12571761369705, 62.71231283485889, 58.83996540009976, 67.76641044259071, 67.19949453115463, 73.97447926998139, 53.666272636651996, 69.9174564230442, 68.74620137929917, 67.28067614555358, 60.988165678977964, 65.34443132162095, 63.1644377335906, 63.27302177608013, 57.25181660890579, 70.25012873768806, 70.94724610641599, 75.14230784595013, 68.93511013090611, 67.50053040862083, 71.93283039301633, 64.87781366795302],
        "steps": [10000, 14000, 18000, 22000, 24000, 28000, 34000, 38000, 42000, 52000, 58000, 62000, 66000, 86000, 90000, 94000, 100000, 106000, 110000, 116000, 120000, 124000, 130000, 134000, 138000, 142000, 146000, 152000, 156000, 160000, 166000, 170000, 174000, 178000, 182000, 188000, 192000, 198000, 202000, 206000, 212000, 216000, 222000, 228000, 238000, 242000, 246000, 250000, 258000, 262000, 268000, 274000, 278000, 286000, 302000, 308000, 312000, 318000, 322000, 326000, 330000, 334000, 338000, 344000, 348000, 352000, 360000, 364000, 368000, 374000, 378000, 384000, 388000, 394000, 404000, 408000, 414000, 418000, 422000, 428000, 434000, 438000, 442000, 448000, 454000, 460000, 466000, 470000, 476000, 482000, 486000, 492000, 498000, 504000, 510000, 514000, 520000, 524000, 528000, 534000, 538000, 542000, 548000, 552000, 558000, 564000, 568000, 574000, 580000, 584000, 590000, 596000, 602000, 606000, 614000, 624000, 628000, 634000, 642000, 646000, 650000, 654000, 658000, 662000, 668000, 672000, 678000, 682000, 686000, 690000, 694000, 700000, 704000, 710000, 716000, 720000, 726000, 730000, 736000, 740000, 744000, 748000, 752000, 758000, 762000, 766000, 772000, 776000, 782000, 790000, 796000, 800000, 804000, 808000, 812000, 816000, 820000, 824000, 830000, 834000, 840000, 846000, 852000, 856000, 860000, 864000, 870000, 876000, 882000, 886000, 890000, 896000, 900000, 904000, 908000, 912000, 916000, 920000, 924000, 928000, 932000, 936000, 940000, 944000, 948000, 952000, 956000, 960000, 964000, 968000, 972000, 976000, 980000, 984000, 988000, 992000, 996000, 1000000]
      },
      "cmu_humanoid_gaps": {
        "mean": [0.032776332447756434, 13.85923894405365, 19.087799100875856, 31.529841901063918, 18.222342519760133, 13.375054097175598, 21.27370708346367, 7.2656124293804165, 77.36881336212159, 30.20328818440437, 25.245409784317015, 85.69076259613037, 84.33697380065918, 22.568405034542085, 86.48151181697845, 34.736177221536636, 97.90263236999512, 36.50849283218384, 22.95957995414734, 17.91301412701607, 44.40051289796829, 99.8490019762516, 138.06076130390167, 26.117807309627533, 70.07618958950043, 26.45155322790146, 113.78578606128693, 26.892890310287477, 30.940526053905486, 7.808359636664391, 28.35037853360176, 259.47855949401855, 131.4149485707283, 114.28892637252808, 114.4801345539093, 39.3417787361145, 178.83571706771852, 128.19826412200928, 103.62880415439605, 187.23543050527573, 42.537373247146604, 337.5757888031006, 79.21585018157958, 126.17190137863159, 38.137660405635835, 244.3285291361809, 129.4072360444069, 7.846633800268173, 29.721888394355773, 107.3406974363327, 65.00637475728989, 123.48850944519043, 84.70804886817932, 27.87095149040222, 295.8785003137589, 82.93006025791168, 122.7911936569214, 177.04285719633103, 286.65601348400116, 68.99263249635696, 225.75992784500122, 149.21413761138916, 55.95667443394661, 23.752686019539833, 217.7709525346756, 77.54186138629913, 225.3859924554825, 371.16378415107727, 19.40993658185005, 42.36240362763405, 278.14486510396006, 442.4118641090393, 100.47044053554535, 259.4392098093033, 200.88991300106048, 131.22406835258008, 328.5587574577332, 141.19788841247558, 63.47373602747917, 160.9044155406952, 195.18084684371948, 64.73886734247208, 223.1153691482544, 260.2022901630402, 63.576198453903196, 298.8228213262558, 47.48837864875794, 154.04516042113303, 248.5170404434204, 449.9238601636887, 224.27416872501374, 121.98038081288338, 39.56094333410263, 168.63392292737961, 198.20897094488143, 183.29854751825332, 388.64926586151125, 250.3084343957901, 481.97420873641965, 505.92545603752137, 190.3572342848778, 154.9218310403824, 216.2363257277012, 343.62800258636474, 319.72004191160204, 428.53877462148665, 351.15929248452187, 174.6521604692936, 546.1178553313017, 430.0493504965305, 536.2477078819275, 478.96857803583146, 420.35782421588897, 458.2231650614738, 389.8296744394302, 434.18919284820555],
        "steps": [0, 2000, 6000, 10000, 14000, 20000, 24000, 28000, 44000, 50000, 54000, 58000, 62000, 68000, 72000, 76000, 80000, 84000, 88000, 92000, 96000, 100000, 106000, 112000, 116000, 122000, 126000, 146000, 150000, 154000, 156000, 160000, 170000, 176000, 182000, 192000, 198000, 206000, 214000, 220000, 228000, 232000, 242000, 246000, 254000, 258000, 266000, 274000, 278000, 286000, 294000, 300000, 306000, 312000, 316000, 330000, 334000, 342000, 350000, 362000, 366000, 374000, 382000, 392000, 398000, 410000, 416000, 424000, 444000, 448000, 452000, 462000, 480000, 486000, 496000, 504000, 510000, 522000, 528000, 532000, 538000, 546000, 558000, 572000, 582000, 586000, 594000, 598000, 604000, 614000, 634000, 644000, 652000, 656000, 664000, 672000, 680000, 692000, 710000, 744000, 778000, 786000, 792000, 800000, 810000, 820000, 856000, 890000, 896000, 910000, 922000, 936000, 960000, 972000, 986000, 998000]
      },
      "cmu_humanoid_walls": {
        "mean": [59.93893621444702, 49.751955691576, 113.06999711990356, 2.8716538889706134, 123.72512535095215, 96.16698070526122, 149.83889337539674, 83.88192811012269, 184.63229480743408, 69.2722023487091, 138.58246884346008, 144.89733931541443, 126.5432670879364, 47.833473920822144, 135.85643209457396, 151.6025267457962, 66.2112928032875, 119.28115089416504, 80.97038763046265, 173.23751475334169, 120.91797434329986, 160.6066573524475, 163.67940999984742, 34.00234773278236, 113.42860625743866, 136.7771706199646, 119.04198203086852, 183.7211262321472, 199.02551795959474, 200.08017471313477, 163.66415658950805, 23.75258256316185, 139.54436813354494, 13.55963929116726, 33.12137242794037, 198.79887612342836, 138.1984768676758, 29.81741336107254, 117.74479575157166, 84.2700493812561, 111.20025904655456, 131.08432863235473, 216.97768383979798, 138.16123569488525, 163.8961972427368, 98.47715365886688, 120.79144969940185, 54.918933703899384, 158.19290516853331, 39.17204922065139, 105.14902668714524, 178.50610663414002, 95.4840396642685, 125.41804324626922, 200.6138067626953, 153.74469349265098, 146.58486070632935, 199.454419836998, 114.49200813293457, 62.24918808784336, 211.49761581420898, 145.72958709716798, 155.95976348876954, 243.790634765625, 184.31043395996093, 84.35310607910156, 159.50374900817872, 87.5846517086029, 176.66992680072784, 181.04886192321777, 168.63279502868653, 148.6026981830597, 207.6013769721985, 213.83784034729004, 210.152878074646, 171.57917413711547, 186.03338934898377, 171.52733731269836, 140.78326428890227, 126.21838517189026, 179.8589907336235, 194.88276182174684, 248.03334003448487, 72.32631991505623, 205.53413345336915, 151.55207019329072, 234.3925354719162, 43.61193101644516, 198.71472098350526, 185.2668618106842, 97.09102178096771, 211.71773601531982, 168.7384266090393, 139.97010555148125, 210.3065140557289, 55.24439113739878, 138.79084796248003, 221.36583394050598, 142.74115886211396, 166.43875237107278, 161.45286793231963, 216.41727370381355, 98.95813054919243, 203.42261421203614, 65.77523756787181, 116.6260046339035, 250.49976922988893, 189.78811472535133, 67.1515520042181, 152.2551148748398, 195.87528283596038, 202.03458375453948, 172.51864333391188, 205.09712560653688, 226.5270450206101, 195.126119222641, 160.44914135426282, 197.40538643836976, 189.53607740998268, 237.11072160959245, 192.66418685197831, 216.11160399198533, 207.90486070156098, 208.9529129242897, 208.7885301744938],
        "steps": [8000, 14000, 18000, 24000, 28000, 36000, 54000, 86000, 92000, 102000, 106000, 112000, 120000, 128000, 132000, 138000, 146000, 150000, 156000, 162000, 170000, 178000, 186000, 194000, 198000, 204000, 212000, 218000, 226000, 236000, 244000, 252000, 256000, 264000, 268000, 272000, 280000, 286000, 290000, 298000, 304000, 310000, 318000, 328000, 336000, 346000, 352000, 360000, 366000, 372000, 376000, 382000, 390000, 396000, 402000, 412000, 432000, 440000, 450000, 456000, 460000, 468000, 474000, 482000, 490000, 500000, 506000, 514000, 520000, 530000, 540000, 550000, 558000, 566000, 576000, 586000, 596000, 606000, 614000, 620000, 626000, 634000, 644000, 656000, 660000, 670000, 678000, 686000, 690000, 700000, 708000, 714000, 722000, 730000, 738000, 748000, 752000, 758000, 768000, 776000, 784000, 792000, 802000, 808000, 818000, 824000, 830000, 840000, 848000, 854000, 862000, 872000, 880000, 888000, 898000, 908000, 918000, 926000, 936000, 946000, 956000, 966000, 976000, 986000, 996000]
      },
      "finger.turn_hard": {
        "mean": [72.24, 487.612, 498.86, 604.174, 620.63, 586.324, 568.244, 580.304, 541.524, 455.094, 510.75, 537.548, 466.602, 449.412, 501.588, 526.096, 515.184, 499.326, 537.652, 498.96, 550.254, 494.45, 426.552, 498.03, 525.712, 479.412, 515.254, 508.68, 487.826, 468.74, 496.074, 482.848, 537.898, 463.858, 506.588, 490.714, 431.966, 511.25, 434.84, 471.646, 435.934, 396.654, 383.382, 414.046, 394.368, 414.456, 375.398, 375.984],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 160000, 190000, 220000, 250000, 270000, 290000, 310000, 330000, 350000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 970000, 990000]
      },
      "fish.swim": {
        "mean": [69.12456994962692, 364.575569003582, 387.87445438480376, 513.3731555233002, 491.2958760700226, 478.90033467292784, 490.37734413337705, 497.12463356018065, 540.6421875181198, 559.5320780010223, 472.9639836831093, 543.8485260295868, 512.2431847438812, 542.6214145202637, 552.1930357542038, 521.5770046463012, 563.3353003311157, 544.1977288398742, 551.979506491661, 538.23059304142, 526.602225265503, 543.2575586080551, 525.8307890319825, 543.717507393837, 558.4499665222168, 546.4333863773346, 552.5967723512649, 548.7967309641838, 535.1435687036515, 544.2880988588333, 536.1973540620804, 563.136496887207, 530.5184993495941, 555.5285163707733, 561.9682437257767, 564.8282958247662, 532.5659072685241, 555.0470014419556, 564.881073354721, 552.9089738254547, 564.0103378448487, 560.155301246643, 539.5094837341309, 550.2643849372864, 565.222256608963],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 170000, 190000, 210000, 230000, 250000, 270000, 290000, 310000, 330000, 350000, 370000, 390000, 410000, 430000, 450000, 480000, 510000, 540000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 740000, 770000, 800000, 820000, 840000, 870000, 900000, 920000, 940000, 960000, 990000, 1000000]
      },
      "humanoid.run": {
        "mean": [0.7424707979243249, 47.289120976269245, 65.50635470962524, 48.26813725757599, 83.25894403076173, 75.19792657852173, 79.2042287311256, 74.66779837284982, 78.54632739245892, 96.71454741750658, 93.46847378492356, 94.85924274781347, 84.95682060313224, 121.68369216394424, 77.14250239226222, 101.94361867046356, 92.269708355546, 106.32924224734306, 105.6100313988328, 111.77274921859801, 117.79862891864776, 124.12406896209717, 137.7639615213275, 148.0468112952709, 181.46341622543335, 140.64663348644973, 153.61442653632164, 149.4637843170166, 169.21231008338927, 177.50890184560419, 223.53387571763992, 211.76815631520748, 250.87077403867244, 256.9376473914385, 274.94769986343385, 284.2997566370964, 287.4015544294119, 337.96899718705566, 353.76572583293915, 371.0961660575867, 385.7193875981569, 393.42288356715443, 407.3757965373993, 421.17610124522446, 427.0450562000275, 436.83072684538365, 429.11475752878187, 431.3625360403061],
        "steps": [0, 30000, 50000, 60000, 90000, 120000, 140000, 160000, 190000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "manipulator.insert_ball": {
        "mean": [43.187417535521156, 69.92018609277244, 53.12013185232939, 69.55458359475739, 98.3236136860857, 54.098044445975844, 84.16694282642345, 108.1502605937093, 99.30462710677836, 104.29494251498649, 118.99320797252183, 90.02122717655745, 143.38063074834213, 132.76848092218563, 147.02412979997166, 121.67047741703436, 162.88192859727025, 128.0481491828161, 155.23339975219753, 129.44547328914325, 168.50267176570998, 172.68937079837042, 195.5415940569474, 188.09873833795643, 242.59118084095155, 214.7044052995291, 226.81911868018753, 243.4528699616342, 264.70724231602844, 285.16883729385364, 307.7123601081814, 354.1702709411148, 335.3306997038701, 350.7713345470805, 354.1350892684428, 371.8712981928708, 400.0132068646739, 415.32547442128975, 442.5536468259788, 418.37987871757485, 479.1125934569595, 437.1340295397469, 440.82768007027613, 472.334449293167, 500.92347109219895, 458.92336118709454, 470.47517125504595],
        "steps": [0, 30000, 60000, 80000, 90000, 120000, 150000, 180000, 210000, 230000, 250000, 270000, 290000, 300000, 310000, 340000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 900000, 930000, 960000, 980000, 990000]
      },
      "manipulator.insert_peg": {
        "mean": [51.832317302469356, 186.07623608316035, 170.8055391282444, 240.5293985965278, 202.94728241452836, 275.97492624159213, 261.491868019085, 313.47830525578246, 242.92242942413694, 239.79338124999398, 261.36284324001923, 206.29853242065457, 226.64165339937966, 216.60738779262036, 235.72270647202623, 228.7698972111785, 256.6531013130629, 250.38995967134565, 238.08303597902315, 267.0144694249673, 249.71887954304427, 275.4131504436347, 237.42865912377874, 275.2558890261139, 303.38863318997795, 244.42667955772916, 334.8906329561729, 301.5505317806993, 317.2025076489904, 265.9117642243072, 260.7276375564055, 305.1158469882406, 328.4652226845278, 309.31056267717497, 312.4779864567489, 329.2070858374892, 355.83492918787385, 373.3756863079988, 357.4282790483943, 341.4236149355551, 338.01459218612274, 361.1339764975122, 371.3252733604285, 355.2869026147165, 351.9670537480393, 368.9439648055412, 342.30083793742756, 367.4236384174203, 368.24699860699326, 359.09974873798],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 660000, 680000, 700000, 720000, 740000, 760000, 780000, 800000, 820000, 840000, 860000, 880000, 900000, 920000, 940000, 960000, 980000]
      },
      "rodent_escape": {
        "mean": [368.67342378258707, 373.97966201782225, 461.1579284787178, 457.81856820464134, 434.56195923328397, 496.9967104411125, 468.6833154952526, 496.7414227306843, 513.931449751854, 492.2257234978676, 507.02257745981217, 515.3744650125503, 532.7171682167053],
        "steps": [72000, 132000, 202000, 266000, 364000, 430000, 480000, 544000, 612000, 674000, 722000, 786000, 938000]
      },
      "rodent_gaps": {
        "mean": [93.27363994598389, 117.98589015960694, 159.18570468902587, 165.93030933380126, 147.03026947021485, 185.6378494644165, 222.75253494262697, 195.04702087402345, 227.79095487594606, 223.8989720726013, 219.02937156677245, 244.04436511993407, 176.27605279922486, 272.9918005752563, 631.2840673065185, 225.6880562210083, 338.3470231628418, 384.68051078796384, 549.1950428009034, 376.3779052734375, 299.4066689109802, 413.7327382659912, 409.7103778076172, 525.3489809036255, 310.154913444519, 427.5275887680054, 417.4655146408081, 374.3685192108154, 333.3080574417114, 421.63594581604, 559.3611548995972, 350.6163396453857, 499.0842385864258, 574.2414036560059, 498.3855335998535, 490.3436156463623, 556.1500420761108, 420.0794598770142, 449.75489280700685, 455.2614190673828, 659.4250559616089, 616.5320452880859, 616.5119130706787],
        "steps": [12000, 24000, 76000, 92000, 108000, 124000, 140000, 156000, 174000, 192000, 208000, 226000, 244000, 260000, 280000, 312000, 330000, 354000, 372000, 390000, 410000, 430000, 452000, 476000, 500000, 520000, 546000, 568000, 588000, 606000, 628000, 652000, 672000, 696000, 724000, 748000, 774000, 800000, 822000, 846000, 870000, 910000, 938000]
      },
      "rodent_mazes": {
        "mean": [405.75, 350.5, 302.75, 270.0, 420.25, 262.5, 357.75, 443.5, 404.75, 430.25, 364.25, 404.75, 511.75, 454.5, 475.5],
        "steps": [66000, 122000, 182000, 248000, 306000, 362000, 426000, 486000, 538000, 596000, 654000, 718000, 778000, 826000, 878000]
      },
      "rodent_two_touch": {
        "mean": [10.382436698153615, 37.45153423924232, 27.48924085404724, 183.78184858322143, 285.32227228164675, 205.8758288743347, 204.05454237698578, 168.54496991685707, 404.3050767738745, 367.93538724288345, 120.57253594046023, 306.45525032639506, 486.50989838570354, 457.08919942703096, 591.1707049179078, 533.0059775903821, 533.993513861075, 585.0720688026212, 523.7038854056597, 617.5065294884797, 618.1520353476703],
        "steps": [0, 60000, 100000, 152000, 196000, 238000, 280000, 322000, 362000, 412000, 468000, 512000, 552000, 592000, 698000, 738000, 778000, 864000, 906000, 948000, 988000]
      },
      "walker.stand": {
        "mean": [124.65555456542968, 745.3775816192627, 771.4588792419434, 749.7277446289063, 727.3150403137207, 660.148340171814, 729.3325726165772, 717.8469940109253, 718.4046938476563, 711.3372602005005, 825.9294985351562, 744.7770525817871, 783.9610966262817, 714.481119934082, 712.1443096542358, 720.9275682678223, 766.0367901611328, 781.6716566543579, 719.2723086853027, 720.1319976196289, 684.5158947677612, 768.6246631011962, 728.9795967712403, 674.1292965469361, 722.9170819091797, 739.8035368652344, 702.453749710083, 731.0282706298829, 728.7476724472045, 725.8881315612794, 699.052120803833, 715.600124633789, 738.9895643463135, 731.5941009216309, 664.1824605255127, 696.4461984863282, 678.799456741333, 721.3953531799316, 681.6950028991699, 687.6793838653565, 715.6531081390381, 712.7405994720459, 685.1340222473144, 680.040172821045, 696.4857888641358, 682.755085723877, 641.4716083679199, 684.938938873291, 664.247444076538, 652.6471164169311, 671.0043186035156, 644.2574936981201],
        "steps": [0, 20000, 40000, 60000, 80000, 100000, 120000, 140000, 160000, 180000, 200000, 220000, 240000, 260000, 280000, 300000, 320000, 340000, 360000, 380000, 400000, 420000, 440000, 460000, 480000, 500000, 520000, 540000, 560000, 580000, 600000, 620000, 640000, 650000, 670000, 690000, 710000, 730000, 740000, 760000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 960000, 980000]
      },
      "walker.walk": {
        "mean": [42.77956886100769, 903.290537864685, 875.1634470062256, 891.7211559104919, 901.5857154045106, 868.1592246551513, 888.4540844268798, 894.5651538772584, 888.0649719924927, 856.3562573165893, 841.3030665206909, 890.5855956573487, 889.3657497711182, 884.8189360198975, 876.7686458816528, 890.9113415145874, 889.9024233169556, 890.3021771850586, 882.6808798446656, 886.0503787002564, 890.8031819152832, 891.5141811294556, 884.6780602416992, 885.303246963501, 886.506969543457, 860.6389605484009, 865.5455578956604, 863.5421993789673, 883.1502087936401, 856.65808385849, 872.5646528320312, 857.1626395950317, 863.8769457969665, 862.6269706954956, 876.224426235199, 872.1922888870239, 847.2039589767456, 853.4334747428894, 853.3955797538757, 839.6134093399048, 843.8316312026977, 838.1075965042114, 834.0548818435669, 844.7593132171631, 840.3336400909424, 840.1393976745605, 831.8650280761718, 839.554672405243],
        "steps": [0, 30000, 60000, 90000, 110000, 130000, 150000, 170000, 190000, 210000, 230000, 250000, 270000, 290000, 320000, 350000, 370000, 390000, 410000, 430000, 450000, 470000, 490000, 510000, 530000, 550000, 570000, 590000, 610000, 630000, 650000, 670000, 690000, 710000, 730000, 750000, 770000, 790000, 810000, 830000, 850000, 870000, 890000, 910000, 930000, 950000, 970000, 990000]
      }
    }
  }
}

